Machine learning for accelerated bandgap prediction in strain-engineered quaternary III-V semiconductors

Quaternary III-V semiconductors are one of the major promising material classes in optoelectronics. The bandgap and its character, direct or indirect, are the most important fundamental properties determining the performance and characteristics of optoelectronic devices. Experimental approaches screening a large range of possible combinations of III- and V-elements with variations in composition and strain are impractical for every target application. We present a combination of accurate first-principles calculations and machine learning based approaches to predict the properties of the bandgap for quaternary III-V semiconductors. By learning bandgap magnitudes and their nature at density functional theory accuracy based solely on the composition and strain features of the materials as an input, we develop a computationally efficient yet highly accurate machine learning approach that can be applied to a large number of compositions and strain values. This allows for a computationally efficient prediction of a vast range of materials under different strains, offering the possibility for virtual screening of multinary III-V materials for optoelectronic applications.

==> anc/FinalBest5TrainedModels/Helpers.txt <==
Description: This script predict the bandgap of GaAsPSb with the trained machine learning model.

Programming language: python 3.9
Required packages:
	glob
	os
	numpy
	pickle
	pandas 1.5.0
	scikit-learn 1.0.2

Run command: python PredictBandgap.py


==> anc/FinalBest5TrainedModels/PredictBandgap.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Mon Apr 24 21:32:52 2023
This script predict the bandgap of GaAsPSb with the trained machine learning model.
@author: bmondal
"""
import numpy as np
import pickle
import pandas as pd
import glob, os, sys

#%%
df = input("Write the composition and strain values in this order: PHOSPHORUS, ARSENIC,  STRAIN. \n(e.g. 50,45,-5 for 5% compressive biaxially strained Ga100P50As45Sb5)\n")
# df='50,50,1'
dff = np.array(df.split(','), dtype=float)
if len(dff)<3:
    print("Error: Must supply 3 comma separated values.")
    sys.exit()
if sum(dff[:2])>100:
    print('Error: Total composition can not greater than 100.')
    sys.exit()
dff = np.insert(dff,1,100-sum(dff[:2]))
xfeatures = ['PHOSPHORUS', 'ANTIMONY', 'ARSENIC',  'STRAIN']
dfff = pd.DataFrame.from_dict({xfeatures[i]: [dff[i]] for i,_ in enumerate(dff)})
LoadSVMFinalBPD = os.getcwd()

BANDGAP_dataframe = pd.DataFrame()
BANDGAP_nature_dataframe = pd.DataFrame()

F_MODEL_LIST = glob.glob(f'{LoadSVMFinalBPD}/*/MODELS')
for imp, model_path_tmp in enumerate(F_MODEL_LIST):
    svr_bandgap_tmp = f'{model_path_tmp}/svrmodel_bandgap'
    bandgapmag_model_tmp = pickle.load(open(svr_bandgap_tmp+'.sav', 'rb')) 
    bandgap = bandgapmag_model_tmp.predict(dfff)
    BANDGAP_dataframe[f'bandgap_{imp}'] = 0 if bandgap[0]<0 else bandgap
    
for imp, model_path_tmp in enumerate(F_MODEL_LIST):
    svc_EgNature_tmp = f'{model_path_tmp}/svcmodel_EgNature_binary'
    BandgapNatureModel_tmp = pickle.load(open(svc_EgNature_tmp+'.sav', 'rb'))
    BANDGAP_nature_dataframe[f'EgN_{imp}'] = BandgapNatureModel_tmp.predict(dfff)

EG_val = BANDGAP_dataframe.mean(axis=1)
EG_val_std  = BANDGAP_dataframe.std(axis=1)
EgN = BANDGAP_nature_dataframe.mode(axis=1).iloc[:, 0].astype(int) # Note: if mode is 50:50 the tag is 0 (==indirect)
mapping_nature = {1: 'Direct', 0: 'Indirect'}
print(f"Compound = Ga100P{dff[0]:.2f}As{dff[2]:.2f}Sb{dff[1]:.2f}")
print(f"Strain = {dff[3]:.2f} %\nBandgap value = {EG_val[0]:.3f} +/- {EG_val_std[0]:.3f} eV\nBandgap nature = {mapping_nature[EgN[0]]}")



==> anc/GaAsPSb_MachineLearning_scripts/Helpers.txt <==
Programming language: python 3.9
Required python packages:
	glob
	os
	sys
	shutil
	datetime
	random
	time
	contextlib
	scikit-learn 1.0.2
	numpy 1.21.5
	scipy 1.7.3
	sqlite3
	pickel
	pandas 1.5.0
	matplotlib 3.6.0
	
Required python packages for extra plotting (optional):
	python-ternary 1.0.8
	bokeh
	holoviews
	
Note: The exact version of the above python packages were used in the production run of the manuscript.

Accronym:
	my_rmse_fix: the predicted negative bandgap values are converted to zero.
	my_rmse_abs: the predicted negative bandgap values are converted to positive value (absolute value).

Approximate runtime:	
	Machine: x86_64, 6 core, Intel(R) Core(TM) i5-9500 CPU @ 3.00GHz
	Warning: By default during hyperparater optimization all the available core will be used. Parallelized with joblib (https://scikit-learn.org/stable/modules/generated/sklearn.model_selection.RandomizedSearchCV.html). Change this value inside mysvrmodel_parametersearch() function in MLmodelSVMFunctions.py if required.
	Runtime: ~ 24 hrs.
	
Speed up tips: 
	1. Change 'n_iter_tmp' value inside mysvrmodel_parametersearch() function in MLmodelSVMFunctions.py to smaller value (e.g. 100). This variable sets how many RandomSearch points will be performed.
	
Troubleshooting: 
	1. Decrease the tolerance value 1E-3 in SVM model definition if the hyperparameter optimization get stuck for some value of hyperparameters.
	
Compilation::
	Step 1: unzip GaAsPSb_MachineLearning_scripts.zip					
	Step 2: go to 'scripts' diretcory
	Step 3: Run command>>> python MachineLearning_GaAsPSb_SI.py

Folders descriptions: 	
	'DataBase' --> contails the data base
	'scripts'  --> contains all scripts
	'RESULTS'  --> contains all results after running below Step 3.
		
	'RESULTS/TEST_BTQ' --> results of model training with complete binary-ternary-quaternary dataset
	'RESULTS/TEST_BTQ/BPD' --> results of GaAsPSb bandgap phase diagram
	'RESULTS/TEST_BTQ/Figs' --> figures of learning curve
	'RESULTS/TEST_BTQ/MODELS' --> output files of learning curve
	'RESULTS/TEST_BTQ/MOVIE' --> ignore
	
	'RESULTS/TEST_BTQ/BPD/Trial*' --> results of 5 trials (last points in Fig. 1 of manuscript)
	'RESULTS/TEST_BTQ/BPD/Trial*/MODELS' --> results of 5 trials --> output file and trained model
	'RESULTS/TEST_BTQ/BPD/Trial*/Figs' --> results of 5 trials --> figures, hyperparameter optimizations figs
	'RESULTS/TEST_BTQ/BPD/Trial*/Data' --> results of 5 trials --> data saved (hyperparameters, test set)
	'RESULTS/TEST_BTQ/BPD/Trial*/MOVIE' --> ignore
	
	'RESULTS/TEST_BTQ/BPD/PostProcessingFigs' --> some post-processed bandgap phase diagram figures 
	'RESULTS/TEST_BTQ/BPD/PostProcessingFigs/Figs' --> post-processed bandgap phase diagram figures
	'RESULTS/TEST_BTQ/BPD/PostProcessingFigs/HTML' --> generated HTML files bandgap phase diagram figures
	'RESULTS/TEST_BTQ/BPD/PostProcessingFigs/MOVIE' --> bandgap phase diagram strain snapshots
	'RESULTS/TEST_BTQ/BPD/PostProcessingFigs/SubstrateEffect' --> bandgap phase diagram of substrate effects
	'RESULTS/TEST_BTQ/BPD/PostProcessingFigs/beastModel.txt' --> best of above 5 trials
	
	'RESULTS/TEST_BTQ/*/accuracy' --> results of learning curve of SVC-RBF model with hyperpameter scoring function is'accuracy-score'
	'RESULTS/TEST_BTQ/*/balanced_accuracy' --> results of learning curve of SVC-RBF model with hyperpameter scoring function is'balanced_accuracy-score'
	'RESULTS/TEST_BTQ/*/neg_root_mean_squared_error' --> results of learning curve of SVR-RBF model with hyperpameter scoring function is'neg_root_mean_squared_error'
	'RESULTS/TEST_BTQ/*/my_rmse_abs' --> results of learning curve of SVR-RBF model with hyperpameter scoring function is'neg_root_mean_squared_error' but the predicted negative bandgap values are converted to positive value
	'RESULTS/TEST_BTQ/*/my_rmse_fix' --> results of learning curve of SVR-RBF model with hyperpameter scoring function is'neg_root_mean_squared_error' but the predicted negative bandgap values are converted to zero
	'RESULTS/TEST_BTQ/*/r2' --> results of learning curve of SVR-RBF model with hyperpameter scoring function is'r2'
	
Note: The results such as optimized hyperparameters of current training may differ slightly from the results given in the manuscript. This is because of randomization in several parts/routines of the code (such as RandomSearchedCV, train-test split, ShuffleSplit). We did not constrain the splitting by specifying seed or random_state.


==> anc/GaAsPSb_MachineLearning_scripts/scripts/MLmodelGeneralFunctions.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Thu Jan 13 16:24:05 2022

@author: bmondal
"""

import numpy as np
import sqlite3 as sq
import pandas as pd
import random
import os, glob

def CreateResultDirectories(dirpathSystem_,BinaryConversion, refitm):
    SaveFigPath = dirpathSystem_ +'/Figs/' 
    SaveMoviePath = dirpathSystem_ + '/MOVIE/' 
    SaveHTMLPath = dirpathSystem_ + '/' +'HTML'
    modelPATHS = dirpathSystem_+'/'+'MODELS'+'/'
    if isinstance(refitm, str):
        SaveFigPath += refitm + '/'
        SaveMoviePath += refitm + '/'
        SaveHTMLPath += refitm + '/'
        modelPATHS += refitm + '/'
        
    OutPutTxtFile = modelPATHS + 'output.txt'
    svr_bandgap = modelPATHS + 'svrmodel_bandgap'
    svc_EgNature = modelPATHS + 'svcmodel_EgNature'
    if BinaryConversion:
        svc_EgNature += '_binary'
    svr_bw = modelPATHS + 'svrmodel_bw'
    svr_bw_dm = modelPATHS + 'DirectMultioutput/'
    # os.makedirs(svr_bw_dm,exist_ok=True)
    svr_lp = modelPATHS + 'svrmodel_lp'
    
    os.makedirs(SaveFigPath,exist_ok=True) 
    os.makedirs(SaveMoviePath,exist_ok=True)
    os.makedirs(SaveHTMLPath,exist_ok=True)
    os.makedirs(modelPATHS,exist_ok=True)
    
    return SaveFigPath, SaveMoviePath, SaveHTMLPath, modelPATHS, OutPutTxtFile, svr_bandgap,\
        svc_EgNature, svr_bw, svr_bw_dm, svr_lp
        
def CreateSubstrateStrainData(sub_lp_eg_dict,eqm_lp):
    substraindict = {}
    for SubstrateName in sub_lp_eg_dict:
        substraindict[SubstrateName]=(sub_lp_eg_dict[SubstrateName][0] - eqm_lp) / eqm_lp *100
    return pd.DataFrame(substraindict)

def CalculateLatticeParametersFromVegardsLaw_ternary(EqulibriumDataModel,CompoundList,GroupIII='Ga',
                                             LatticeParameters_bin = {'GaAs':5.689,'GaP':5.475,'GaSb':6.13383,'InAs':6.13756,'InP':5.93926,'InSb':6.55635},
                                             GroupV_map = {'ARSENIC':'As','PHOSPHORUS':'P','ANTIMONY':'Sb'}):
    lp = EqulibriumDataModel[CompoundList[0]]*LatticeParameters_bin[GroupIII+GroupV_map[CompoundList[0]]]
    for compound in CompoundList[1:]:
        if GroupIII is None: 
            print('GroupIII can not be none.')
            GroupIII='Ga'
        bin_cmpd =GroupIII+GroupV_map[compound]
        lp += EqulibriumDataModel[compound]*LatticeParameters_bin[bin_cmpd]
    return 0.01*lp
        
def SetSplitLearningParams(IIII, df, df_bintern, df_qua, SplitInputData=False,trainlp=False, 
                           LearningCurve = False, LearningCurveT3 = False,SVRdependentSVC=False):
    trainlatticeparameter = False
    if IIII == 'BT':
        df_train = df_bintern.copy(); df_test=df_qua.copy()
    elif IIII == 'Q':
        df_train = df_qua.copy(); df_test=df_bintern.copy()
    if IIII == 'BT_ct':
        df_train = df_bintern.copy(); df_test=df_qua.sample(frac=0.25,axis=0,ignore_index=False).reset_index(drop=True)
    elif IIII == 'Q_ct':
        df_train = df_qua.copy(); df_test=df_bintern.sample(frac=0.25,axis=0,ignore_index=False).reset_index(drop=True)
    elif IIII == 'BTq':
        df_train = df_bintern.copy(); df_test=df_qua.copy()
        SplitInputData=True
        LearningCurveT3 = True
    elif IIII == 'Qbt':
        df_train = df_qua.copy(); df_test=df_bintern.copy()
        SplitInputData=True
        LearningCurveT3 = True
    elif IIII == 'BTq_ct':
        df_train = df_bintern.copy(); df_test=df_qua.copy()
        SplitInputData=False
        LearningCurveT3 = True
    elif IIII == 'Qbt_ct':
        df_train = df_qua.copy(); df_test=df_bintern.copy()
        SplitInputData=False
        LearningCurveT3 = True
    elif IIII == 'BTQ':
        df_train = df.copy(); df_test=None
        LearningCurve = True
        SVRdependentSVC=False
    elif IIII == 'BPD':
        df_train = df.copy(); df_test=None
        SplitInputData=True
        SVRdependentSVC=True
    elif IIII == 'BPD_lp':
        df_train = df.copy(); df_test=None
        SplitInputData=True
        SVRdependentSVC=False
        trainlatticeparameter=True
    else:
        print(f"warning: The condition TEST_{IIII} is implemented.")

    return df_train, df_test, SplitInputData, LearningCurve, LearningCurveT3,SVRdependentSVC,trainlatticeparameter
    
def ReturnGridResolution(gridResolution=None):
    # Number of points in composition and strain
    if gridResolution == 'ultrahigh':
        grn = [1001j, 1001j, 1001j, 101j]
    elif gridResolution == 'high':
        grn = [101j, 101j, 101j, 51j]
    elif gridResolution == 'middle':
        grn = [51j, 51j, 51j, 21j]
    else:
        grn = [11j, 11j, 11j, 11j]
    print(
        f"* The gridresolution for predictions is chossen {gridResolution}: {grn}")
    return grn


def CreateDataForModel(dbname, ReturnPredictPoints=True, adddummies=False,
                       BinaryConversion=False, gridResolution='middle',
                       start=[0, 0, 0, -5], end=[100, 100, 100, 5], compositionscale=100):
    if 'xlsx' in dbname:
    	df = pd.read_excel(dbname, sheet_name='DFT_COMPUTATIONAL_DATA') 
    elif 'db' in dbname:
    	conn = sq.connect(dbname)
    	df = pd.read_sql_query('SELECT * FROM COMPUTATIONALDATA', conn)
    	conn.close()
    else:
    	print('wrong database format. Only sqlite3 .db and excel .xlsx is allowed.')
    df = df.dropna()
    if adddummies:
        df['NATUREDUMMIES'] = df['NATURE'].map(
            {1: 'D', 2: 'd', 3: 'I', 4: 'i'})
        df = pd.get_dummies(
            df, columns=['NATUREDUMMIES'], prefix='', prefix_sep='')
    elif BinaryConversion:
        df = df.replace({"NATURE": {'direct': 1, 'indirect': 0}})

    if ReturnPredictPoints:
        grn = ReturnGridResolution(gridResolution=gridResolution)

        xc, yc, zc, strainp = np.mgrid[start[0]:end[0]:grn[0], start[1]:end[1]:grn[1],
                                       start[2]:end[2]:grn[2], start[3]:end[3]:grn[3]]
        xyz = np.vstack((xc.flat, yc.flat, zc.flat, strainp.flat)).T
        points = xyz[np.sum(xyz[:, :3], axis=1) == compositionscale]
    else:
        points = None
    return df, points


def CreateDataForPrediction(gridResolution='middle', start=[0, 0, 0, -5],
                            end=[100, 100, 100, 5], compositionscale=100):
    if isinstance(gridResolution, list) or isinstance(gridResolution, tuple):
        grn = gridResolution
    else:
        grn = ReturnGridResolution(gridResolution=gridResolution)

    xc, yc, zc, strainp = np.mgrid[start[0]:end[0]:grn[0], start[1]:end[1]:grn[1],
                                   start[2]:end[2]:grn[2], start[3]:end[3]:grn[3]]
    xyz = np.vstack((xc.flat, yc.flat, zc.flat, strainp.flat)).T
    points = xyz[np.sum(xyz[:, :3], axis=1) == compositionscale]
    return points


def CreateDataForPredictionLoop(strain=[-5, 5], resolution=[1001, 101],
                                columns=None, compositionscale=100,
                                compositionstart=0):
    """
    This functions creates the prediction points with less memory.

    Parameters
    ----------
    strain : float list, optional
        The strain list [start,end]. The default is [-5,5].
    resolution : integer list, optional
        The resolution list [composiotion_resolution, strain_resolution]. The default is [1001,101].
    columns : string list
        The name of the columns. The default is None.
    compositionscale : float/int, optional
        The scale of composition. The default is 100.
    compositionstart: float/int, optional    
        The start scale of composition. The default is 0.
    Returns
    -------
    points : nd numpy array
        The points coordinate for predictions.

    """
    XX = np.linspace(compositionstart, compositionscale, resolution[0])
    ZZ = np.linspace(strain[0], strain[1], resolution[1])
    points = []
    for _, I in enumerate(XX):
        for J in XX:
            K = compositionscale-I-J
            if K < 0:
                break
            for L in ZZ:
                points.append([I, J, K, L])

    return pd.DataFrame(points, columns=columns)


def CreateDataForPredictionLoopV2(strain=[-5, 5], resolution=[1001, 101],
                                  columns=None, compositionscale=100,
                                  compositionstart=0, compositionend=None):
    """
    This functions creates the prediction points with less memory.

    Parameters
    ----------
    strain : float list, optional
        The strain list [start,end]. The default is [-5,5].
    resolution : integer list, optional
        The resolution list [composiotion_resolution, strain_resolution]. The default is [1001,101].
    columns : string list
        The name of the columns. The default is None.
    compositionscale : TYPE, optional
        The scale of composition. The default is 100.
    compositionstart: float/int, optional    
        The start scale of composition. The default is 0.
    compositionend: float/int, optional    
        The end scale of composition. The default is None. If None the end
        scale will be set to compositionscale.

    Returns
    -------
    points : nd numpy array
        The points coordinate for predictions.

    """
    if compositionend is None:
        compositionend = compositionscale

    XX = np.linspace(compositionstart, compositionend, resolution[0])
    ZZ = np.linspace(strain[0], strain[1], resolution[1])
    points = []
    for I in XX:
        for J in XX:
            K = compositionscale-I-J
            if K < 0:
                break
            points.append([I, J, K, 0])

    points = np.array(points)
    Ppoints = []
    for L in ZZ:
        points[:, -1] = L
        Ppoints.append(np.copy(points))

    return pd.DataFrame(np.concatenate(Ppoints, axis=0), columns=columns)


def CreateDataForPredictionLoopV3(resolution=101, compositionscale=100,
                                  compositionstart=0, compositionend=None,
                                  WithPadding=False, features=None):
    if compositionend is None:
        compositionend = compositionscale
    XX = np.linspace(compositionstart, compositionend, resolution)
    if WithPadding:
        padding = 0.1/compositionscale
        XX = np.concatenate([[compositionstart-padding],
                            XX, [compositionend+padding]])
    Xp, Yp = np.meshgrid(XX, XX)
    if WithPadding:
        for I in range(1, len(Yp)):
            Yp[I, -I] = Yp[I-1, -I]+padding
    Zval = np.empty(np.shape(Xp))
    Zval[:] = np.nan
    CondPOSI = (Xp + Yp <= compositionscale)
    Xpp, Ypp = Xp[CondPOSI], Yp[CondPOSI]
    if features is None:
        POINTS = np.stack((Xpp, Ypp, compositionscale-Xpp -
                          Ypp, np.zeros(len(Xpp))), axis=-1)
    else:   
        POINTS = pd.DataFrame({features[0]:Xpp, features[1]:Ypp, features[2]:compositionscale-Xpp-Ypp})
    return Xp, Yp, POINTS, CondPOSI, Zval


def CreateSnapEgNatureData(p):
    return pd.DataFrame(p)


def CreateRandomDataPointsTernary(strain=[-5, 5], resolution=[1001, 101],
                                  columns=None, compositionscale=100,
                                  compositionstart=0, compositionend=None,
                                  npoints=1):
    """
    This functions creates the random points in the configuration space.

    Parameters
    ----------
    strain : float list, optional
        The strain list [start,end]. The default is [-5,5].
    resolution : integer list, optional
        The resolution list [composiotion_resolution, strain_resolution]. The default is [1001,101].
    columns : string list
        The name of the columns. The default is None.
    compositionscale : float/int, optional
        The scale of composition. The default is 100.
    compositionstart: float/int, optional    
        The start scale of composition. The default is 0.
    compositionend: float/int, optional    
        The end scale of composition. The default is None. If None the end
        scale will be set to compositionscale.
    npoints: int, optional
        Number of random points to generate. Default is 1. 
    Returns
    -------
    points : nd numpy array
        The random points coordinate.

    """
    predict_points = CreateDataForPredictionLoopV2(strain=strain,
                                                   resolution=resolution,
                                                   compositionscale=compositionscale,
                                                   columns=columns,
                                                   compositionstart=compositionstart,
                                                   compositionend=compositionend)

    randomchoice = random.sample(range(0, len(predict_points)), npoints)

    pp = predict_points.iloc[randomchoice]

    return pp.reset_index(drop=True)


def CreateRandomData_AB_CDE(strain=[-5, 5],
                            columns=None, compositionscale=100, npoints=1,
                            compositionstart=0, compositionend=None):
    """
    This functions creates the prediction points with less memory.

    Parameters
    ----------
    strain : float list, optional
        The strain list [start,end]. The default is [-5,5].
    columns : string list
        The name of the columns. The default is None.
    compositionscale : TYPE, optional
        The scale of composition. The default is 100.
    compositionstart: float/int, optional    
        The start scale of composition. The default is 0.
    compositionend: float/int, optional    
        The end scale of composition. The default is None. If None the end
        scale will be set to compositionscale.
    npoints: int, optional
        Number of random points to generate. Default is 1. 

    Returns
    -------
    points : nd numpy array
        The points coordinate for predictions.

    """

    if compositionend is None:
        compositionend = compositionscale

    # https://stackoverflow.com/a/47418580
    x = np.random.rand(4, npoints)
    x[1:3] = np.sort(x[1:3], axis=0)
    # Triangle to cartesian
    # v = np.array([(0,0),(50.0, 86.60254037844386), (100, 0)])
    # As_P_Sb = np.column_stack([x[1], x[2]-x[1], 1.0-x[2]]) @ v  # Matrix multiplication
    
    x[:3] = x[:3] * (compositionend - compositionstart) + compositionstart

    # In, Ga, As, P, Sb, strain
    data = np.column_stack([x[0], 100.0-x[0], x[1], x[2]-x[1],
                           100.0-x[2], x[3]*(strain[1]-strain[0]) + strain[0]])
    return pd.DataFrame(data, columns=columns) #, As_P_Sb

def CreateRandomData_A_BC(strain=[-5, 5],
                          columns=None, compositionscale=100, npoints=1,
                          compositionstart=0, compositionend=None):
    """
    This functions creates the prediction points with less memory.

    Parameters
    ----------
    strain : float list, optional
        The strain list [start,end]. The default is [-5,5].
    columns : string list
        The name of the columns. The default is None.
    compositionscale : TYPE, optional
        The scale of composition. The default is 100.
    compositionstart: float/int, optional    
        The start scale of composition. The default is 0.
    compositionend: float/int, optional    
        The end scale of composition. The default is None. If None the end
        scale will be set to compositionscale.
    npoints: int, optional
        Number of random points to generate. Default is 1. 

    Returns
    -------
    points : nd numpy array
        The points coordinate for predictions.

    """

    if compositionend is None:
        compositionend = compositionscale

    # https://stackoverflow.com/a/47418580
    x = np.random.rand(2, npoints)  
    x[0] = x[0] * (compositionend - compositionstart) + compositionstart

    # P, strain
    data = np.column_stack([x[0], x[1]*(strain[1]-strain[0]) + strain[0]])
    return pd.DataFrame(data, columns=columns) 

def DropCommonDataPreviousDataBase(dbname, UnqueDB):
    """
    This function drops the rows that matches with the supplied database.

    Parameters
    ----------
    dbname : string
        Path of the database to compare with.
    UnqueDB : sqlite3 database
        Database to compare for.

    Returns
    -------
    sqlite3 database
        Droped unique database.

    """

    conn = sq.connect(dbname)

    df = pd.read_sql_query('SELECT * FROM ATOMNUMBER', conn)

    FindCommonIndex = []
    for index, row in UnqueDB.iterrows():
        if (df == row).all(1).any():
            FindCommonIndex.append(index)

    return df, UnqueDB.drop(FindCommonIndex)

def ReadOutputTxtFile(filename__):
    pattern_3 = 'Training dataset size'
    pattern_4 = ['out-of-sample','all-sample']
    pattern_4_map = {'out-of-sample':'(o','all-sample':'(a'}
    pattern_5 = ['r2_score','root_mean_squared_error','mean_absolute_error','max_error','accuracy_score','balanced_accuracy_score']
    training_dataset = []; tmp_dict = {}
    with open(filename__, 'r') as searchfile:
        for line in searchfile.readlines():
            if pattern_3 in line:
                training_dataset.append(tmp_dict)
                tmp_dict = {}
                tmp_dict['dataset_size'] = int(line.split()[-1]) 
            else:
                for pattern_4_tmp in pattern_4:
                    if (pattern_4_tmp in line) and (line.startswith(pattern_4_map[pattern_4_tmp])):
                        for pattern_5_tmp in pattern_5:
                            if pattern_5_tmp in line:
                                split_val = (line.split(':')[-1]).split()
                                put_val = float(split_val[0])
                                if split_val[-1] == 'eV':
                                    put_val *= 1000 #<-- eV to meV conversion 
                                tmp_dict[pattern_4_tmp+'_'+pattern_5_tmp] = put_val
        training_dataset.append(tmp_dict)
    pp = pd.DataFrame(training_dataset[1:]) 
    return pp

def ReadOutputTxtFile_TABLE(filename__):
    pattern_3 = 'Training dataset size'
    pattern_4 = ['out-of-sample']
    pattern_4_map = {'out-of-sample':'(o'}
    pattern_5 = ['r2_score','root_mean_squared_error','mean_absolute_error','max_error','accuracy_score','balanced_accuracy_score']
    training_dataset = []; tmp_dict = {}
    with open(filename__, 'r') as searchfile:
        for line in searchfile.readlines():
            if pattern_3 in line:
                training_dataset.append(tmp_dict)
                tmp_dict = {}
                tmp_dict['dataset_size'] = int(line.split()[-1]) 
            else:
                for pattern_4_tmp in pattern_4:
                    if (pattern_4_tmp in line) and ((line.startswith(pattern_4_map[pattern_4_tmp])) or (line.startswith('svrsvc_'+pattern_4_map[pattern_4_tmp]))):
                        for pattern_5_tmp in pattern_5:
                            if pattern_5_tmp in line:
                                split_val = (line.split(':')[-1]).split()
                                put_val = float(split_val[0])
                                if split_val[-1] == 'eV':
                                    put_val *= 1000 #<-- eV to meV conversion 
                                tmp_dict[pattern_4_tmp+'_'+pattern_5_tmp] = put_val
        training_dataset.append(tmp_dict)
    pp = pd.DataFrame(training_dataset[1:]) 
    return pp

def FindBestTrialBTQ(filename__):
    SearchBPDTrials = glob.glob(filename__)
    cv_score = []
    fname = []
    for SearchBPDT in SearchBPDTrials:
        with open(SearchBPDT+'/output.txt', 'r') as SearchBPDTrial:
            for line in SearchBPDTrial.readlines():
                if line.startswith('Best parameter'):
                    cv_score.append(float(line.split()[3].split('=')[-1]))
                    fname.append(SearchBPDT)
                    break
    best_cv_score = np.argmax(cv_score)
    return cv_score[best_cv_score], fname[best_cv_score]

def SpecialPlots_1(filename):
    OutdataFrame_c = {}
    for fname in ['my_rmse_fix','accuracy']:
        OutdataFrame = ReadOutputTxtFile(filename+'/MODELS/'+fname+'/output.txt')
        if fname == 'BTQ':
            SearchBPDTrials = glob.glob(f"{filename}/BPD/*/MODELS/{fname}/output.txt")
            LastPointData = [OutdataFrame]
            for OutPutTxtFile in SearchBPDTrials:
                LastPointData.append(ReadOutputTxtFile(OutPutTxtFile))  
            OutdataFrame = pd.concat(LastPointData, axis=0)
        OutdataFrame_c[fname] = OutdataFrame
    TMP = pd.concat(OutdataFrame_c.values())
    return TMP

def SpecialPlots_2(filename_list,metric,metric_nickname):
    OutdataFrame_c = {}
    for filename in filename_list:
        OutdataFrame = ReadOutputTxtFile(f"{filename}/MODELS/{metric_nickname}/output.txt")
        OutdataFrame_c[filename] = OutdataFrame[['dataset_size','out-of-sample_'+metric]]
    return OutdataFrame_c
# %%----------------- BWs-Eg nature conversion ---------------------------------


def ConvertBWs2BandgapNature(df, BinaryConversion, colname='nature'):
    BWnames = [s for s in list(df.columns) if s.startswith('BW')]
    BWvbnames = [s for s in BWnames if s.startswith('BWvb')]
    BWcbnames = [s for s in BWnames if s.startswith('BWcb')]
    # BW..1: Gamma; BW..2: 0.166667; BW..3: 0.33333; BW..4: X;
    # BW..5: (0.166667 0.166667); BW..6: others; BW..7: (0.33333 0.33333); BW..8: L
    VBdata = df[BWvbnames]
    CBdata = df[BWcbnames]

    BWcb_pos = CBdata.idxmax(axis=1).str[-1:].astype(int)
    BWvb_pos = VBdata.idxmax(axis=1).str[-1:].astype(int)
    # BWcb = CBdata.max(axis=1)
    # BWvb = VBdata.max(axis=1)
    #CBM_VBM = pd.concat([BWcb_pos,BWvb_pos,BWcb,BWvb],axis=1)
    if BinaryConversion:
        # 1: Direct, 0: Indirect
        df[colname] = 0
        df.loc[BWcb_pos == BWvb_pos, colname] = 1
    else:
        # 1==Direct bandgap at the Gamma point
        # 2==Direct bandgap at some other k-point
        # 3==Indirect bandgap with VBM at the Gamma point
        # 4==Indirect bandgap with VBM at some other k-point
        df[colname] = 4
        df.loc[BWvb_pos == 0, colname] = 3
        df.loc[BWcb_pos == BWvb_pos, colname] = 2
        df.loc[((BWcb_pos == BWvb_pos) & (BWvb_pos == 0)), colname] = 1
    return df


==> anc/GaAsPSb_MachineLearning_scripts/scripts/MLmodelGeneralPlottingFunctions.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Thu May 11 12:18:37 2023

@author: bmondal
"""

import numpy as np
import matplotlib as mpl
from matplotlib import cm
import matplotlib.pyplot as plt
from matplotlib.ticker import FormatStrFormatter, MultipleLocator,LogLocator,ScalarFormatter,LogFormatter,LogFormatterMathtext,LogFormatterExponent,LogFormatterSciNotation
from mpl_toolkits.mplot3d import Axes3D
from matplotlib import animation
from matplotlib.colors import Normalize
import scipy.interpolate as inpr

# import tensorflow_docs as tfdocs
# import tensorflow_docs.modeling
# import tensorflow_docs.plots

# from scipy.signal import savgol_filter

#%%
# params = {'legend.fontsize': 18,
#          'axes.labelsize': 24,
#          'axes.titlesize': 24,
#          'xtick.labelsize':24,
#          'ytick.labelsize': 24,
#          'errorbar.capsize':2}
# plt.rcParams.update(params)
plt.rc('font', size=24)  
#%% ---------------------------------------------------------------------------
def plot_loss(history):
    plt.figure()
    plt.subplot(211)
    plt.title('Loss')
    plt.plot(history.history['loss'], label='train')
    plt.plot(history.history['val_loss'], label='test')
    #plt.ylim([0, 10])
    plt.xlabel('Epoch')
    plt.ylabel('Error')
    plt.legend()
    plt.grid(True)
    
def plot_metrices(history, metrix_name, tn=1, nrows=1, ncols=1, index=1):
    plt.subplot(nrows, ncols, index)
    plt.title(metrix_name)
    plt.plot(history.history[metrix_name], label='train')
    plt.plot(history.history['val_'+metrix_name], label='test')
    #plt.ylim([0, 10])
    if index > (tn-ncols):
        plt.xlabel('Epoch')
    if index%ncols == 1:
        plt.ylabel('Error')
    plt.legend()
    plt.grid(True)
    
def PlotMatrices(metrices, history, nrows=2):   
    TotalPlotN = len(metrices)     
    ncols = (TotalPlotN//nrows) + (TotalPlotN%nrows)
    fig = plt.figure(figsize=(12,7),constrained_layout=True)
    fig.set_constrained_layout_pads(w_pad=4 / 72, h_pad=4 / 72, hspace=0.05, wspace=0.05)
    for i, I in enumerate(metrices):
        plot_metrices(history, I, tn=TotalPlotN, nrows=nrows, ncols=ncols, index=(i+1))
    return 

def PlotStrainBandgap2Dplot(XX,YY,save=False, savepath='.', figname='EaxmpleBandgapStrain2dMap.png'):
    fig, ax = plt.subplots(figsize=(8,6))
    ax.set_xlabel('Strain (%)')
    ax.set_ylabel('E$_{\mathrm{g}}$ (eV)')
    ax.plot(XX, YY, 'o-',c='k')
    ax.axvline(x=0,ls='--',color='k')
    ax.xaxis.set_major_locator(MultipleLocator(2))
    ax.xaxis.set_minor_locator(MultipleLocator(1))

    ax.yaxis.set_minor_locator(MultipleLocator(0.1))
    ax.tick_params(axis='both',which='major',length=10,width=2)
    ax.tick_params(axis='both',which='minor',length=6,width=2)
    plt.tight_layout()
    if save:
        plt.savefig(savepath+'/'+figname,bbox_inches = 'tight',dpi=300)
        plt.close()
    else:
        plt.show()
    return fig, ax
    
def plot_test_results(XX, YY, text=None, my_color=None, tn=1, nrows=1, ncols=1, ShowLegend=True,
                      index=1, save=False, savepath='.', figname='TruePrediction.png',marker=None,
                      data_unit_label='eV',xlabel_text="True values",ylabel_txt="Predictions"):
    fig = plt.figure(figsize=(8, 8))
    ax = fig.add_subplot(nrows, ncols, index, aspect='equal')
    plt.scatter(XX, YY, c=my_color,marker=marker)
    plt.title(text)
    if index > (tn-ncols):
        plt.xlabel(f"{xlabel_text} ({data_unit_label})")
    if index%ncols == 1 or ncols==1:
        plt.ylabel(f"{ylabel_txt} ({data_unit_label})")
    p1 = max(max(YY), max(XX)) #max(XX)
    p2 = min(min(YY), min(XX)) #min(XX)
    plt.plot([p1, p2], [p1, p2], 'k-')
    plt.xlim(p2, p1)
    plt.ylim(p2,p1)
    # plt.ylim(min(min(YY), min(XX)), max(max(YY),max(XX)))
    # DIFF_ = np.sqrt(np.sum((XX - YY)**2)/len(XX))
    # ax.plot([],[],' ',label=f"Max error = {max(DIFF_):.2f} eV \n {'MAE':>11} = {np.mean(DIFF_):.2f}±{np.std(DIFF_):.2f} eV")
    # plt.plot([],[],' ',label=f"RMSE = {DIFF_:.2f} eV")
    # if ShowLegend: plt.legend(handlelength=0)
    plt.gca().xaxis.set_major_locator(MultipleLocator(0.4))
    plt.gca().yaxis.set_major_locator(MultipleLocator(0.4))
    plt.gca().xaxis.set_major_formatter(FormatStrFormatter('%.1f'))
    plt.gca().yaxis.set_major_formatter(FormatStrFormatter('%.1f'))
    plt.gca().tick_params(axis='both',which='major',length=10,width=2)
    plt.gca().tick_params(axis='both',which='minor',length=6,width=2)
    plt.tight_layout()
    if save:
        plt.savefig(savepath+'/'+figname,bbox_inches = 'tight',dpi=300)
        plt.close()
    else:
        plt.show()
    return ax
    
def PlotTruePredictionCorrelation(Y_test, Y_pred, ttext, nrows=3):
    nproperties = Y_test.shape[1]
    ncols = (nproperties//nrows) + (nproperties%nrows)
    plt.figure(figsize=(12,7),constrained_layout=True)
    for I in range(nproperties):    
        plot_test_results(Y_test[:,I], Y_pred[:,I], ttext[I],\
                          tn=nproperties, nrows=nrows, ncols=ncols, index=(I+1))
    
def plot_err_dist(XX, YY, text, tn=1, nrows=1, ncols=1, index=1,data_unit_label='eV',save=False, savepath='.', figname='TruePredictErrorHist.png'):
    # Check error distribution
    plt.subplot(nrows, ncols, index)
    plt.title(text)
    error = XX - YY
    plt.hist(error, bins=25)
    plt.gca().tick_params(axis='both',which='major',length=10,width=2)
    plt.gca().tick_params(axis='both',which='minor',length=6,width=2)
    if index > (tn-ncols):
        plt.xlabel(f'Prediction error ({data_unit_label})')
    if index%ncols == 1:
        plt.ylabel('Count (arb.)')
    if save:
        plt.savefig(savepath+'/'+figname,bbox_inches = 'tight',dpi=300)
        plt.close()
    else:
        plt.show()
    return 

def PlotPredictionStdFullSpace(X, text=None, nbins=10, data_unit_label=' (eV)',save=False, savepath='.', figname='PredictAccuracyHistFullSpace.png',
                               xlabel='Prediction STD',PlotLogScale=True,y_minor_locator=1e5,x_major_locator=10):
    fig, ax = plt.subplots()
    ax.hist(X, bins=nbins, lw=1) #, ec="yellow", fc="green", alpha=0.5)
    ax.set_xlabel(f'{xlabel}{data_unit_label}')
    ax.set_ylabel('Count (arb.)')
    ax.set_title(None)
    ax.tick_params(axis='both',which='major',length=10,width=2)
    ax.tick_params(axis='both',which='minor',length=6,width=2)
    if PlotLogScale: 
        ax.set_yscale('log')
    else:
        formatter = ScalarFormatter(useMathText=True)
        formatter.set_powerlimits((-3,2))
        ax.yaxis.set_major_formatter(formatter)
        # ax.yaxis.set_minor_locator(MultipleLocator(0.25*1e4))
        ax.yaxis.set_minor_locator(MultipleLocator(y_minor_locator))

    if x_major_locator is not None: ax.xaxis.set_major_locator(MultipleLocator(x_major_locator))
    
    if save:
        plt.savefig(savepath+'/'+figname,bbox_inches = 'tight',dpi=300)
        plt.close()
    else:
        plt.show()
    return 
    
def PlotTruePredictionErrorDistribution(Y_test, Y_pred, ttext, nrows=3):
    nproperties = Y_test.shape[1]
    ncols = (nproperties//nrows) + (nproperties%nrows)
    plt.figure(figsize=(12,7),constrained_layout=True)
    for I in range(nproperties):    
        plot_err_dist(Y_test[:,I], Y_pred[:,I], ttext[I],\
                          tn=nproperties, nrows=nrows, ncols=ncols, index=(I+1))


#%%
def plot_true_predict_results(XX, YY, ax=None, my_color=None, save=False, CreateHist=False, savehist=False, savepath='.', marker=None, ShowLegend=True,
                              text=None, tn=1, nrows=1, ncols=1, index=1,figname='TruePrediction.png', fignameHist='TruePredictErrorHist.png'):
    if ax is None:
        if CreateHist:
            plt.figure()
            plot_err_dist(XX, YY, text=text, tn=tn, nrows=nrows, ncols=ncols, index=index,save=savehist, savepath=savepath,figname=fignameHist)
        # plt.figure()
        ax = plot_test_results(XX, YY, text=text, my_color=my_color, tn=tn, nrows=nrows, ncols=ncols,marker=marker, 
                               index=index,save=save, savepath=savepath,figname=figname,ShowLegend=ShowLegend)
        return ax
    
def PlotPostProcessingDataSetSizeV0(pp,save=False, savepath='.',figformat='png'):      
    ProjectionDict = {'root_mean_squared_error':'RMSE (meV)','r2_score':'$\mathrm{R}^2$','mean_absolute_error':'MAE (meV)',\
                      'max_error':'Max error (meV)','accuracy_score':'Accuracy','balanced_accuracy_score': 'Balanced accuracy'}
    AllColumns = list(pp.columns)[1:]
    
    pp_mean = pp.groupby('dataset_size', as_index=False).mean(numeric_only=True) 
    pp_std = pp.groupby('dataset_size', as_index=False).std(numeric_only=True) 
    # print("\nCreating figures:")
    for II in AllColumns:
        print(f"\t{II}")
        WhichMetric = ProjectionDict.get(II.split('_',1)[-1],None)
        fig, ax = plt.subplots()
        ax.set_xlabel('Training set size')   
        ax.set_ylabel(WhichMetric)    
        ax.errorbar(pp_mean['dataset_size'],pp_mean[II],yerr=pp_std[II],linestyle='-',color='k')  
        plt.tight_layout()
        ax.xaxis.set_minor_locator(MultipleLocator(100))
        ax.yaxis.set_major_formatter(FormatStrFormatter('%.1f'))
        if save:
            plt.savefig(savepath+'/'+II+'.'+figformat,bbox_inches = 'tight',dpi=300)
            plt.close()
        else:
            plt.show()
    return ax

def PlotPostProcessingDataSetSize(pp,save=False, savepath='.',ProjectionDict=None,figformat='png'): 
    if ProjectionDict is None:
        ProjectionDict = {'set1':{'root_mean_squared_error':'RMSE (meV)','r2_score':'$\mathrm{R}^2$'},'set2':{'mean_absolute_error':'MAE (meV)'},\
                          'set3':{'max_error':'Max error (meV)'},'set4':{'accuracy_score':'Accuracy score','balanced_accuracy_score': 'Balanced accuracy score'},\
                              'set5':{'accuracy_score':'Accuracy score'},'set6':{'r2_score':'$\mathrm{R}^2$'},'set7':{'balanced_accuracy_score': 'Balanced accuracy score'},
                              'set8':{'root_mean_squared_error':'RMSE (meV)'}}
    elif isinstance(ProjectionDict,dict):
        pass
    else:
        print("ProjectionDict must be a dictionary.")
        
    AllColumns = list(pp.columns)[1:]
    pp_mean = pp.groupby('dataset_size', as_index=False).mean(numeric_only=True) 
    pp_std = pp.groupby('dataset_size', as_index=False).std(numeric_only=True) 
    # print("\nCreating figures:")
    for LL in ['out-of-sample','all-sample']:
        for whichset, I in ProjectionDict.items():
            WhichMetric = list(I.keys())
            II = f'{LL}_{WhichMetric[0]}'
            if II in AllColumns:
                fig, ax = plt.subplots()
                ax.set_xlabel('Training set size')
                ax.set_ylabel(ProjectionDict[whichset][WhichMetric[0]])    
                ax.errorbar(pp_mean['dataset_size'],pp_mean[II],yerr=pp_std[II],marker='o',linestyle='-',color='k')
                if WhichMetric[0] in ['root_mean_squared_error','mean_absolute_error','max_error']:
                    PrecissionStr = '%.1f' 
                    ax.yaxis.set_minor_locator(MultipleLocator(5))
                else:
                    PrecissionStr = '%.2f'
                    if WhichMetric[0] == 'r2_score': 
                        PrecissionStr = '%.3f'
                    else:
                        ax.yaxis.set_major_locator(MultipleLocator(0.02))
                        ax.yaxis.set_minor_locator(MultipleLocator(0.01))
                    
                    ax.yaxis.set_major_formatter(FormatStrFormatter(PrecissionStr))
                if len(WhichMetric) == 2:
                    II = f'{LL}_{WhichMetric[1]}'
                    if II in AllColumns:
                        ax2 = ax.twinx()
                        ax2.set_ylabel(ProjectionDict[whichset][WhichMetric[1]])  
                        ax2.errorbar(pp_mean['dataset_size'],pp_mean[II],yerr=pp_std[II],marker='o',linestyle='-',color='tab:blue')  
                        ax2.tick_params(axis='y', labelcolor='tab:blue')
                        if WhichMetric[1] in ['root_mean_squared_error','mean_absolute_error','max_error']:
                            PrecissionStr = '%.1f' 
                        else:
                            PrecissionStr = '%.2f'
                            if WhichMetric[1] == 'r2_score': 
                                PrecissionStr = '%.3f'
                            else:
                                ax2.yaxis.set_major_locator(MultipleLocator(0.02))
                                ax2.yaxis.set_minor_locator(MultipleLocator(0.01))
                        ax2.yaxis.set_major_formatter(FormatStrFormatter(PrecissionStr))
                        ax2.tick_params(axis='both',which='major',length=10,width=2)
                        ax2.tick_params(axis='both',which='minor',length=6,width=2)
                ax.xaxis.set_minor_locator(MultipleLocator(100))
                ax.tick_params(axis='both',which='major',length=10,width=2)
                ax.tick_params(axis='both',which='minor',length=6,width=2)
                if save:
                    SaveFileName = f"{savepath}/{LL}_{'-'.join(WhichMetric)}.{figformat}"
                    plt.savefig(SaveFileName,bbox_inches = 'tight',dpi=300)
                    plt.close()
                else:
                    plt.show()
    return 

def PlotPostProcessingDataSetSize_special(pp,save=False, ax=None, fig=None, savepath='.',ProjectionDict=None, 
                                          ax_y_precision=None,ax_yminortick_multi=5,ax_plot_color='k',figformat='png'): 
    if ProjectionDict is None:
        ProjectionDict = {'set1':{'root_mean_squared_error':'RMSE (meV)','accuracy_score':'Accuracy score'}}
    elif isinstance(ProjectionDict,dict):
        pass
    else:
        print("ProjectionDict must be a dictionary.")
        
    AllColumns = list(pp.columns)[1:]
    pp_mean = pp.groupby('dataset_size', as_index=False).mean(numeric_only=True) 
    pp_std = pp.groupby('dataset_size', as_index=False).std(numeric_only=True) 
    # print("\nCreating figures:")
    for LL in ['out-of-sample']:
        for whichset, I in ProjectionDict.items():
            WhichMetric = list(I.keys())
            II = f'{LL}_{WhichMetric[0]}'
            if II in AllColumns:
                if ax is None:
                    fig, ax = plt.subplots()
                ax.set_xlabel('Training set size')
                ax.set_ylabel(ProjectionDict[whichset][WhichMetric[0]])    
                ax.errorbar(pp_mean['dataset_size'],pp_mean[II],yerr=pp_std[II],marker='o',linestyle='-',color=ax_plot_color)
                # PrecissionStr = '%.1f' if WhichMetric[0] in ['root_mean_squared_error','mean_absolute_error','max_error'] else '%.3f'
                if ax_y_precision is not None and isinstance(ax_y_precision,str):
                    ax.yaxis.set_major_formatter(FormatStrFormatter(ax_y_precision))
                if len(WhichMetric) == 2:
                    II = f'{LL}_{WhichMetric[1]}'
                    if II in AllColumns:
                        ax2 = ax.twinx()
                        ax2.set_ylabel(ProjectionDict[whichset][WhichMetric[1]])  
                        ax2.errorbar(pp_mean['dataset_size'],pp_mean[II],yerr=pp_std[II],marker='o',linestyle='-',color='tab:blue')  
                        ax2.tick_params(axis='y', labelcolor='tab:blue')
                        # ax2.tick_params(axis='both', length=2,width=3)
                        PrecissionStr = '%.1f' if WhichMetric[1] in ['root_mean_squared_error','mean_absolute_error','max_error'] else '%.2f'
                        ax2.yaxis.set_major_formatter(FormatStrFormatter(PrecissionStr))
                        ax2.yaxis.set_minor_locator(MultipleLocator(0.02))
                        ax2.yaxis.set_major_locator(MultipleLocator(0.04))
                        ax2.tick_params(axis='both',which='major',length=10,width=2)
                        ax2.tick_params(axis='both',which='minor',length=6,width=2)
                ax.xaxis.set_minor_locator(MultipleLocator(100))
                ax.yaxis.set_minor_locator(MultipleLocator(ax_yminortick_multi))
                # ax.yaxis.set_major_locator(MultipleLocator(10))
                ax.tick_params(axis='both',which='major',length=10,width=2)
                ax.tick_params(axis='both',which='minor',length=6,width=2)
                if save:
                    SaveFileName = f"{savepath}/{LL}_{'-'.join(WhichMetric)}.{figformat}"
                    plt.savefig(SaveFileName,bbox_inches = 'tight',dpi=300)
                    plt.close()
                else:
                    pass
                    #plt.show()
    return fig, ax

class OOMFormatter(ScalarFormatter):
    def __init__(self, order=0, fformat="%1.1f", offset=True, mathText=True):
        self.oom = order
        self.fformat = fformat
        ScalarFormatter.__init__(self,useOffset=offset,useMathText=mathText)
    def _set_order_of_magnitude(self):
        self.orderOfMagnitude = self.oom
    def _set_format(self, vmin=None, vmax=None):
        self.format = self.fformat
        if self._useMathText:
            self.format = r'$\mathdefault{%s}$' % self.format

def PlotPostProcessingDataSetSizeLogLog(pp,save=False, savepath='.',figformat='png'):      
    ProjectionDict = {'set1':{'root_mean_squared_error':'RMSE (meV)'},'set2':{'mean_absolute_error':'MAE (meV)'},\
                          'set3':{'accuracy_score':'Accuracy-score'}}
    # ProjectionDict = {'set1':{'root_mean_squared_error':'RMSE (meV)'}}
    AllColumns = list(pp.columns)[1:]
    pp_mean = pp.groupby('dataset_size', as_index=False).mean(numeric_only=True) 
    pp_std = pp.groupby('dataset_size', as_index=False).std(numeric_only=True) 
    # print("\nCreating figures:")
    for LL in ['out-of-sample','all-sample']:
        for whichset, I in ProjectionDict.items():
            WhichMetric = list(I.keys())
            II = f'{LL}_{WhichMetric[0]}'
            if II in AllColumns:
                fig, ax = plt.subplots()
                ax.set_xlabel('Training set size')
                ax.set_ylabel(ProjectionDict[whichset][WhichMetric[0]])  
                ax.set_xscale('log', nonpositive='clip')
                ax.set_yscale('log', nonpositive='clip')
                ax.errorbar(pp_mean['dataset_size'],pp_mean[II],yerr=pp_std[II],marker='o',linestyle='-',color='k')
                ax.tick_params(axis='both',which='major',length=10,width=2)
                ax.tick_params(axis='both',which='minor',length=6,width=2)
                # y_major = LogLocator(base = 10.0, numticks = 100)
                # ax.yaxis.set_minor_locator(y_major)
                # ax.yaxis.set_minor_formatter(LogFormatterSciNotation(minor_thresholds=(1,10)))
                ax.yaxis.set_minor_formatter(FormatStrFormatter('%.d'))

                # ax.yaxis.set_minor_formatter(LogFormatter(minor_thresholds=(1,10)))
                if len(WhichMetric) == 2:
                    II = f'{LL}_{WhichMetric[1]}'
                    if II in AllColumns:
                        ax2 = ax.twinx()
                        ax2.set_ylabel(ProjectionDict[whichset][WhichMetric[1]])  
                        ax2.set_xscale('log', nonpositive='clip')
                        ax2.set_yscale('log', nonpositive='clip')
                        ax2.errorbar(pp_mean['dataset_size'],pp_mean[II],yerr=pp_std[II],marker='o',linestyle='-',color='tab:blue')  
                        ax2.tick_params(axis='y', which='both', labelcolor='tab:blue')
                        ax2.tick_params(axis='both',which='major',length=10,width=2)
                        ax2.tick_params(axis='both',which='minor',length=6,width=2)
                if save:
                    SaveFileName = f"{savepath}/{LL}_{'-'.join(WhichMetric)}_LogLog.{figformat}"
                    print(f'\t{SaveFileName}')
                    plt.savefig(SaveFileName,bbox_inches = 'tight',dpi=300)
                    plt.close()
                else:
                    plt.show()
    return 

def PlotPostProcessingDataSetSizeLogLog_v2(pp,save=False, savepath='.',figformat='png'):      
    ProjectionDict = {'set1':{'root_mean_squared_error':'log$_{10}$(RMSE) (meV)'}}
    pp_mean = pp.groupby('dataset_size', as_index=False).mean(numeric_only=True) 
    pp_std = pp.groupby('dataset_size', as_index=False).std(numeric_only=True) 
    AllColumns = list(pp.columns)[1:]
    # print("\nCreating figures:")
    for LL in ['out-of-sample','all-sample']:
        for whichset, I in ProjectionDict.items():
            WhichMetric = list(I.keys())
            II = f'{LL}_{WhichMetric[0]}'
            if II in AllColumns:
                fig, ax = plt.subplots()
                ax.set_xlabel('log$_{10}$(Training set size)')
                ax.set_ylabel(ProjectionDict[whichset][WhichMetric[0]])  
                ax.errorbar(np.log10(pp_mean['dataset_size']),np.log10(pp_mean[II]),yerr=0,linestyle='-',color='k')
                ax.tick_params(axis='both',which='major',length=10,width=2)
                ax.tick_params(axis='both',which='minor',length=6,width=2)
                ax.xaxis.set_minor_locator(MultipleLocator(0.1))
            if save:
                SaveFileName = f"{savepath}/{LL}_{'-'.join(WhichMetric)}_LogLog_v2.{figformat}"
                print(f'\t{SaveFileName}')
                plt.savefig(SaveFileName,bbox_inches = 'tight',dpi=300)
                plt.close()
            else:
                plt.show()
    return 

==> anc/GaAsPSb_MachineLearning_scripts/scripts/MLmodelPlottingFunctions.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Fri Dec  3 12:48:20 2021

@author: bmondal
"""
import numpy as np
import matplotlib as mpl
from matplotlib import cm
import matplotlib.pyplot as plt
from matplotlib.ticker import FormatStrFormatter, MultipleLocator,LogLocator,ScalarFormatter,LogFormatter,LogFormatterMathtext,LogFormatterExponent,LogFormatterSciNotation
from mpl_toolkits.mplot3d import Axes3D
import ternary
from matplotlib import animation
from matplotlib.colors import Normalize
import scipy.interpolate as inpr

# import tensorflow_docs as tfdocs
# import tensorflow_docs.modeling
# import tensorflow_docs.plots

# from scipy.signal import savgol_filter

#%%
# params = {'legend.fontsize': 18,
#          'axes.labelsize': 24,
#          'axes.titlesize': 24,
#          'xtick.labelsize':24,
#          'ytick.labelsize': 24,
#          'errorbar.capsize':2}
# plt.rcParams.update(params)
plt.rc('font', size=24)  
#%% ---------------------------------------------------------------------------

#%% ---------------------------------------------------------------------------
def DataConversion(X,Y):
    """
    This function converts the cartesian x,y coordinate to ternary coordinate.

    Parameters
    ----------
    X : numpy float array
        The x coordinate array.
    Y : numpy float array
        The y coordinate array.

    Returns
    -------
    x : numpy float array
        The x coordinate array after ternary conversion.
    y : numpy float array
        The y coordinate array after ternary conversion.

    """
    x = X + Y*0.5
    y = 0.8660254037844386 * Y
    return x, y

def HideLabels(ax):
    """
    This function haides the matplotlib axis ticks.

    Parameters
    ----------
    ax : matplotlib axis
        The axis object on which the operations will be applied.

    Returns
    -------
    ax : matplotlib axis
         Matplotlib axis after getting rid of panes, spines and ticks. The
         z-axis spines and ticks are kept.

    """
    # Get rid of the panes
    ax.w_xaxis.set_pane_color((1.0, 1.0, 1.0, 0.0))
    ax.w_yaxis.set_pane_color((1.0, 1.0, 1.0, 0.0))
    ax.w_zaxis.set_pane_color((1.0, 1.0, 1.0, 0.0))
    
    # Get rid of the spines
    ax.w_xaxis.line.set_color((1.0, 1.0, 1.0, 0.0))
    ax.w_yaxis.line.set_color((1.0, 1.0, 1.0, 0.0))
    #ax.w_zaxis.line.set_color((1.0, 1.0, 1.0, 0.0))
    
    # Get rid of the ticks
    ax.set_xticks([]) 
    ax.set_yticks([]) 
    #ax.set_zticks([])
    return ax

def AxisLabels(ax, textt, scale, fontsize=24):
    """
    This function add the axis labels in ternary plot.

    Parameters
    ----------
    ax : matplotib axis
        The axis object on which the labels will be added.
    textt : string list
        The list of 3 label strings.
    scale : float/int
        The scale of the ternary plot.
    fontsize : matplotlib text fontsize object, optional
        The fontsize of the labels. The default is 24.

    Returns
    -------
    ax : matplotlib axis

    """
    textpos = np.array([[-0.2,0],[1,0],[0.5,0.866]])*scale
    for i, I in enumerate(textpos):
        ax.text(I[0],I[1],0, textt[i], fontsize=fontsize)
    return ax

def Plot3DBandgapTernary(X,Y,Z,c,textt=['a','b','c'], scale=1, zaxis_label=None,
                         label_fontsize=16,cbarlabel_fontsize=16,cbar_txt = 'Strain(%)',
                         ax=None, fig=None, ShowColorbar=True,titletxt=None):   
    """
    This function plots the bandgap scatter plot in 3D.

    Parameters
    ----------
    X : Float numpy array
        The x coordinate array.
    Y : Float numpy array
        The y coordinate array.
    Z : Float numpy array
        The z coordinate array.
    c : Float numpy array
        The color array. The magnitude of bandgap array.
    textt : String list, optional
        The list of axis labels. The default is ['a','b','c']. The order is 
        [left corner, right corner, top corner]
    scale : float/int, optional
        The composition scale of the ternary plot. The default is 1.
    label_fontsize : matplotlib text fontsize, optional
        The fontsize of the labels. The default is 16.
    cbarlabel_fontsize : matplotlib text fontsize, optional
        The fontsize of the colorbar. The default is 16.
    ax : matplotlib 3d axis object, optional
        Already created matplotlib 3d axis object. The default is None. 
    fig : matplotlib figure object, optional
        Already created matplotlib 3d figure object. The default is None.
    ShowColorbar : matplotlib colorbar object, optional
        If the colorbar will be shown. The default is True
    Returns
    -------
    None.

    """
    if ax is None:
        fig = plt.figure(figsize=(12,10))
        ax = fig.add_subplot(111, projection='3d')
        ax.set_zlabel(zaxis_label)
        ax = HideLabels(ax)
        #ax.set_axis_off()
        ax.set_title(titletxt)
        ax = AxisLabels(ax, textt, scale=1, fontsize=label_fontsize)
    
    x,y = DataConversion(X,Y)
    x = x / scale
    y = y / scale 
    surf = ax.scatter(x,y,Z,c=c)
    if fig is None: ShowColorbar=False
    if ShowColorbar:
        cbar = fig.colorbar(surf, shrink=0.5) #, aspect=5)
        cbar.ax.set_ylabel(cbar_txt, fontsize = cbarlabel_fontsize)
    return fig, ax
    

def generate_heatmap_data(pp):
    """
    This function generates the ternary heatmap cpmpatible data format.

    Parameters
    ----------
    pp : pandas dataframe
        The dataframe with first 3 column as x,y,z coordinate and last column
        for color bar data (e.g. bandgap magnitude).

    Returns
    -------
    d : python dictionary
        Dictionary containg the data in ternary heatmap format.

    """
    d = {x[:3]:x[-1] for x in pp.itertuples(index=False)}
    return d

def generate_scatter_data(pp):
    d = [x[:3] for x in pp.itertuples(index=False)]
    return d

def color_map_color(value, cmap=plt.cm.get_cmap('viridis'), vmin=0, vmax=1):
    norm = Normalize(vmin=vmin, vmax=vmax)
    return cmap(norm(value))

def ConversionCartesian2Ternary(x,y, SQRT3o2 = 0.8660254037844386):
    XX = x + y*0.5
    YY = SQRT3o2 * y
    return XX, YY

def DrawBoundary(p, scale, z=0, color='gray', line_width=4):
    ax = np.array([0,scale,0,0])
    ay = np.array([0,0,scale,0])    
    XX, YY = ConversionCartesian2Ternary(ax,ay)
    p.plot(XX,YY, zs=z, color=color, lw=line_width)
    return  p


def DrawAllContour3D(cnt, textt=['a','b','c'], fname=None, titletext=None,
                 savefig=False, scale=1, vmin=-1, vmax=1,
                 cmap=plt.cm.get_cmap('viridis'),label_fontsize=16,
                 cbarlabel_fontsize=16, ScatterPlot=False):
    
    DATA = []
    for strain,contours in cnt.items():
        for contour in contours.allsegs:
            for seg in contour: 
                dd = np.insert(seg[:, 0:2],2, strain,axis=-1)
                DATA.append(dd)
                
    
    fig = plt.figure()
    ax = fig.add_subplot(111, projection='3d')
    ax.view_init(elev=90, azim=-90)
    ax.set_box_aspect(aspect = (1,0.866,1))
    ax.set_xlim(0, scale)
    ax.set_ylim(0, scale*0.8660254037844386)
    ax.set_zlim(vmin, vmax)
    ax.set_zlabel('Strain(%)')
    ax.set_axis_off()
    ax = AxisLabels(ax, textt, scale=scale, fontsize=label_fontsize)
    
    for s,_ in cnt.items():
        ax = DrawBoundary(ax, scale, s)

    if ScatterPlot:
        DATA = np.concatenate(DATA)
        x,y = DataConversion(DATA[:,0],DATA[:,1])
        if cmap is not None:
            surf = ax.scatter(x,y,DATA[:,2],c=DATA[:,2], cmap=cmap)
            cbar = fig.colorbar(surf, shrink=0.5, aspect=10)
            cbar.ax.set_ylabel('Strain(%)', fontsize = cbarlabel_fontsize)
        else:
            surf = ax.scatter(x,y,DATA[:,2])
    else:
        norm=plt.Normalize(vmin=vmin, vmax=vmax)
        sm = plt.cm.ScalarMappable(cmap=cmap, norm=norm)
        cbar = plt.colorbar(sm, shrink=0.5, aspect=10, ax=ax)
        cbar.ax.set_ylabel('Strain(%)', fontsize = cbarlabel_fontsize)
        for data in DATA:
            x,y = DataConversion(data[:,0],data[:,1])
            ax.plot(x,y,data[:,2],c=cmap(norm(data[0,2])))
    return fig, ax

def DrawAllContour(cnt,fname=None, titletext=None,
                   axislabels = ["A", "B", "C"],
                   savefig=False, scale=1, vmin=-1, vmax=1,
                   cmap=plt.cm.get_cmap('viridis'),
                   fontsize = 20, cbarpos = 'right',
                   ApplySmoothen=False):
    axes_colors = {'b':'k','l':'k','r':'k'}
    #figure, tax = ternary.figure(scale=scale)
    figure, ax = plt.subplots()
    tax = ternary.TernaryAxesSubplot(ax=ax, scale=scale)
    if (cbarpos == 'right') or (cbarpos == 'left'):
        figure.set_size_inches(10, 8) 
    else:
        figure.set_size_inches(10, 10)
    norm = Normalize(vmin=vmin, vmax=vmax)
    
    tax.boundary(linewidth=2.0, axes_colors={'b':'k','l':'k','r':'k'})
    
    if titletext is not None:
        tax.set_title(titletext, fontsize=24, loc='left')
    tax.left_axis_label(axislabels[0], offset=0.12, color=axes_colors['l'], fontsize=fontsize)
    tax.right_axis_label(axislabels[1], offset=0.13, color=axes_colors['r'], fontsize=fontsize)
    tax.bottom_axis_label(axislabels[2], offset=0.02, color=axes_colors['b'], fontsize=fontsize)
    
    tax.ticks(axis='blr', linewidth=2, clockwise=False, multiple=10,
              axes_colors=axes_colors, offset=0.02, tick_formats="%d",
              fontsize=20)
    
    tax.get_axes().axis('off')
    tax.clear_matplotlib_ticks()
    for strain,contours in cnt.items():
        for contour in contours.allsegs:
            for seg in contour:
                if ApplySmoothen:
                    # ternaryax.plot(seg[:, 0:2], marker='.',color='k') # original data
                    try:
                        # x = seg[:, 0]; y = seg[:, 1]
                        # # get the cumulative distance along the contour
                        # dist = np.sqrt((x[:-1] - x[1:])**2 + (y[:-1] - y[1:])**2)
                        # dist_along = np.concatenate(([0], dist.cumsum()))
                        # # build a spline representation of the contour
                        # spline, u = inpr.splprep([x, y], u=dist_along, s=5)
                        spline, u = inpr.splprep([seg[:, 0], seg[:, 1]], s=5)
                        interp_x, interp_y = inpr.splev(u, spline)
                        tax.plot(np.stack((interp_x, interp_y),axis=-1), ls='-',color=cmap(norm(strain)),antialiased=True)
                    except:
                        pass
                else:
                    tax.plot(seg[:, 0:2], color=cmap(norm(strain)),antialiased=True)
                    
                # tax.plot(seg[:, 0:2], color=cmap(norm(strain)),antialiased=True)
        
    tax.get_axes().set_aspect(1)
    ax.text(25,35,'DIRECT',fontsize=fontsize,rotation=56)
    ax.text(65,3,'INDIRECT',fontsize=fontsize,rotation=45)
    
    cb = plt.colorbar(plt.cm.ScalarMappable(cmap=cmap, norm=norm),ax=ax,
                        format='%.1f',shrink=0.9,anchor=(0.5,0.8), pad=0.01,location=cbarpos)
    cb.set_label(label='Strain(%)',size=fontsize)
    cb.ax.tick_params(labelsize=20,length=8,width=2)
    tax._redraw_labels()
    #plt.tight_layout()
    if savefig:
        plt.savefig(fname,bbox_inches = 'tight',dpi=300)
        plt.close(figure)
    else:
        tax.show()
        
    return figure

def center_of_mass(X):
    """
    This function calulates the cenroid of contour polygon.

    Parameters
    ----------
    X : 2d array
        The point coordinates of contours. 1st column is for x coordinate and
        2nd column for y coordinate.

    Returns
    -------
    numpy array
        x and y coordinate array (after ternary data conversion).

    """
    # https://en.wikipedia.org/wiki/Centroid#Centroid_of_a_polygon
    # calculate center of mass of a closed polygon
    x = X[:,0]
    y = X[:,1]
    g = (x[:-1]*y[1:] - x[1:]*y[:-1])
    #A = 0.5*g.sum() ; fact = 1./(6*A)
    #COM = 1./(6*A)*np.array([cx,cy])
    fact = 1./(3*g.sum())
    cx = (((x[:-1] + x[1:])*g).sum())*fact
    cy = (((y[:-1] + y[1:])*g).sum())*fact
    return DataConversion(cx, cy)

def DrawIndividualContour_and_Text(ternaryax, ax, contours, COMContourText, fontsize=20,ApplySmoothen=False):
    for contour in contours.allsegs:
        for seg in contour:
            if ApplySmoothen:
                # ternaryax.plot(seg[:, 0:2], marker='.',color='k') # original data
                try:
                    # x = seg[:, 0]; y = seg[:, 1]
                    # # get the cumulative distance along the contour
                    # dist = np.sqrt((x[:-1] - x[1:])**2 + (y[:-1] - y[1:])**2)
                    # dist_along = np.concatenate(([0], dist.cumsum()))
                    # # build a spline representation of the contour
                    # spline, u = inpr.splprep([x, y], u=dist_along, s=5)
                    spline, u = inpr.splprep([seg[:, 0], seg[:, 1]], s=5)
                    interp_x, interp_y = inpr.splev(u, spline)
                    ternaryax.plot(np.stack((interp_x, interp_y),axis=-1), ls='-',color='k')
                except:
                    pass
            else:
                ternaryax.plot(seg[:, 0:2], color='k')
            COMtext = center_of_mass(seg[:, 0:2])
            ax.text(COMtext[0],COMtext[1],COMContourText,
                    ha="center", va="center",
                    fontsize=fontsize,color='k')
    return ternaryax, ax

def DrawIndividualContour(ternaryax, contours, ApplySmoothen=False,color='k', ShowOriginal=False):
    for contour in contours.allsegs:
        for seg in contour:  
            if ApplySmoothen:
                if ShowOriginal: ternaryax.plot(seg[:, 0:2], marker='.',color='red') # original data
                try:
                    # x = seg[:, 0]; y = seg[:, 1]
                    # # get the cumulative distance along the contour
                    # dist = np.sqrt((x[:-1] - x[1:])**2 + (y[:-1] - y[1:])**2)
                    # dist_along = np.concatenate(([0], dist.cumsum()))
                    # # build a spline representation of the contour
                    # spline, u = inpr.splprep([x, y], u=dist_along, s=5)
                    spline, u = inpr.splprep([seg[:, 0], seg[:, 1]], s=5)
                    interp_x, interp_y = inpr.splev(u, spline)
                    ternaryax.plot(np.stack((interp_x, interp_y),axis=-1), ls='-',color='k')
                except:
                    pass
            else:
                ternaryax.plot(seg[:, 0:2], color=color)
    return ternaryax
            
def DrawIndividualContourText(ax, contours, COMContourText, fontsize=20):
    for contour in contours.allsegs:
        for seg in contour:
            COMtext = center_of_mass(seg[:, 0:2])
            ax.text(COMtext[0],COMtext[1],COMContourText,
                    ha="center", va="center",
                    fontsize=fontsize,color='k')
    return ax

def DrawSnapshot(dd, fname=None, titletext=None, BandGapNatureHeatmap=False, contours=None,
                 UseContoursText=False, ContoursText=None, savefig=False, 
                 scale=1, titletext_loc='right',show_colorbar=True,
                 axislabels = ["A", "B", "C"],axiscolors=None,
                 axislabelcolors=None,COMContourText=['test'],
                 vmin=-1, vmax=1,cmap=plt.cm.get_cmap('viridis'),
                 fontsize = 20, cbarlabel=None,cbarpos='right',
                 RawData=None, RawDataColor=None, DrawRawData=False,
                 ApplySmoothenCountour=False,ShowOriginalContourAndSmoothen=False):
    """
    This function draw the bandgap(nature) heatmap and contours.

    Parameters
    ----------
    dd : dictionary
        Ternary plot data.
    fname : string/path, optional
        The filename or filepath to save the figure. The default is None.
    titletext : string, optional
        The title of the figure. The default is None.
    BandGapNatureHeatmap : Bool, optional
        If to plot bandgap nature heatmap. The default is False.
    contours : matplotlib contour object list, optional
        The countour object for contour plot. The default is None.
    UseContoursText : bool, optional
        If this is true then the contour texts will be annotated using the supplied
        contours list. If false the ContoursText list will be used for contour
        texts. The default is False. 
    ContoursText : matplotlib contour object list, optional
        The countour object for contour plot texts. The texts will be annotated
        at the centroid of countour polygons. The default is None.
    savefig : Bool, optional
        Save the figure. The default is False.
    scale : float/int, optional
        Scale of the ternary plot. The default is 1.
    axislabels : list, optional
        The list of axis labels. The default is ["A", "B", "C"]. Format [left, right, bottom].
    axiscolors : dictionary, optional
        The color of the axes, e.g {'b':'g','l':'r','r':'b'}. The default is None.
    axislabelcolors : dictionary, optional
        The color of the axes labels, e.g. {'b':'g','l':'r','r':'b'}. The default is None.
    COMContourText : string list, optional
        The text in the centroid of (anti) contour ploygons. The default is ['test'].
        Length of COMContourText should be >= len(contours) or len(ContoursText).
    vmin : float, optional
        The minima of color bar. The default is -1.
    vmax : float, optional
        Maxima of color bar. The default is 1.
    cmap : matplotlib color map, optional
        Color map for heat map. The default is plt.cm.get_cmap('viridis').
    fontsize : matplotlib fontsize, optional
        Fontsize for axislabels, COMContourText and colorbar label. The default is 20.
    cbarlabel : string, optional
        The latel text of the colorbar. The default is None.
    cbarpos : string, optional
        The position of the colorbar. The default is 'right.'
    RawData : dataframe, optional
        The data for DrawRawData. Default is None.
    RawDataColor : dataframe, optional
        The color data for DrawRawData. Default is None.    
    DrawRawData : bool, optional
        Whether to draw the raw data provided by 'RawData' dataframe. Default is 
        False. If RawData is None, DrawRawData will be set to False. The last 
        column of 'RawData' will be used for coloring. 
    Returns
    -------
    None.

    """
    # Dictionary of axes colors for bottom (b), left (l), right (r).
    if axislabelcolors is None: axislabelcolors={'b':'k','l':'k','r':'k'}
    
    figure, ax = plt.subplots()
    tax = ternary.TernaryAxesSubplot(ax=ax, scale=scale)
    #figure, tax = ternary.figure(scale=scale)
    if (cbarpos == 'right') or (cbarpos == 'left'):
        figure.set_size_inches(10, 8) 
    else:
        figure.set_size_inches(10, 10)
    
    tax.boundary(linewidth=2.0, axes_colors=None) 
    
    if titletext is not None:
        tax.set_title(titletext, fontsize=24, loc=titletext_loc)
        #ax.text(100,55,titletext, fontsize=24,  rotation=270)
    tax.left_axis_label(axislabels[0], offset=0.12, color=axislabelcolors['l'], fontsize=fontsize)
    tax.right_axis_label(axislabels[1], offset=0.13, color=axislabelcolors['r'], fontsize=fontsize)
    tax.bottom_axis_label(axislabels[2], offset=0.02, color=axislabelcolors['b'], fontsize=fontsize)
    
    # tax.gridlines(multiple=10, linewidth=2,
    #               horizontal_kwargs={'color': axislabelcolors['r']},
    #               left_kwargs={'color': axislabelcolors['b']},
    #               right_kwargs={'color': axislabelcolors['l']},
    #               alpha=0.7)
    
    # # Set and format axes ticks.
    # ticks = list(np.linspace(0,100,11))
    # tax.ticks(ticks=ticks, axis='blr', linewidth=1, clockwise=False,
    #           axes_colors={'b':'r','l':'b','r':'g'}, offset=0.02, tick_formats="%0.1f")
    
    tax.ticks(axis='blr', linewidth=2, clockwise=False, multiple=10,
              axes_colors=axislabelcolors, offset=0.02, tick_formats="%d",
              fontsize=20)
    
    tax.get_axes().axis('off')
    tax.clear_matplotlib_ticks()
    if BandGapNatureHeatmap:
        _, cb = tax.heatmap(dd, scale=scale, style="h", cmap=cmap, colorbar=show_colorbar,
                            cb_kwargs={'format':'%.1f','shrink':0.9,'anchor':(0.6,0.8),
                                                   'location':cbarpos,
                                                   'pad':0.01})
                           #vmin=0, vmax=1,)
        # tax.scatter([(1,1,1)], marker='s', color=cmap(0), label="Indirect")
        # tax.scatter([(1,1,1)], marker='s', color=cmap(11), label="Direct")
        # tax.legend(loc=1, fontsize=18)
        if show_colorbar:
            cb.set_label(label=cbarlabel, size=fontsize)
            cb.ax.tick_params(labelsize=20,length=8,width=2)
            cb.ax.set_xticks([0.25,0.75],['indirect','direct'])
    elif dd is not None:
        _,cb = tax.heatmap(dd, scale=scale, style="h", cmap=cmap, 
                    vmin=vmin, vmax=vmax, 
                    cb_kwargs={'format':'%.1f','shrink':0.9,'anchor':(0.6,0.8),
                               'location':cbarpos,
                               'pad':0.01}, 
                    )
        if show_colorbar:
            cb.set_label(label=cbarlabel, size=fontsize)
            cb.ax.tick_params(labelsize=20,length=8,width=2)
        
    if contours is not None:
        if UseContoursText: 
            for i, contourss in enumerate(contours):
                tax, ax = DrawIndividualContour_and_Text(tax, ax, contourss, 
                                                          COMContourText[i], 
                                                          fontsize=fontsize,
                                                          ApplySmoothen=ApplySmoothenCountour)
        else:
            for i, contourss in enumerate(contours):
                tax = DrawIndividualContour(tax, contourss,ApplySmoothen=ApplySmoothenCountour,ShowOriginal=ShowOriginalContourAndSmoothen)
            if all(ContoursText):
                for i, contourss in enumerate(ContoursText):
                    ax = DrawIndividualContourText(ax, contourss, 
                                                    COMContourText[i], fontsize=fontsize)
                        
    tax.get_axes().set_aspect(1)
    tax._redraw_labels()
    
    if DrawRawData:  
        if len(RawData)>0:
            COlors = RawDataColor if (RawDataColor is not None) else 'k' 
            _,cb = tax.scatter(RawData, marker='s', colormap=cmap, cmap=cmap, vmax=vmax,
                               vmin=vmin, c=COlors,colorbar=show_colorbar, 
                               cb_kwargs={'format':'%.1f','shrink':0.9,'anchor':(0.6,0.8),
                                                      'location':cbarpos,
                                                      'pad':0.01})
        else:
            _,cb = tax.scatter([(100,100),(100,100)], colormap=cmap, cmap=cmap, vmax=1,
                               vmin=0,colorbar=show_colorbar, 
                               cb_kwargs={'format':'%.1f','shrink':0.9,'anchor':(0.6,0.8),
                                                      'location':cbarpos,
                                                      'pad':0.01})
        if show_colorbar:
            cb.set_label(label = cbarlabel, size=fontsize)
            cb.ax.tick_params(labelsize=20,length=8,width=2)
            cb.ax.set_xticks([0.25,0.75],['indirect','direct'])
    #plt.tight_layout()
    if savefig:
        plt.savefig(fname,bbox_inches = 'tight',dpi=300)
        plt.close(figure)
    else:
        tax.show()
    return tax

def GenerateHeatmapSnapShots(StrainArray, features, pp, movdirname='', 
                             tt=None, ZcolumnName='STRAIN',
                             generatetitle=True, BandGapNatureHeatmap=False,contours=None,
                             UseContoursText=False, ContoursText=None,
                             axislabels = ["A", "B", "C"],
                             axiscolors=None,axislabelcolors=None,COMContourText=['test'],
                             savefig=False, scale=100,cmap=plt.cm.get_cmap('viridis'),
                             vmin=-1, vmax=1, fontsize=20, cbarlabel=None,
                             cbarpos='right',OnlyContour=False,ShowColorbar=True,
                             RawData=None, RawDataColorColumn=None, DrawRawData=False,
                             BsplineSmoothenCountour=False):
    """
    This function plots the ternary bandgap(nature) heatmap and contours.

    Parameters
    ----------
    StrainArray : Array
        The array for the z-coordinate of snapshots.
    features : list
        The list of features. 3 ternary cordinates column name, 1 z-values column
        name, 1 color values column name.
    pp : pandas dataframe
        Dataframe containig the data.
    movdirname : File path, optional
        The file path where the snapshots will be stored. The default is ''.
    tt : string, optional
        Title of the figures. The default is None.
    ZcolumnName: string, optional
        The column name that will be used to sort the data from pp according to 
        StrainArray.
    generatetitle : Bool, optional
        If the title will be generated. The format is f"Strain = {StrainSnap:.1f}".
        The default is True.
    BandGapNatureHeatmap : Bool, optional
        If to plot the bandgap nature heatmap. The default is False.        
    contours : matplotlib contour object list, optional
        The countour object for contour plot. The default is None.
    UseContoursText : bool, optional
        If this is true then the contour texts will be annotated using the supplied
        contours list. If false the ContoursText list will be used for contour
        texts. The default is False. 
    ContoursText : matplotlib contour object list, optional
        The countour object for contour plot texts. The texts will be annotated
        at the centroid of countour polygons. The default is None.
    axislabels : list, optional
        The list of axis labels. The default is ["A", "B", "C"]. Format [left, right, bottom].
    axiscolors : dictionary, optional
        The color of the axes, e.g {'b':'g','l':'r','r':'b'}. The default is None.
    axislabelcolors : dictionary, optional
        The color of the axes labels, e.g. {'b':'g','l':'r','r':'b'}. The default is None.
    COMContourText : string list, optional
        The text in the centroid of contour ploygons. The default is ['test'].
        Length of COMContourText should be >= len(contours) or len(ContoursText).
    savefig : Bool, optional
        Save the figure. The default is False.
    scale : float/int, optional
        Scale of the ternary plot. The default is 100.
    cmap : matplotlib color map, optional
        Color map for heat map. The default is plt.cm.get_cmap('viridis').
    vmin : float, optional
        The minima of color bar. The default is -1.
    vmax : float, optional
        Maxima of color bar. The default is 1.      
    fontsize : matplotlib fontsize, optional
        Fontsize for axislabels, COMContourText and colorbar label. The default is 20.   
    cbarlabel : string, optional
        The latel text of the colorbar. The default is None.
    cbarpos : string, optional
        The position of the colorbar. The default is 'right.'
    OnlyContour : bool, optional
        Whether to create only the contour lines. Default is False. If True this will set BandGapNatureHeatmap to False.
    RawData : dataframe, optional
        The data for DrawRawData. Default is None.
    RawDataColorColumn : string, optional
        The column label of RawData that will be used for coloring. Default is None.    
    DrawRawData : bool, optional
        Whether to draw the raw data provided by 'RawData' dataframe. Default is 
        False. If RawData is None, DrawRawData will be set to False. The last 
        column of 'RawData' will be used for coloring. 
    Returns
    -------
    None.

    """
    TotalSnapShot = len(StrainArray)
    RawDataTmp_color = None; RawDataTmp = None
    if OnlyContour: BandGapNatureHeatmap = False
    if RawData is None: DrawRawData=False
    
    if contours is None: contours={i:None for i in StrainArray}
    if ContoursText is None: ContoursText=[{i:None for i in StrainArray}]
    
    HowManyCNTtext = len(ContoursText)
    
    for i, StrainSnap in enumerate(StrainArray):
        print(f"* Snapshot: {i+1}/{TotalSnapShot}")
        ppp = pp[StrainSnap][features]
        dd = None if OnlyContour else generate_heatmap_data(ppp)
        if DrawRawData: 
            RawData_ = RawData[RawData['STRAIN']==StrainSnap]
            RawDataTmp = generate_scatter_data(RawData_[features[:3]])
            if RawDataColorColumn is not None: RawDataTmp_color = RawData_[RawDataColorColumn] 
        if generatetitle:
            tt = f"Strain = {StrainSnap:.1f} %"
        CNTtext = [ContoursText[JJ][StrainSnap] for JJ in range(HowManyCNTtext)]
        _ = DrawSnapshot(dd, fname=movdirname+f'conf{i:03d}.png', titletext=tt, \
                         BandGapNatureHeatmap=BandGapNatureHeatmap, savefig=savefig, scale=scale,
                         axislabels=axislabels,axiscolors=axiscolors,
                         axislabelcolors=axislabelcolors,COMContourText=COMContourText,
                         cmap=cmap, vmin=vmin, vmax=vmax,contours=[contours[StrainSnap]],
                         UseContoursText=UseContoursText, ContoursText=CNTtext,
                         fontsize=fontsize, cbarlabel=cbarlabel,cbarpos=cbarpos,show_colorbar=ShowColorbar,
                         RawData=RawDataTmp,RawDataColor=RawDataTmp_color,DrawRawData=DrawRawData,
                         ApplySmoothenCountour=BsplineSmoothenCountour)
            
# def cube(i,pp,StrainArray,features,OnlyContour,DrawRawData,RawData,RawDataColorColumn,generatetitle,ContoursText,
#          HowManyCNTtext,movdirname,BandGapNatureHeatmap,savefig,scale,axislabels,axiscolors,axislabelcolors,COMContourText,
#          cmap,vmin,vmax,contours,UseContoursText,fontsize,cbarlabel,cbarpos,RawDataTmp_color,RawDataTmp):
#     StrainSnap = StrainArray[i]
#     print(f"* Snapshot: {i+1}/{len(StrainArray)}")
#     ppp = pp[StrainSnap][features]
#     dd = None if OnlyContour else generate_heatmap_data(ppp)
#     if DrawRawData: 
#         RawData_ = RawData[RawData['STRAIN']==StrainSnap]
#         RawDataTmp = generate_scatter_data(RawData_[features[:3]])
#         if RawDataColorColumn is not None: RawDataTmp_color = RawData_[RawDataColorColumn] 
#     if generatetitle:
#         tt = f"Strain = {StrainSnap:.1f} %"
#     CNTtext = [ContoursText[JJ][StrainSnap] for JJ in range(HowManyCNTtext)]
#     _ = DrawSnapshot(dd, fname=movdirname+f'conf{i:03d}.png', titletext=tt, \
#                      BandGapNatureHeatmap=BandGapNatureHeatmap, savefig=savefig, scale=scale,
#                      axislabels=axislabels,axiscolors=axiscolors,
#                      axislabelcolors=axislabelcolors,COMContourText=COMContourText,
#                      cmap=cmap, vmin=vmin, vmax=vmax,contours=[contours[StrainSnap]],
#                      UseContoursText=UseContoursText, ContoursText=CNTtext,
#                      fontsize=fontsize, cbarlabel=cbarlabel,cbarpos=cbarpos,
#                      RawData=RawDataTmp,RawDataColor=RawDataTmp_color,DrawRawData=DrawRawData)
# from multiprocessing import Pool    
# def GenerateHeatmapSnapShots_multiprocessing(StrainArray, features, pp, movdirname='', 
#                              tt=None, ZcolumnName='STRAIN',
#                              generatetitle=True, BandGapNatureHeatmap=False,contours=None,
#                              UseContoursText=False, ContoursText=None,
#                              axislabels = ["A", "B", "C"],
#                              axiscolors=None,axislabelcolors=None,COMContourText=['test'],
#                              savefig=False, scale=100,cmap=plt.cm.get_cmap('viridis'),
#                              vmin=-1, vmax=1, fontsize=20, cbarlabel=None,
#                              cbarpos='right',OnlyContour=False,
#                              RawData=None, RawDataColorColumn=None, DrawRawData=False):
#     TotalSnapShot = len(StrainArray)
#     RawDataTmp_color = None; RawDataTmp = None
#     if OnlyContour: BandGapNatureHeatmap = False
#     if RawData is None: DrawRawData=False
    
#     if contours is None: contours={i:None for i in StrainArray}
#     if ContoursText is None: ContoursText=[{i:None for i in StrainArray}]
    
#     HowManyCNTtext = len(ContoursText)
#     args = [(i,pp,StrainArray,features,OnlyContour,DrawRawData,RawData,RawDataColorColumn,generatetitle,ContoursText,
#              HowManyCNTtext,movdirname,BandGapNatureHeatmap,savefig,scale,axislabels,axiscolors,axislabelcolors,COMContourText,
#              cmap,vmin,vmax,contours,UseContoursText,fontsize,cbarlabel,cbarpos,RawDataTmp_color,RawDataTmp) for i in range(TotalSnapShot)]
    
    
#     with Pool(processes=4) as pool:
#         pool.starmap(cube, args)
    
  
def GenerateHeatmapSnapShotsV2(ppp, strain, movdirname=None, tt=None, 
                               generatetitle=True,contours=None,
                               UseContoursText=False, ContoursText=None,
                               BandGapNatureHeatmap=False,
                               axislabels = ["A", "B", "C"],
                               axiscolors=None,axislabelcolors=None, 
                               COMContourText=['test'], fontsize=20, 
                               cmap=plt.cm.get_cmap('viridis'), vmin=-1, vmax=1,
                               savefig=False, scale=100, cbarlabel=None,
                               cbarpos='right',
                               RawData=None, RawDataColor=None, DrawRawData=False):
    """
    This function plots the ternary bandgap(nature) heatmap and contours.

    Parameters
    ----------
    ppp : pandas dataframe
        Dataframe containig the data.
    strain : float
        The z-coordinate of snapshots (e.g. strain point).
    movdirname : File path, optional
        The file path where the snapshots will be stored. The default is ''.
    tt : string, optional
        Title of the figures. The default is None.
    generatetitle : Bool, optional
        If the title will be generated. The format is f"Strain = {StrainSnap:.1f}".
        The default is True.
    contours : matplotlib contour object list, optional
        The countour object for contour plot. The default is None. 
    UseContoursText : bool, optional
        If this is true then the contour texts will be annotated using the supplied
        contours list. If false the ContoursText list will be used for contour
        texts. The default is False. 
    ContoursText : matplotlib contour object list, optional
        The countour object for contour plot texts. The texts will be annotated
        at the centroid of countour polygons. The default is None.      
    BandGapNatureHeatmap : Bool, optional
        If to plot the bandgap nature heatmap. The default is False.        
    axislabels : list, optional
        The list of axis labels. The default is ["A", "B", "C"]. Format [left, right, bottom].
    axiscolors : dictionary, optional
        The color of the axes, e.g {'b':'g','l':'r','r':'b'}. The default is None.
    axislabelcolors : dictionary, optional
        The color of the axes labels, e.g. {'b':'g','l':'r','r':'b'}. The default is None.
    COMContourText : string list, optional
        The text in the centroid of contour ploygons. The default is ['test'].
        Length of COMContourText should be >= len(contours) or len(ContoursText).
    fontsize : matplotlib fontsize, optional
        Fontsize for axislabels, COMContourText and colorbar label. The default is 20. 
    cmap : matplotlib color map, optional
        Color map for heat map. The default is plt.cm.get_cmap('viridis').
    vmin : float, optional
        The minima of color bar. The default is -1.
    vmax : float, optional
        Maxima of color bar. The default is 1.   
    savefig : Bool, optional
        Save the figure. The default is False.
    scale : float/int, optional
        Scale of the ternary plot. The default is 100.
    cbarlabel : string, optional
        The latel text of the colorbar. The default is None.
    cbarpos : string, optional
        The position of the colorbar. The default is 'right.'
    RawData : dataframe, optional
        The data for DrawRawData. Default is None.
    RawDataColor : dataframe, optional
        The color data for DrawRawData. Default is None.    
    DrawRawData : bool, optional
        Whether to draw the raw data provided by 'RawData' dataframe. Default is 
        False. If RawData is None, DrawRawData will be set to False. The last 
        column of 'RawData' will be used for coloring. 
    Returns
    -------
    None.

    """

    dd=generate_heatmap_data(ppp) if BandGapNatureHeatmap else None
    if (RawData is None) or (not RawData): DrawRawData=False
        
    if generatetitle:
        tt = f"Strain = {strain:.1f}"
    _ = DrawSnapshot(dd, fname=movdirname, titletext=tt, \
                     axislabels=axislabels,axiscolors=axiscolors,
                     axislabelcolors=axislabelcolors,COMContourText=COMContourText,
                     savefig=savefig, scale=scale, BandGapNatureHeatmap=BandGapNatureHeatmap,
                     contours=contours,
                     UseContoursText=UseContoursText, ContoursText=ContoursText,
                     cmap=cmap,vmin=vmin, vmax=vmax, fontsize=fontsize,
                     cbarlabel=cbarlabel,cbarpos=cbarpos,
                     RawData=RawData, RawDataColor=RawDataColor, DrawRawData=DrawRawData)


def MakeEgStrainSnapShotMovie(images, movdirname=None, savefig = 0, repeatunit=1):
    fig = plt.figure(constrained_layout=True)
    ax = plt.subplot(1,1,1)
    ax.get_xaxis().set_visible(False)
    ax.get_yaxis().set_visible(False)
    fig.set_constrained_layout_pads(w_pad=0.2, h_pad=0.2, hspace=0.2, wspace=0.15)
    
    im=ax.imshow(images[0])
    
    def init():
        im.set_data(images[0])
        return [im]
    
    def update_img(n, repeatunit):
        tmp1 = (n%(repeatunit))/repeatunit
        tmp2 = n//repeatunit
        im.set_data((images[tmp2]*(1-tmp1))+(images[tmp2+1]*tmp1))
        return [im]
    
    def updateALL(frameNum, args):
        repeatunit = args
        update_img(frameNum, repeatunit)
        
    anim = animation.FuncAnimation(fig, updateALL, init_func=init, fargs=(repeatunit,),\
                                   frames=(len(images)-1)*repeatunit, repeat=0, interval=100, blit=False)
    
    if savefig:
        print('*** Saving movie')
        filname = movdirname+'/movie.mp4'
        #anim.save(filname, fps=20, savefig_kwargs={'bbox_inches': 'tight'}, metadata={'copyright': 'bm'}, dpi=300)
        anim.save(filname, fps=20, metadata={'copyright': 'bm'}, dpi=300) 
        
    return 

def GetCorners(X):
    # The number 1000 is arbitrary but large enough. 
    return np.sign(X)*1000

def UpdateCornersForContours(Zval):
    # Completes the polygon. This number shoud be same as the 2nd number in GetContours() levels.
    Zval[0,0] = GetCorners(Zval[0,0])
    Zval[0,-1] = GetCorners(Zval[0,-1])
    Zval[-1,0] = GetCorners(Zval[-1,0])
    return Zval

def GetContoursf(x,y,h,anti_contour=False):
    levels = [np.nanmin(h),0] if anti_contour else [0,np.nanmax(h)] 
    cnt = plt.contourf(x,y,h,levels)
    #plt.clf()
    plt.close()
    return cnt

def GetContours(x,y,h, TernaryConversion=False):
    if TernaryConversion:
        x, y = DataConversion(x, y)
    cnt = plt.contour(x,y,h,[0])
    #plt.clabel(cnt, inline=1, fontsize=10)
    plt.close()
    return cnt

def DrawRandomConfigurationPoints(dd, fname=None, titletext=None, ax=None,
                                  savefig=False, scale=1, OnlyContour=False,
                                  axislabels = ["A", "B", "C"],axiscolors=None,
                                  axislabelcolors=None,DrawGridLines=False,titletext_loc='right',
                                  vmin=-1, vmax=1,cmap=plt.cm.get_cmap('viridis'),
                                  fontsize = 20,colorbar=True,cbarpos='right',
                                  colors='k',cbar_label_txt='Strain (%)',marker='s',
                                  ):
    # Dictionary of axes colors for bottom (b), left (l), right (r).
    if axislabelcolors is None: axislabelcolors={'b':'k','l':'k','r':'k'}
            
    
    # figure, ax = plt.subplots()
    # tax = ternary.TernaryAxesSubplot(ax=ax, scale=scale)
    # #figure, tax = ternary.figure(scale=scale)
    # if (cbarpos == 'right') or (cbarpos == 'left'):
    #     figure.set_size_inches(10, 8) 
    # else:
    #     figure.set_size_inches(10, 10)
    
    # tax.boundary(linewidth=2.0, axes_colors=None) 
    
    # if titletext is not None:
    #     tax.set_title(titletext, fontsize=24, loc='right')
    #     #ax.text(100,55,titletext, fontsize=24,  rotation=270)
        
        
        
    if ax is None: 
        figure, ax = plt.subplots()
        if (cbarpos == 'right') or (cbarpos == 'left'):
            figure.set_size_inches(10, 8) 
        else:
            figure.set_size_inches(10, 10)
        
    tax = ternary.TernaryAxesSubplot(ax=ax, scale=scale)
    # #figure, tax = ternary.figure(scale=scale)
    # figure.set_size_inches(10, 8)
    
    tax.boundary(linewidth=2.0, axes_colors=None) 
    
    if titletext is not None:
        tax.set_title(titletext, fontsize=24, pad=20)      
    tax.left_axis_label(axislabels[0], offset=0.12, color=axislabelcolors['l'], fontsize=fontsize)
    tax.right_axis_label(axislabels[1], offset=0.13, color=axislabelcolors['r'], fontsize=fontsize)
    tax.bottom_axis_label(axislabels[2], offset=0.02, color=axislabelcolors['b'], fontsize=fontsize)
        
    tax.ticks(axis='blr', linewidth=2, clockwise=False, multiple=10,
              axes_colors=axislabelcolors, offset=0.015, tick_formats="%d",
              fontsize=20)
    if DrawGridLines:
        tax.gridlines(multiple=10, linewidth=2,
                      horizontal_kwargs={'color': axislabelcolors['b']},
                      left_kwargs={'color': axislabelcolors['l']},
                      right_kwargs={'color': axislabelcolors['r']},
                      alpha=0.7)
    
    tax.get_axes().axis('off')
    tax.clear_matplotlib_ticks()
    
    sc,cb = tax.scatter(dd, marker=marker, colormap=cmap, colorbar=colorbar, vmax=vmax,
                       vmin=vmin, c=colors, cmap=cmap,
                       cb_kwargs={'format':'%.1f','shrink':0.9,'anchor':(0.6,0.8),
                                  'location':cbarpos,
                                  'pad':0.01})
    if colorbar:
        cb.set_label(label = cbar_label_txt, size=fontsize)
        cb.ax.tick_params(labelsize=20,length=8,width=2)
    
    tax.get_axes().set_aspect(1)
    tax._redraw_labels()
    plt.tight_layout()
    if savefig:
        plt.savefig(fname,bbox_inches = 'tight',dpi=300)
        plt.close(figure)
    else:
        tax.show()
    return figure, ax 

#%%    
def Plot3Ddecision_function(Xp, Yp, Zval, scale=100, 
                            TernaryConversion=True, hplane=False):
    fig = plt.figure()
    ax = fig.add_subplot(projection='3d')
    cmap = cm.get_cmap('PiYG', 2)
    # surf = ax.plot_surface(Xp, Yp, Zval, cmap=cmap,
    #                        linewidth=0, antialiased=False)
    
    X = Xp.flatten()
    Y = Yp.flatten()
    Z = Zval.flatten()
    if TernaryConversion:
        X, Y = DataConversion(X, Y) 

    surf = ax.scatter(X, Y, Z, marker='o', c=Z, cmap = cmap, vmin=-1, vmax=1)
    fig.colorbar(surf, shrink=0.5, aspect=5)
    if hplane:
        xx, yy = np.meshgrid([0,scale], [0,scale])
        zz = yy*0
        ax.plot_surface(xx, yy, zz, color='gray')
    ax.set_xlabel('X Label')
    ax.set_ylabel('Y Label')
    ax.set_zlabel('Z Label')
    ax.set_xlim(0,scale)
    plt.show()
    


==> anc/GaAsPSb_MachineLearning_scripts/scripts/MLmodelSVMFunctions.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Wed Dec 29 12:22:42 2021

@author: bmondal
"""

import numpy as np
from sklearn.svm import SVR, SVC
from sklearn.pipeline import Pipeline
from sklearn.preprocessing import StandardScaler
from sklearn.model_selection import train_test_split, GridSearchCV, cross_val_score, KFold, cross_validate,ShuffleSplit,RandomizedSearchCV
from sklearn.multioutput import MultiOutputRegressor, RegressorChain
from sklearn.metrics import r2_score, mean_squared_error, classification_report, make_scorer,\
    accuracy_score, balanced_accuracy_score, confusion_matrix, ConfusionMatrixDisplay, mean_absolute_error,max_error
import time
# import inspect
import pickle
import matplotlib.pyplot as plt
from matplotlib.ticker import FormatStrFormatter, MultipleLocator,LogLocator
import pandas as pd
import sys
import os
import sqlite3 as sq
from datetime import datetime
from contextlib import redirect_stdout
from scipy import stats

#%%
params = {'legend.fontsize': 18,
          'figure.figsize': (8, 6),
         'axes.labelsize': 24,
         'axes.titlesize': 24,
         'xtick.labelsize':24,
         'ytick.labelsize': 24,
         'errorbar.capsize':2}
plt.rcParams.update(params)

#%% ###########################################################################
def CheckVersions():
    # Check the versions of libraries
    print("The model was created using the following library versions. Please make\
        sure they matches, else there may be error.")
    # Python version
    import sys
    print('Python: 3.8.3; Your version is: {}'.format(sys.version))
    # scipy
    import scipy
    print('scipy: 1.6.3; Your version is: {}'.format(scipy.__version__))
    # numpy
    import numpy
    print('numpy: 1.20.3; Your version is: {}'.format(numpy.__version__))
    # matplotlib
    import matplotlib
    print('matplotlib: 3.4.3; Your version is: {}'.format(matplotlib.__version__))
    # pandas
    import pandas
    print('pandas: 1.2.3; Your version is: {}'.format(pandas.__version__))
    # scikit-learn
    import sklearn
    print('sklearn: 0.24.1; Your version is: {}'.format(sklearn.__version__))
    
def CreateResultDirectories(dirpathSystem_,BinaryConversion, refitm,dont_restart_output_file,DumpData_,DataFolderPath=None):
    SaveFigPath = dirpathSystem_ +'/Figs/' 
    SaveMoviePath = dirpathSystem_ + '/MOVIE/' 
    SaveHTMLPath = dirpathSystem_ + '/' +'HTML'
    modelPATHS = dirpathSystem_+'/'+'MODELS'+'/'
    if DumpData_: 
        DataFolderPath = dirpathSystem_ +'/Data/'
        if isinstance(refitm, str):
            DataFolderPath += refitm + '/'
        os.makedirs(DataFolderPath,exist_ok=True)
        
    if isinstance(refitm, str):
        SaveFigPath += refitm + '/'
        SaveMoviePath += refitm + '/'
        SaveHTMLPath += refitm + '/'
        modelPATHS += refitm + '/'

    OutPutTxtFile = modelPATHS + 'output.txt'
    svr_bandgap = modelPATHS + 'svrmodel_bandgap'
    svc_EgNature = modelPATHS + 'svcmodel_EgNature'
    if BinaryConversion:
        svc_EgNature += '_binary'
    svr_bw = modelPATHS + 'svrmodel_bw'
    svr_bw_dm = modelPATHS + 'DirectMultioutput/'
    # os.makedirs(svr_bw_dm,exist_ok=True)
    svr_lp = modelPATHS + 'svrmodel_lp'
    
    os.makedirs(SaveFigPath,exist_ok=True) 
    os.makedirs(SaveMoviePath,exist_ok=True)
    os.makedirs(modelPATHS,exist_ok=True) 
    if not dont_restart_output_file: 
        open(OutPutTxtFile, 'w').close()
    
    return SaveFigPath, SaveMoviePath, SaveHTMLPath, modelPATHS, DataFolderPath, OutPutTxtFile, svr_bandgap,\
        svc_EgNature, svr_bw, svr_bw_dm, svr_lp
    
def PlotCV_results_old(svrgrid, paramss, scoringfn_tmp, SVRgridparameters_c, SVRgridparameters_gamma,
                   titletxt="Validation accuracy",save=False, savepath='.', figname='GridSearchTestScore.png'):
    #https://scikit-learn.org/stable/auto_examples/svm/plot_rbf_parameters.html
    results = pd.DataFrame(svrgrid.cv_results_)
    # print(svrgrid.cv_results_)
    # print(results)
    
    for III in paramss:
        if '_gamma' in III: 
            indexname = 'param_' + III
        elif '_C' in III:
            colname = 'param_' + III
            
    if isinstance(scoringfn_tmp,str): scoringfn_tmp=('score',)
    for I in scoringfn_tmp:
        results[[colname,indexname]] = results[[colname,indexname]].astype(np.float64)
        scores_matrix = results.pivot(index=indexname, columns=colname, values=f"mean_test_{I}")
        
        
        plt.figure(figsize=(8, 8))
        im = plt.imshow(scores_matrix)
    
        plt.ylabel("$\gamma$")
        plt.xlabel("C")
        cb = plt.colorbar(label='mean test score')
        plt.yticks(np.arange(len(SVRgridparameters_gamma)), ["{:.0E}".format(x) for x in SVRgridparameters_gamma])
        plt.xticks(np.arange(len(SVRgridparameters_c)), ["{:.0E}".format(x) for x in SVRgridparameters_c], rotation=30 )
        plt.title(titletxt)
        plt.gca().tick_params(axis='both',which='major',length=10,width=2)
        plt.gca().tick_params(axis='both',which='minor',length=6,width=2)
        cb.ax.tick_params(labelsize=20,length=8,width=2)
        # plt.tight_layout()
        if save:
            # pass
            plt.savefig(savepath+'/'+f'{I}'+figname,bbox_inches = 'tight',dpi=300)
            plt.close()
        else:
            plt.show()

    return im

def PlotCV_results(svrgrid, paramss, scoringfn_tmp, SVRgridparameters_c, SVRgridparameters_gamma,
                   titletxt="Validation accuracy",save=False, savepath='.', figname='GridSearchTestScore.png'):
    # print('Need implementation')
    # print(svrgrid.cv_results_)
    # return None
    # #https://scikit-learn.org/stable/auto_examples/svm/plot_rbf_parameters.html
    results = pd.DataFrame(svrgrid.cv_results_)
    # print(svrgrid.cv_results_)
    # print(results)
    markersize = plt.rcParams['lines.markersize']**2
    for III in paramss:
        if '_gamma' in III: 
            indexname = 'param_' + III
        elif '_C' in III:
            colname = 'param_' + III
        elif '_epsilon' in III:
            #markersize = 100*np.log1p(results['param_' + III].astype(np.float64))
            markersize = 10*np.log(results[markersize].astype(np.float64)*1.e3) #1.e-3 is the lowest epsilon value
            
    if isinstance(scoringfn_tmp,str): scoringfn_tmp=('score',)
    for I in scoringfn_tmp:
        results[[colname,indexname]] = results[[colname,indexname]].astype(np.float64)
        
        fig, ax = plt.subplots()
        im = ax.scatter(results[colname], results[indexname], c= results[f"mean_test_{I}"],s=markersize,
                        cmap='Reds',marker='o',edgecolor='k',linewidths=0.25)
    
        ax.set_ylabel("$\gamma$")
        ax.set_xlabel("C")
        ax.set_yscale('log')
        ax.set_xscale('log')
        ax.xaxis.set_major_locator(LogLocator(numticks=999))
        ax.xaxis.set_minor_locator(LogLocator(numticks=999, subs="auto"))
        ax.yaxis.set_major_locator(LogLocator(numticks=999))
        ax.yaxis.set_minor_locator(LogLocator(numticks=999, subs="auto"))
        cb = fig.colorbar(im, label='mean test score',ax=ax)
        # plt.yticks(np.arange(len(SVRgridparameters_gamma)), ["{:.0E}".format(x) for x in SVRgridparameters_gamma])
        # plt.xticks(np.arange(len(SVRgridparameters_c)), ["{:.0E}".format(x) for x in SVRgridparameters_c], rotation=30 )
        ax.set_title(None)
        ax.tick_params(axis='both',which='major',length=10,width=2)
        ax.tick_params(axis='both',which='minor',length=6,width=2)
        cb.ax.tick_params(labelsize=20,length=8,width=2)
        # plt.tight_layout()
        if save:
            # pass
            plt.savefig(savepath+'/'+f'{I}'+figname,bbox_inches = 'tight',dpi=300)
            plt.close()
        else:
            plt.show()

    return im

def Plot_Prediction_Actual_results(X, Y, tsxt=None, data_unit_label='eV',save=False, savepath='.', figname='TruePrediction.png'):
    fig = plt.figure(figsize=(8, 8))
    ax = fig.add_subplot(1, 1, 1, aspect='equal')
    plt.xlabel(f"True values ({data_unit_label})")
    plt.ylabel(f"Predictions ({data_unit_label})")
    plt.scatter(X, Y,marker='.')

    # lim_min, lim_max = min(X), max(X)
    # plt.ylim(min(min(Y), lim_min), max(max(Y),lim_max))
    # plt.xlim(lim_min, lim_max)
    # # plt.ylim(lim_min, lim_max)
    # plt.plot([lim_min, lim_max],[lim_min, lim_max], color='k')
    
    lim_min, lim_max = min(min(Y), min(X)), max(max(Y),max(X))
    plt.xlim(lim_min, lim_max)
    plt.ylim(lim_min, lim_max)
    plt.plot([lim_min, lim_max],[lim_min, lim_max], color='k')
    
    plt.title(tsxt)
    # DIFF_ = np.sqrt(np.sum((X - Y)**2)/len(X))
    # ax.plot([],[],' ',label=f"Max error = {max(DIFF_):.2f} eV \n {'MAE':>11} = {np.mean(DIFF_):.2f}±{np.std(DIFF_):.2f} eV")
    # plt.plot([],[],' ',label=f"RMSE = {DIFF_:.2f} eV")
    # plt.legend(handlelength=0)
    plt.gca().xaxis.set_major_locator(MultipleLocator(0.4))
    plt.gca().yaxis.set_major_locator(MultipleLocator(0.4))
    plt.gca().xaxis.set_major_formatter(FormatStrFormatter('%.1f'))
    plt.gca().yaxis.set_major_formatter(FormatStrFormatter('%.1f'))
    plt.gca().tick_params(axis='both',which='major',length=10,width=2)
    plt.gca().tick_params(axis='both',which='minor',length=6,width=2)
    plt.tight_layout()
    if save:
        plt.savefig(savepath+'/'+figname,bbox_inches = 'tight',dpi=300)
        plt.close()
    else:
        plt.show()

def plot_err_dist(XX, YY, text=None,data_unit_label='eV',save=False, savepath='.', nbins=25,figname='TruePredictErrorHist.png'):
    plt.figure()
    # Check error distribution
    plt.subplot()
    plt.title(text)
    error = XX - YY
    plt.hist(error, bins=nbins)
    plt.xlabel(f'Prediction error ({data_unit_label})')
    plt.ylabel('Count (arb.)')
    plt.gca().tick_params(axis='both',which='major',length=10,width=2)
    plt.gca().tick_params(axis='both',which='minor',length=6,width=2)
    if save:
        plt.savefig(savepath+'/'+figname,bbox_inches = 'tight',dpi=300)
        plt.close()
    else:
        plt.show()
    return 

def PlotConfusionMatrix(y_testt, y_predictt, display_labels,save=False,savepath='.',figname='TestSet.png'):
    cm = confusion_matrix(y_testt, y_predictt)
    disp = ConfusionMatrixDisplay(confusion_matrix=cm.T,display_labels=display_labels)
    disp = UpdateConfuxionMatrixDisplay(disp)
    disp.ax_.tick_params(axis='both',which='major',length=10,width=2)
    disp.ax_.tick_params(axis='both',which='minor',length=6,width=2)
    disp.ax_.set_xlabel("True label")
    disp.ax_.set_ylabel("Predicted label")
    if save:
        disp.figure_.savefig(savepath+figname,bbox_inches = 'tight',dpi=300)
        plt.close()   
    else:
        plt.show()
    return disp

def UpdateConfuxionMatrixDisplay(disp):
    # disp.plot(colorbar=False)
    # disp.ax_.set_title('Bandgap nature prediction\n1=direct, 0=indirect')
    disp.plot(colorbar=False)
    plt.setp(disp.ax_.get_yticklabels(), rotation='vertical',va='center')
    # disp.text_[0,0].set_text(disp.text_[0,0].get_text()+'\nhi')
    return disp

def GenerateData(df, xfeatures=['ANTIMONY','STRAIN'], yfeatures=['BANDGAP', 'SO']):        
    return df[xfeatures], df[yfeatures]

def GenerateDataV2(df, xfeatures=['ANTIMONY','STRAIN'], yfeatures=['BANDGAP', 'SO']):    
    if isinstance(yfeatures, str): yfeatures = [yfeatures]
    if isinstance(xfeatures, str): xfeatures = [xfeatures]
    return df[xfeatures+yfeatures].copy()

def LabelConversionFn(lbs,rdict={1:'direct',0:'indirect'}):
    print('Mapping ==> ',rdict)
    return [rdict.get(int(i)) for i in lbs]

def CrosValidateDataAgain(npipe, X, Y, scoringfn,txtx="all samples",cvsplitt=10,njobs=-1):
    
    print(f"Evaluating {cvsplitt} cross validation over {txtx}:")
    kfold = KFold(n_splits=cvsplitt, random_state=1, shuffle=True)
    if isinstance(scoringfn, str):   
        cv_results_final = cross_val_score(npipe, X, Y, cv=kfold, scoring=scoringfn, n_jobs=njobs)
        print(f"Score over {txtx} ({scoringfn}): {cv_results_final.mean():.3f}±{cv_results_final.std():.3f}")
    else:
        cv_results_final = cross_validate(npipe, X, Y, cv=kfold, scoring=scoringfn, n_jobs=njobs)
        for I in scoringfn:
            print(f"Score over {txtx} ({I}): {cv_results_final['test_'+I].mean():.3f}±{cv_results_final['test_'+I].std():.3f}")
    return cv_results_final

def SVRdependentSVCmodel(model_name,):
    if isinstance(model_name, str) and model_name.endswith('.sav'):
        assert 'svrmodel' in model_name, 'Supply bandgap value model'
        SVRmodel_tmp = pickle.load(open(model_name, 'rb')) # Bandgap model
        params = SVRmodel_tmp['svm'].get_params()
    else:
        params =  model_name.best_estimator_['svm'].get_params()
    params.pop('epsilon')
    SVCEgNatureModel = SVC(kernel="rbf",tol= 1e-5,cache_size=10000)
    SVCEgNatureModel.set_params(**params)
    svc_pipe = Pipeline(steps=[("scaler", StandardScaler()), ("svc", SVCEgNatureModel)])
    return svc_pipe

def PrintSVC_output(y_test_nature, y_svc, y_all_nature, y_svc_all,add_extra=''):
    print(f"{add_extra}(o1) The out-of-sample accuracy_score for prediction: {accuracy_score(y_test_nature, y_svc):.3f}")
    print(f"{add_extra}(o2) The out-of-sample balanced_accuracy_score for prediction: {balanced_accuracy_score(y_test_nature, y_svc):.3f}")
    print(f"{add_extra}(a1) The all-sample accuracy_score for prediction: {accuracy_score(y_all_nature, y_svc_all):.3f}")
    print(f"{add_extra}(a2) The all-sample balanced_accuracy_score for prediction: {balanced_accuracy_score(y_all_nature, y_svc_all):.3f}")           
    print('Classification report out-of-sample:\n',classification_report(y_test_nature, y_svc))
    print('Classification report all-sample:\n',classification_report(y_all_nature, y_svc_all))
    
def PrintSVR_output(y_test_eg, y_svr, Y_full_, Y_predict_all_,data_unit_label='eV',add_extra=''):
    print(f"{add_extra}(o1) The out-of-sample r2_score for prediction: {r2_score(y_test_eg, y_svr):.3f}")
    print(f"{add_extra}(o2) The out-of-sample root_mean_squared_error for prediction: {mean_squared_error(y_test_eg, y_svr,squared=False):.3f} {data_unit_label}")
    print(f"{add_extra}(o3) The out-of-sample mean_absolute_error for prediction: {mean_absolute_error(y_test_eg, y_svr):.3f} {data_unit_label}")
    print(f"{add_extra}(o4) The out-of-sample max_error for prediction: {max_error(y_test_eg, y_svr):.3f} {data_unit_label}")
    # print('\n')
    print(f"{add_extra}(a1) The all-sample r2_score for prediction: {r2_score(Y_full_,Y_predict_all_):.3f}")
    print(f"{add_extra}(a2) The all-sample root_mean_squared_error for prediction: {mean_squared_error(Y_full_,Y_predict_all_,squared=False):.3f} {data_unit_label}")
    print(f"{add_extra}(a3) The all-sample mean_absolute_error for prediction: {mean_absolute_error(Y_full_,Y_predict_all_):.3f} {data_unit_label}")
    print(f"{add_extra}(a4) The all-sample max_error for prediction: {max_error(Y_full_,Y_predict_all_):.3f} {data_unit_label}")

def mysvrmodel_parametersearch_V0(X, y, refit = True, multiregression=False, AppendTestSET=None,
                                  regressorchain=False, SVCclassification=False,SplitInputData=True,
                                  scoringfn='r2', njobs=-1, PlotResults=False,x_test=None, y_test=None,
                                  save=False, savepath='.', figname='TruePrediction.png',
                                  SVRdependentSVC = False,SVRSVC_y_values=None,svr_data_unit='eV'):
    # Fit regression model
    # Radial Basis Function (RBF) kernel
    if SplitInputData:
        X_train, X_test, y_train, y_test = train_test_split(X, y, random_state=None, test_size=0.25)
        if SVRdependentSVC:
            assert SVRSVC_y_values is not None, 'must supply bandgap nature'
            y_train_nature = SVRSVC_y_values.iloc[y_train.index]
            y_test_nature = SVRSVC_y_values.iloc[y_test.index]
            y_all_nature = SVRSVC_y_values.copy()
            
        if AppendTestSET is not None: 
            X_test = pd.concat([X_test,AppendTestSET[0]], ignore_index=True)
            y_test = pd.concat([y_test,AppendTestSET[1]],ignore_index=True)
    else:
        assert (x_test is not None) and (y_test is not None),'Must supply test set.'
        X_train, X_test, y_train, y_test = X.copy(), x_test.copy(), y.copy(), y_test.copy() 
    
    # Define a Standard Scaler to normalize inputs
    scaler = StandardScaler()
    tol = 1e-5;cache_size=10000
    svm_model = SVC(kernel="rbf",tol=tol,cache_size=cache_size) if SVCclassification \
                    else SVR(kernel="rbf",tol=tol,cache_size=cache_size)
    
    if regressorchain: multiregression=False
    # Set model
    if multiregression:
        svm_model = MultiOutputRegressor(svm_model) # wrapper
    elif regressorchain:
        svm_model = RegressorChain(svm_model)
    else:
        pass
    
    # Set pipeline
    pipe = Pipeline(steps=[("scaler", scaler), ("svm", svm_model)])
    
    # Parameters of pipelines can be set using ‘__’ separated parameter names:
    # C_range = [1e0, 1e1, 1e2, 1e3]
    # gamma_range = np.logspace(-2, 2, 5)
    C_range = [1e0, 1e1, 50, 1e2, 500, 1e3]
    gamma_range = [1.e-02, 5.e-02, 1.e-01, 5.e-01, 1.e+00, 5.e+00, 1.e+01]
    param_grid={"svm__C": C_range, 
                "svm__gamma": gamma_range}
    if multiregression:
        param_grid['svm__estimator__C'] = param_grid.pop('svm__C')
        param_grid['svm__estimator__gamma'] = param_grid.pop("svm__gamma")
    elif regressorchain:
        param_grid['svm__base_estimator__C'] = param_grid.pop('svm__C')
        param_grid['svm__base_estimator__gamma'] = param_grid.pop("svm__gamma")
    else:
        pass

    svmgrid = GridSearchCV(estimator=pipe,
                           param_grid=param_grid,
                           cv = 5,
                           scoring = scoringfn,
                           n_jobs=njobs,
                           refit=refit)
    
    t0 = time.time()
    svmgrid.fit(X_train, y_train)
    svm_fit = time.time() - t0
    print(f'Training dataset size: {X_train.shape[0]}')
    print(f'Testing dataset size: {X_test.shape[0]}')
    print("SVM complexity and bandwidth selected and model fitted in %.3f s" % svm_fit)

    if PlotResults:
        CVfigname = 'BandgapNatureGridSearchTestScore.png' if SVCclassification else 'BandgapValueGridSearchTestScore.png' 
        _ = PlotCV_results(svmgrid, list(param_grid.keys()),scoringfn,C_range, gamma_range, titletxt=None,save=save, savepath=savepath, figname=CVfigname)
    if refit or ((not refit) and (len(scoringfn)<2)): 
        print("Best parameter (CV score=%0.3f):" % svmgrid.best_score_, svmgrid.best_params_)
        if SVCclassification:
            Classes = svmgrid.best_estimator_['svm'].classes_
            print("The classes are:", Classes)
            for I in Classes:
                Number1 = np.count_nonzero(y_train==I)
                Number2 = np.count_nonzero(y_test==I)
                print(f'Samples in class-{I}: TrainSet-{Number1};TestSet-{Number2}; Total-{Number1+Number2}')
                
            print("The class weights:", svmgrid.best_estimator_['svm'].class_weight_)
        nsupports = svmgrid.best_estimator_['svm'].n_support_
        print("The grid_search cross-validation: %d fold" % svmgrid.n_splits_)
        print(f"Number of support vectors: Total={sum(nsupports)} ;  for each class=", nsupports)
        #print('* The scorer used:', inspect.getsource(svmgrid.scorer_))
    else:
        sys.exit("For multi-metric evaluation with refit False, 'GridsearCV' does not have best_score_ attribute. Can not continue.")
        

    if refit:
        print('Refitting timing for the best model on the whole training dataset:%.3f s' % svmgrid.refit_time_)
        t0 = time.time()
        y_svm = svmgrid.predict(X_test)
        # CrosValidateDataAgain(svmgrid, X_test, y_test, scoringfn,txtx='test set',cvsplitt=10,njobs=-1)
        svm_predict = time.time() - t0
        Y_predict_all = svmgrid.predict(X)
        # CrosValidateDataAgain(svmgrid, X, y, scoringfn,cvsplitt=10,njobs=-1)
        print("SVM prediction for %d (test) inputs in %.3f s" % (X_test.shape[0], svm_predict))
        if SVCclassification:
            print(f"The out-of-sample accuracy_score for prediction: {accuracy_score(y_test, y_svm):.3f}")
            print(f"The out-of-sample balanced_accuracy_score for prediction: {balanced_accuracy_score(y_test, y_svm):.3f}")
            print(f"The all-sample accuracy_score for prediction: {accuracy_score(y, Y_predict_all):.3f}")
            print(f"The all-sample balanced_accuracy_score for prediction: {balanced_accuracy_score(y, Y_predict_all):.3f}")
            if PlotResults:
                confucion_display_labels = LabelConversionFn(svmgrid.best_estimator_['svm'].classes_)
                PlotConfusionMatrix(y_test, y_svm, confucion_display_labels,save=save, savepath=savepath, figname='/NatureTestSet'+figname)
                PlotConfusionMatrix(y, Y_predict_all, confucion_display_labels,save=save, savepath=savepath, figname='/NatureFullSet'+figname)           
            print('Classification report out-of-sample:\n',classification_report(y_test, y_svm))
            print('Classification report all-sample:\n',classification_report(y, Y_predict_all))
        else:
            print(f"(o1) The out-of-sample r2_score for prediction: {r2_score(y_test, y_svm):.3f}")
            print(f"(o2) The out-of-sample root_mean_squared_error for prediction: {mean_squared_error(y_test, y_svm,squared=False):.3f} {svr_data_unit}")
            print(f"(o3) The out-of-sample mean_absolute_error for prediction: {mean_absolute_error(y_test, y_svm):.3f} {svr_data_unit}")
            print(f"(o4) The out-of-sample max_error for prediction: {max_error(y_test, y_svm):.3f} {svr_data_unit}")
            # print('\n')
            print(f"(a1) The all-sample r2_score for prediction: {r2_score(y,Y_predict_all):.3f}")
            print(f"(a2) The all-sample root_mean_squared_error for prediction: {mean_squared_error(y,Y_predict_all,squared=False):.3f} {svr_data_unit}")
            print(f"(a3) The all-sample mean_absolute_error for prediction: {mean_absolute_error(y,Y_predict_all):.3f} {svr_data_unit}")
            print(f"(a4) The all-sample max_error for prediction: {max_error(y,Y_predict_all):.3f} {svr_data_unit}")
            print(" ")
            if PlotResults:
                Plot_Prediction_Actual_results(y_test, y_svm, tsxt=None,data_unit_label=svr_data_unit,save=save, savepath=savepath, figname='TestSet'+figname)     #tsxt='Bandgap prediction on test set'
                plot_err_dist(y_test, y_svm, data_unit_label=svr_data_unit,save=save, savepath=savepath, figname='TestSetTruePredictErrorHist.png')
                Plot_Prediction_Actual_results(y,Y_predict_all, tsxt=None,data_unit_label=svr_data_unit,save=save, savepath=savepath, figname='FullSet'+figname) #tsxt='Bandgap prediction over all data'
                plot_err_dist(y,Y_predict_all, data_unit_label=svr_data_unit,save=save, savepath=savepath, figname='FullSetTruePredictErrorHist.png')
                
            if SVRdependentSVC:
                print("\n***************************************************************************")
                print('The SVC prediction using the optimized hyperparameters from SVR (SVRdependentSVC)::')
                svc_pipe = SVRdependentSVCmodel(svmgrid)
                svc_pipe.fit(X_train, y_train_nature)
                y_svc = svc_pipe.predict(X_test)
                y_svc_all = svc_pipe.predict(X)
                print(f"The out-of-sample accuracy_score for prediction: {accuracy_score(y_test_nature, y_svc):.3f}")
                print(f"The out-of-sample balanced_accuracy_score for prediction: {balanced_accuracy_score(y_test_nature, y_svc):.3f}")
                print(f"The all-sample accuracy_score for prediction: {accuracy_score(y_all_nature, y_svc_all):.3f}")
                print(f"The all-sample balanced_accuracy_score for prediction: {balanced_accuracy_score(y_all_nature, y_svc_all):.3f}")
                if PlotResults:
                    confucion_display_labels = LabelConversionFn(svc_pipe['svc'].classes_)
                    PlotConfusionMatrix(y_test_nature, y_svc, confucion_display_labels,save=save, savepath=savepath, figname='/NatureTestSet_SVRdependentSVC'+figname)
                    PlotConfusionMatrix(y_all_nature, y_svc_all, confucion_display_labels,save=save, savepath=savepath, figname='/NatureFullSet_SVRdependentSVC'+figname)           
                print('Classification report out-of-sample:\n',classification_report(y_test_nature, y_svc))
                print('Classification report all-sample:\n',classification_report(y_all_nature, y_svc_all))
        # model_best_scorer = scoringfn if isinstance(refit,bool)  else refit
        # print(f"Out-of-sample score on prediction using the 'default' scorer ({model_best_scorer}): {svrgrid.score(X_test, y_test): .3f}")
        #print("Number of support vectors:", len(svrgrid.best_estimator_['svm'].n_support_))
        return svmgrid.best_estimator_,svmgrid.best_score_
    else:
        return svmgrid.best_params_,svmgrid.best_score_

def my_custom_rmse_fix(y_true, y_pred):
    y_pred_update = np.where(y_pred<0,0,y_pred)
    return np.sqrt(np.average((y_true - y_pred_update)**2, axis=0))*(-1)

def my_custom_rmse_abs(y_true, y_pred):
    return np.sqrt(np.average((y_true - np.abs(y_pred))**2, axis=0))*(-1)

def UpdatePredictionValues(predictedvalues, which_refit_metric):
    if which_refit_metric == 'my_rmse_fix':
        print("Shifting the negative predictions to 0.")
        return np.where(predictedvalues<0,0,predictedvalues)
    elif which_refit_metric == 'my_rmse_abs':
        print("Shifting the negative predictions to positive scale (taking absolute values).")
        return  np.abs(predictedvalues)
    
def mysvrmodel_parametersearch(X, y, refit_metic_list, DoNotReset, multiregression=False, AppendTestSET=None,
                               regressorchain=False, SVCclassification=False,SplitInputData=True,
                               scoringfn='r2', njobs=-1, PlotResults=False,x_test=None, y_test=None,
                               save=False, savepath='.', figname='TruePrediction.png',DumpData=False,
                               SVRdependentSVC = False,SVRSVC_y_values=None,svr_data_unit='eV',
                               dirpathSystem_='.',BinaryConversion=False,save_model=False,
                               SVM_Use_GridSearCV=False,CrossValidationFold = 5):
    # Fit regression model
    # Radial Basis Function (RBF) kernel
    if SplitInputData:
        X_train, X_test, y_train, y_test = train_test_split(X, y, random_state=None, test_size=0.25)           
        if AppendTestSET is not None: 
            X_test = pd.concat([X_test,AppendTestSET[0]], ignore_index=True)
            y_test = pd.concat([y_test,AppendTestSET[1]],ignore_index=True)
    else:
        assert (x_test is not None) and (y_test is not None),'Must supply test set.'
        X_train, X_test, y_train, y_test = X.copy(), x_test.copy(), y.copy(), y_test.copy() 
    
    X_full = pd.concat([X_train,X_test])
    Y_full = pd.concat([y_train,y_test])
    
    if SVRdependentSVC:
        if SVCclassification:
            assert SVRSVC_y_values is not None, 'must supply bandgap manitudes'  
        else:
            assert SVRSVC_y_values is not None, 'must supply bandgap nature'

        y_train_SVRSVC = SVRSVC_y_values.iloc[y_train.index]
        y_test_SVRSVC = SVRSVC_y_values.iloc[y_test.index]
        y_all_SVRSVC = SVRSVC_y_values.iloc[Y_full.index].copy()
        x_all_SVRSVC = X_full.copy()

    # Define a Standard Scaler to normalize inputs
    scaler = StandardScaler()
    tol = 1e-5;cache_size=10000
    svm_model = SVC(kernel="rbf",tol=tol,cache_size=cache_size) if SVCclassification \
                    else SVR(kernel="rbf",tol=tol,cache_size=cache_size)
    
    if not SVCclassification:
        scoringfn = {nname:nname for nname in scoringfn}
        if 'my_rmse_abs' in scoringfn:
            scoringfn['my_rmse_abs'] = make_scorer(my_custom_rmse_abs,greater_is_better=True)
        if 'my_rmse_fix' in scoringfn:
            scoringfn['my_rmse_fix'] = make_scorer(my_custom_rmse_fix,greater_is_better=True)
    
    if regressorchain: multiregression=False
    # Set model
    if multiregression:
        svm_model = MultiOutputRegressor(svm_model) # wrapper
    elif regressorchain:
        svm_model = RegressorChain(svm_model)
    else:
        pass
    
    # Set pipeline
    pipe = Pipeline(steps=[("scaler", scaler), ("svm", svm_model)])
    
    # Parameters of pipelines can be set using ‘__’ separated parameter names:
    
    if SVM_Use_GridSearCV:
        # C_range = [1e0, 1e1, 1e2, 1e3]
        # gamma_range = np.logspace(-2, 2, 5)
        # C_range = [1e0, 1e1, 50, 1e2, 500, 1e3]
        # gamma_range = [1.e-02, 5.e-02, 1.e-01, 5.e-01, 1.e+00, 5.e+00, 1.e+01]
        AllRandomGrid = np.random.uniform(low=[0.01,0.01], high=[1001,101], size=[20,2])
        C_range = AllRandomGrid[:,0]
        gamma_range = AllRandomGrid[:,1]
        epsilon_range = [0,0.05,0.1,0.15,0.2]
    else:
        # C_range = stats.uniform(1.e-04, 1000)
        # gamma_range = stats.uniform(1.e-06, 1.e-03)
        C_range = stats.loguniform(1.0e-02, 1.0e+03)
        gamma_range = stats.loguniform(1.e-02, 1.e+01)
        epsilon_range = stats.loguniform(1.e-02, 1.e+00)
        n_iter_tmp = 1000 # How many total random combinations
    
    param_grid={"svm__C": C_range, 
                "svm__gamma": gamma_range}
    if not SVCclassification:
        param_grid['svm__epsilon'] = epsilon_range
        
    if multiregression:
        param_grid['svm__estimator__C'] = param_grid.pop('svm__C')
        param_grid['svm__estimator__gamma'] = param_grid.pop("svm__gamma")
        param_grid['svm__estimator__epsilon'] = param_grid.pop("svm__epsilon")   
    elif regressorchain:
        param_grid['svm__base_estimator__C'] = param_grid.pop('svm__C')
        param_grid['svm__base_estimator__gamma'] = param_grid.pop("svm__gamma")
        param_grid['svm__base_estimator__epsilon'] = param_grid.pop("svm__epsilon")
    else:
        pass

    if SVM_Use_GridSearCV:
        print(f"\t Hyperparameter optimization with GridSearchCV ({CrossValidationFold}-fold CV).")
        svmgrid = GridSearchCV(estimator=pipe,
                               param_grid=param_grid,
                               cv = CrossValidationFold,
                               scoring = scoringfn,
                               n_jobs=njobs,
                               refit=False,verbose=1)
    else:
        print(f"\t Hyperparameter optimization with RandomizedSearchCV ({CrossValidationFold}-fold CV).")
        svmgrid = RandomizedSearchCV(estimator=pipe,
                                     param_distributions=param_grid,
                                     cv = CrossValidationFold,
                                     n_iter = n_iter_tmp,
                                     scoring = scoringfn,
                                     n_jobs=njobs,
                                     refit=False) 
    
    t0 = time.time()
    svmgrid.fit(X_train, y_train)
    svm_fit = time.time() - t0
    print(f"\t Hyperparameter optimization time = {svm_fit:.3f} s")       

    if PlotResults:
        CVfigname = 'BandgapNatureGridSearchTestScore.png' if SVCclassification else 'BandgapValueGridSearchTestScore.png'
        fname_tmp = dirpathSystem_+'/Figs/'
        os.makedirs(fname_tmp,exist_ok=True)
        _ = PlotCV_results(svmgrid, list(param_grid.keys()),scoringfn,C_range, gamma_range, 
                           titletxt=None,save=save, savepath=fname_tmp, figname=CVfigname)
                   
    for refit_metric in refit_metic_list:
        savepath, _, _, modelPATHS, DataFolderPath, OutPutTxtFile, svr_bandgap,\
            svc_EgNature, _, _, _ = CreateResultDirectories(dirpathSystem_,BinaryConversion, refit_metric, DoNotReset[refit_metric],DumpData)
        DoNotReset[refit_metric] = True   
        svm_model = SVC(kernel="rbf",tol=tol,cache_size=cache_size) if SVCclassification \
                        else SVR(kernel="rbf",tol=tol,cache_size=cache_size) 

        with redirect_stdout(open(OutPutTxtFile, 'a')):
            print(f"Training date: {datetime.now()}")
            print("="*100)
            print(f"Refit metrics: {refit_metric}")
            print("*"*75)
            if SVCclassification:
                print("* Model training for bandgap nature prediction [SVC(RBF)]:")
                filename = svc_EgNature+'.sav'
            else:
                print("* Model training for bandgap magnitude prediction [SVR(RBF)]:")
                filename = svr_bandgap+'.sav'
                
            print(f'Training dataset size: {X_train.shape[0]}')
            print(f'Testing dataset size: {X_test.shape[0]}')
            refit_model = Pipeline(steps=[("scaler", scaler), ("svm", svm_model)])
            best_index_ = svmgrid.cv_results_[f"rank_test_{refit_metric}"].argmin()
            best_score_ = svmgrid.cv_results_[f"mean_test_{refit_metric}"][best_index_]
            best_params_ = svmgrid.cv_results_['params'][best_index_]
            print("Best parameter (CV score=%0.6f ):" % best_score_, best_params_)
            print("The grid_search cross-validation: %d fold" % svmgrid.n_splits_)
            refit_model.set_params(**best_params_)
            refit_model.fit(X_train, y_train)
            y_svm = refit_model.predict(X_test)
            Y_predict_all = refit_model.predict(X_full)
            
            if refit_metric in ['my_rmse_fix','my_rmse_abs']:
                y_svm = UpdatePredictionValues(y_svm, refit_metric)
                Y_predict_all = UpdatePredictionValues(Y_predict_all, refit_metric)
            
            if SVCclassification:
                Classes = refit_model['svm'].classes_
                print("The classes are:", Classes)
                for I in Classes:
                    Number1 = np.count_nonzero(y_train==I)
                    Number2 = np.count_nonzero(y_test==I)
                    print(f'Samples in class-{I}: TrainSet-{Number1};TestSet-{Number2}; Total-{Number1+Number2}')
                    
                print("The class weights:", refit_model['svm'].class_weight_)
    
            nsupports = refit_model['svm'].n_support_
            print(f"Number of support vectors: Total={sum(nsupports)} ;  for each class=", nsupports)
    
            if SVCclassification:
                PrintSVC_output(y_test, y_svm, Y_full, Y_predict_all)
                if PlotResults:
                    confucion_display_labels = LabelConversionFn(refit_model['svm'].classes_)
                    PlotConfusionMatrix(y_test, y_svm, confucion_display_labels,save=save, savepath=savepath, figname='/NatureTestSet'+figname)
                    PlotConfusionMatrix(Y_full, Y_predict_all, confucion_display_labels,save=save, savepath=savepath, figname='/NatureFullSet'+figname)
                    
                if SVRdependentSVC:
                    print("*"*75)
                    print('The SVR prediction using the optimized hyperparameters from SVC (SVCdependentSVR)::')
                    SVREgModel = SVR(kernel="rbf",tol= 1e-5,cache_size=10000,epsilon=0.02)
                    svr_pipe = Pipeline(steps=[("scaler", StandardScaler()), ("svm", SVREgModel)])
                    svr_pipe.set_params(**best_params_)
                    svr_pipe.fit(X_train, y_train_SVRSVC)
                    y_svrsvc = svr_pipe.predict(X_test)
                    y_svrsvc_all = svr_pipe.predict(x_all_SVRSVC)
                    
                    if refit_metric in ['my_rmse_fix','my_rmse_abs']:
                        y_svrsvc = UpdatePredictionValues(y_svrsvc, refit_metric)
                        y_svrsvc_all = UpdatePredictionValues(y_svrsvc_all, refit_metric)
                        
                    PrintSVR_output(y_test_SVRSVC, y_svrsvc, y_all_SVRSVC, y_svrsvc_all,add_extra='svrsvc_')
                    print(" ")
                    if PlotResults:
                        Plot_Prediction_Actual_results(y_test_SVRSVC, y_svrsvc, tsxt=None,data_unit_label=svr_data_unit,save=save, savepath=savepath, figname='TestSet_SVCdependentSVR'+figname)   
                        plot_err_dist(y_test_SVRSVC, y_svrsvc, data_unit_label=svr_data_unit,save=save, savepath=savepath, figname='TestSetTruePredictErrorHist_SVCdependentSVR.png')
                        Plot_Prediction_Actual_results(y_all_SVRSVC,y_svrsvc_all, tsxt=None,data_unit_label=svr_data_unit,save=save, savepath=savepath, figname='FullSet_SVCdependentSVR'+figname) 
                        plot_err_dist(y_all_SVRSVC,y_svrsvc_all, data_unit_label=svr_data_unit,save=save, savepath=savepath, figname='FullSetTruePredictErrorHist_SVCdependentSVR.png')
            else:
                PrintSVR_output(y_test, y_svm, Y_full, Y_predict_all)
                print(" ")
                if PlotResults:
                    Plot_Prediction_Actual_results(y_test, y_svm, tsxt=None,data_unit_label=svr_data_unit,save=save, savepath=savepath, figname='TestSet'+figname)     #tsxt='Bandgap prediction on test set'
                    plot_err_dist(y_test, y_svm, data_unit_label=svr_data_unit,save=save, savepath=savepath, figname='TestSetTruePredictErrorHist.png')
                    Plot_Prediction_Actual_results(Y_full,Y_predict_all, tsxt=None,data_unit_label=svr_data_unit,save=save, savepath=savepath, figname='FullSet'+figname) #tsxt='Bandgap prediction over all data'
                    plot_err_dist(Y_full,Y_predict_all, data_unit_label=svr_data_unit,save=save, savepath=savepath, figname='FullSetTruePredictErrorHist.png')
                    
                if SVRdependentSVC:
                    print("*"*75)
                    print('The SVC prediction using the optimized hyperparameters from SVR (SVRdependentSVC)::')
                    SVCEgNatureModel = SVC(kernel="rbf",tol= 1e-5,cache_size=10000)
                    svc_pipe = Pipeline(steps=[("scaler", StandardScaler()), ("svm", SVCEgNatureModel)])
                    TMP_BEST_PARAMS = best_params_.copy()
                    KK = list(TMP_BEST_PARAMS.keys())
                    for k in KK:
                        if 'epsilon' in k:
                            TMP_BEST_PARAMS.pop(k)
                    svc_pipe.set_params(**TMP_BEST_PARAMS)
                    svc_pipe.fit(X_train, y_train_SVRSVC)
                    y_svc = svc_pipe.predict(X_test)
                    y_svc_all = svc_pipe.predict(x_all_SVRSVC)
                    PrintSVC_output(y_test_SVRSVC, y_svc, y_all_SVRSVC, y_svc_all,add_extra='svrsvc_')
                    if PlotResults:
                        confucion_display_labels = LabelConversionFn(svc_pipe['svm'].classes_)
                        PlotConfusionMatrix(y_test_SVRSVC, y_svc, confucion_display_labels,save=save, savepath=savepath, figname='/NatureTestSet_SVRdependentSVC'+figname)
                        PlotConfusionMatrix(y_all_SVRSVC, y_svc_all, confucion_display_labels,save=save, savepath=savepath, figname='/NatureFullSet_SVRdependentSVC'+figname)
                
            if save_model:
                pickle.dump(refit_model, open(filename, 'wb'))
                print(" ")
                print("*"*75)
                print(f"* Model saved: \n\t{filename}")
                print("*"*75) 
                
        if DumpData:
            DumpDf = [X_test,y_test]
            if SVRdependentSVC:
                DumpDf += [y_test_SVRSVC]
            with sq.connect(DataFolderPath+'/TestSetData.db') as conn:
                pd.concat(DumpDf,join='outer',axis=1).to_sql('TestSet',conn,if_exists='replace')
                pd.DataFrame(svmgrid.cv_results_).drop(columns='params',inplace=False).to_sql('HyperParameters',conn,if_exists='replace')
            
def savemodel(BestModel, X, Y, filename, refit, multiregression=False, \
                               regressorchain=False, SVCclassification=False,\
                                   scoringfn='r2', njobs=-1, save=True):        
    if refit:
        npipe = BestModel
    else:
        # Define a Standard Scaler to normalize inputs
        scaler = StandardScaler()
        # Set model

        svm_model = SVC(kernel="rbf") if SVCclassification else SVR(kernel="rbf")

        if regressorchain: multiregression=False
        # Set model
        if multiregression:
            svm_model = MultiOutputRegressor(svm_model) # wrapper
        elif regressorchain:
            svm_model = RegressorChain(svm_model)
        else:
            pass
    
        # Set pipeline
        npipe = Pipeline(steps=[("scaler", scaler), ("svm", svm_model)])
        
        # Parameters of pipelines can be set using ‘__’ separated parameter names:
        npipe.set_params(**BestModel)
        
    # print("-----------------------------------------------")
    # # print('Model details:', npipe.get_params())
    # # print("-----------------------------------------------")
    # cvsplitt = 10
    # print(f"Evaluating {cvsplitt} cross validation over whole data set.")
    # kfold = KFold(n_splits=cvsplitt, random_state=1, shuffle=True)
    # if isinstance(scoringfn, str):   
    #     cv_results = cross_val_score(npipe, X, Y, cv=kfold, scoring=scoringfn, n_jobs=njobs)
    #     print(f"Score over all samples ({scoringfn}): {cv_results.mean():.3f}±{cv_results.std():.3f}")
    # else:
    #     cv_results = cross_validate(npipe, X, Y, cv=kfold, scoring=scoringfn, n_jobs=njobs)
    #     for I in scoringfn:
    #         print(f"Score over all samples ({I}): {cv_results['test_'+I].mean():.3f}±{cv_results['test_'+I].std():.3f}")
    
    # npipe.fit(X, Y)
    
    if save:
        pickle.dump(npipe, open(filename, 'wb'))
        print(f"* Model saved: {filename}")
    print("***************************************************************************\n")
    return

def my_ml_model_training(df, filename,DoNotReset, xfeatures=['ANTIMONY','STRAIN'], yfeatures=['BANDGAP', 'SO'],
                         refit=True, multiregression=False, regressorchain=False, REPEAT_loop=1,
                         SVCclassification=False, ydatadivfac=1,scoringfn='r2', save_model=True,
                         PlotResults=False, LearningCurve=False,SplitInputData=True,test_set=None,
                         saveFig=False, savepath='.', figname='TruePrediction.png',svr_data_unit='eV',
                         LearningCurveT3=False,SVRdependentSVC=False,LearningCurveV0=False,
                         dirpathSystem_='.',BinaryConversion=False,SaveResults=False,
                         SplitsArrayLearningCurve=None,SVM_Use_GridSearCV=False):
    if LearningCurveV0:
        df__ = GenerateDataV2(df, xfeatures=xfeatures, yfeatures=yfeatures)
        SUBDIVISION = max(10, len(df__)//100) # Create subset with 100 or 0.1% whichever is small, elements
        if len(df__) < SUBDIVISION: 
            print("Less than 10 elements are there in set. Not recomended for subsetiing that small number of elements.")
            SUBDIVISION = 1
        print(f"The the input set will be divided into {SUBDIVISION} subset.")
        df_subset = np.array_split(df__, SUBDIVISION) 
        RANdomPICK = np.arange(len(df_subset))
        for loop in range(REPEAT_loop):
            print(f"TEST4 repetation loop: {loop}")
            print("x"*50)
            np.random.shuffle(RANdomPICK)
            TRAINSET = df_subset[RANdomPICK[0]]
            for I in range(len(RANdomPICK)):
                if I>0: TRAINSET = pd.concat([TRAINSET,df_subset[RANdomPICK[I]]],ignore_index=True)
                X, y = GenerateData(TRAINSET, xfeatures=xfeatures, yfeatures=yfeatures)
                y = y/ydatadivfac
                _ = mysvrmodel_parametersearch_V0(X, y, refit=refit, SplitInputData=SplitInputData, svr_data_unit=svr_data_unit,
                                                  multiregression=multiregression,regressorchain=regressorchain,
                                                  SVCclassification=SVCclassification,scoringfn=scoringfn,PlotResults=False)
    elif LearningCurve:
        # df__ = GenerateDataV2(df, xfeatures=xfeatures, yfeatures=yfeatures)
        X, y = GenerateData(df, xfeatures=xfeatures, yfeatures=yfeatures)
        y = y/ydatadivfac
        if SplitsArrayLearningCurve is not None:
            try:
                splits_array = list(SplitsArrayLearningCurve)
            except:
                sys.exit('SplitsArrayLearningCurve should be array or list of fractional number between 0 and 1')
        else:
            splits_array = [0.01,0.025,0.05,0.10,0.15,0.20,0.25,0.30,0.35,0.40,0.45,0.50,0.55,0.60,0.65,0.70,0.75]
        ShuffleSplit_n_splits = REPEAT_loop
        print(f"Total convergence test points: {len(splits_array)}; Training sizes are:",*splits_array)
        print(f"ShuffleSplit: {ShuffleSplit_n_splits}-fold")
        save_model_ = False
        PlotResults_ = False
        save_final_data = False
        SVRSVC_y_values = None
        dirpathSystem_tmp = dirpathSystem_
        for loop_n, train_size_ in enumerate(splits_array):
            print(f'Progress loop: {loop_n}, Train setsize = {train_size_}')
            #random_state=0 preserve the test set for all loop(/training set).
            #random_state=None change the test set for each loop(/training set).
            ss = ShuffleSplit(n_splits=ShuffleSplit_n_splits, train_size=train_size_, test_size=0.25, random_state=0) 
            ii = 1
            if loop_n == (len(splits_array)-1):
                save_model_ = True
                PlotResults_ = True
                save_final_data = True
                SVRdependentSVC = True
                SVRSVC_y_values = df['BANDGAP'].copy() if SVCclassification else df['NATURE'].copy()
            for train, test in ss.split(X):
                print(f"\tTrial: {ii}")
                X_train_, x_test, y_train_, y_test = X.iloc[train], X.iloc[test], y.iloc[train], y.iloc[test]
                if loop_n == (len(splits_array)-1): 
                    dirpathSystem_tmp = f'{dirpathSystem_}/BPD/Trial{ii}/'
                if isinstance(refit,bool) or isinstance(refit,str):
                    _ = mysvrmodel_parametersearch_V0(X_train_, y_train_, refit=refit, SplitInputData=False, x_test=x_test, y_test=y_test,
                                                      multiregression=multiregression,regressorchain=regressorchain,svr_data_unit=svr_data_unit,
                                                      SVCclassification=SVCclassification,scoringfn=scoringfn,PlotResults=False)
                else:
                    _ = mysvrmodel_parametersearch(X_train_, y_train_, scoringfn, DoNotReset, SplitInputData=False, x_test=x_test, y_test=y_test,
                                                   multiregression=multiregression,regressorchain=regressorchain,save_model=save_model_,
                                                   SVCclassification=SVCclassification,scoringfn=scoringfn,PlotResults=PlotResults_,DumpData=save_final_data,
                                                   dirpathSystem_=dirpathSystem_tmp,BinaryConversion=BinaryConversion,svr_data_unit=svr_data_unit,
                                                   SVRSVC_y_values=SVRSVC_y_values,SVRdependentSVC=SVRdependentSVC,save=True,
                                                   SVM_Use_GridSearCV=SVM_Use_GridSearCV)
                ii += 1
            
                
    elif LearningCurveT3:
        if SplitInputData:
            x_test, y_test = None, None
        else:
            test_sett = test_set.copy()
            reserved_test_set = test_sett.sample(frac=0.25,axis=0,ignore_index=False)
            test_sett.drop(reserved_test_set.index, inplace=True)
            test_sett.reset_index(drop=True)
            reserved_test_set.reset_index(drop=True, inplace=True)
            x_test, y_test = GenerateData(reserved_test_set, xfeatures=xfeatures, yfeatures=yfeatures)
            
        df__ = GenerateDataV2(test_sett, xfeatures=xfeatures, yfeatures=yfeatures)
        SUBDIVISION = 20 # Constant 5% split
        # SUBDIVISION = max(10, len(df__)//100) # Create subset with 100 or 10% whichever is small, elements
        ExtraElemenst = 0
        tmp_extra_df = pd.DataFrame()
        if len(df__) < SUBDIVISION: 
            print("Less than 10 elements are there in set. Not recomended for subsetiing that small number of elements.")
            SUBDIVISION = 1  
        else:
            TotalDataSet = len(df__)
            n_split = TotalDataSet//SUBDIVISION
            ExtraElemenst = TotalDataSet%n_split
            if ExtraElemenst > 0: tmp_extra_df = df__[:ExtraElemenst]
            
        print(f"The quaternary set will be divided into {SUBDIVISION} subset.")
        df_subset = np.split(df__[ExtraElemenst:], SUBDIVISION) 
        RANdomPICK = np.arange(len(df_subset))
        
        for loop in range(REPEAT_loop):
            print(f"Trial: {loop+1}")
            np.random.shuffle(RANdomPICK)
            TRAINSET = df.copy()
            AppendTestSET = None
            for I in range(len(RANdomPICK)+1):
                print(f"\tProgress loop: {I}")
                if I>0:
                    TRAINSET = pd.concat([TRAINSET,df_subset[RANdomPICK[I-1]]],ignore_index=True)
                if SplitInputData:
                    if I == len(RANdomPICK):
                        AppendTestSET = None
                    else:
                        tmp = pd.concat([tmp_extra_df,pd.concat([df_subset[IX] for IX in RANdomPICK[I:]],ignore_index=True)],ignore_index=True)
                        AppendTestSET = GenerateData(tmp, xfeatures=xfeatures, yfeatures=yfeatures)
                    
                X, y = GenerateData(TRAINSET, xfeatures=xfeatures, yfeatures=yfeatures)
                y = y/ydatadivfac
                if isinstance(refit,bool) or isinstance(refit,str):
                    _ = mysvrmodel_parametersearch_V0(X, y, refit=refit, SplitInputData=SplitInputData, AppendTestSET=AppendTestSET,x_test=x_test, y_test=y_test,
                                                      multiregression=multiregression, regressorchain=regressorchain,svr_data_unit=svr_data_unit,
                                                      SVCclassification=SVCclassification,scoringfn=scoringfn,PlotResults=False)
                else:
                    _ = mysvrmodel_parametersearch(X, y, scoringfn, DoNotReset, SplitInputData=SplitInputData, AppendTestSET=AppendTestSET,
                                                   multiregression=multiregression, regressorchain=regressorchain,svr_data_unit=svr_data_unit,
                                                   SVCclassification=SVCclassification,scoringfn=scoringfn,PlotResults=False,
                                                   dirpathSystem_=dirpathSystem_,BinaryConversion=BinaryConversion,
                                                   x_test=x_test, y_test=y_test,SVM_Use_GridSearCV=SVM_Use_GridSearCV)
    else:    
        X, y = GenerateData(df, xfeatures=xfeatures, yfeatures=yfeatures)
        y = y/ydatadivfac
        if SplitInputData:
            x_test, y_test = None, None
        else:
            assert test_set is not None, 'Must provide test set'
            x_test, y_test = GenerateData(test_set, xfeatures=xfeatures, yfeatures=yfeatures)
        
        if SVRdependentSVC:
            SVRSVC_y_values = df['BANDGAP'].copy() if SVCclassification else df['NATURE'].copy()
        else:
            SVRSVC_y_values = None
        
        if isinstance(refit,bool) or isinstance(refit,str):
            BestParameters, _ = mysvrmodel_parametersearch_V0(X, y, refit=refit, SplitInputData=SplitInputData,\
                                                              multiregression=multiregression, x_test=x_test, y_test=y_test,\
                                                                  regressorchain=regressorchain,SVRSVC_y_values=SVRSVC_y_values,\
                                                                      SVCclassification=SVCclassification,svr_data_unit=svr_data_unit,\
                                                                          scoringfn=scoringfn,PlotResults=PlotResults,SVRdependentSVC=SVRdependentSVC,
                                                                          save=saveFig, savepath=savepath, figname=figname)
            _ = savemodel(BestParameters, X, y, filename, refit, multiregression=multiregression, \
                          regressorchain=regressorchain,\
                              SVCclassification=SVCclassification,\
                                  scoringfn=scoringfn, save=save_model)
        else:
            mysvrmodel_parametersearch(X, y, scoringfn,DoNotReset, SplitInputData=SplitInputData,svr_data_unit=svr_data_unit,
                                       multiregression=multiregression, x_test=x_test, y_test=y_test,
                                       regressorchain=regressorchain,SVRSVC_y_values=SVRSVC_y_values,
                                       SVCclassification=SVCclassification,save_model=save_model,
                                       scoringfn=scoringfn,PlotResults=PlotResults,SVRdependentSVC=SVRdependentSVC,
                                       save=saveFig, savepath=savepath, figname=figname,DumpData=SaveResults,
                                       dirpathSystem_=dirpathSystem_,BinaryConversion=BinaryConversion,SVM_Use_GridSearCV=SVM_Use_GridSearCV)            

    return 

        
def CheckScoringfn(scoringfn):
    if ('r2' in scoringfn) or ('mean' in scoringfn) or ('error' in scoringfn):
        return True
    else:
        return False
    
def Set2Default(scoringfn):    
    if isinstance(scoringfn, str):
        Set2Defaultt=CheckScoringfn(scoringfn)
    elif scoringfn is not None:
        for I in scoringfn:
            Set2Defaultt=CheckScoringfn(I)
            if Set2Defaultt: break
    else:
        Set2Defaultt=True
    return Set2Defaultt

#**************** Model training **********************************************
def SVMModelTrainingFunctions(df, xfeatures, DoNotResetfolder, yfeatures=None, scaley=1, 
                           multiregression=False, regressorchain=False, 
                           IndependentOutput=False, retrainbw=False, retraineg=False,
                           retrainnature=False, retrainlp=False,SVRdependentSVC=False,
                           svr_bandgap=None, svr_bw=None, RepeatLearningCurveTimes=1,
                           svr_bw_dm=None, svc_EgNature=None, svr_lp=None,SaveResults=False,
                           scoringfn='r2',refit=True,SplitInputData=True,test_set=None,
                           save_model=True,PlotResults=False, LearningCurve=False,LearningCurveT3=False,
                           saveFig=False, savepath='.', figname='TruePrediction.png',
                           dirpathSystem_='.',BinaryConversion=False,SplitsArrayLearningCurve=None,
                           SVM_Use_GridSearCV=True):
    """
    This function trains the different SVM() models.

    Parameters
    ----------
    df : Pandas dataframe
        The dataframe consisting the feature values.
    xfeatures : String list
        The input feature names list. Should be from df.column names.
    yfeatures : String list, optional
        The output feature names list, when Bloch weight(+) model training is requestd.
        Along with Bloch weights the bandgap and natures can also be trained within 
        same model. 
        Should be from df.column names.  
        The default is None. yfeatures must has to be supplied whenretrainbw is True.
    scaley : Float, optional
        The scaling factor for output features (yfeatures). The default is 1.
    multiregression : Bool, optional
        Whether to use MultiOutputRegressor() model. The default is False. If 
        multiregression and regressorchain both are false then direct (multi)output model
        will be trained by default.
    regressorchain : Bool, optional
        Whether to use RegressorChain() model. The default is False. If 
        multiregression and regressorchain both are false then direct (multi)output model
        will be trained by default.
    IndependentOutput : Bool, optional
        Whether to use direct (multi)output model. The default is False.
    retrainbw : Bool, optional
        Whether to retrain the Bloch weights(+). The default is False.
    retraineg : Bool, optional
        Whether to retrain Bandgaps. The default is False.
    retrainnature : Bool, optional
        Whether to retrain Bandgap natures. The default is False.
    retrainlp : Bool, optional
        Whether to retrain lattice parameter. The default is False.
    svr_bandgap : String, optional
        The file path name for saving Bandgap trained SVR() model. 
        The default is None. The filename must has to be supplied if retraineg is True.
    svr_bw : String, optional
        The file path name for saving Bloch weights(+) trained SVR() model. 
        The default is None. The filename must has to be supplied if retrainbw is True.
    svr_bw_dm : String, optional
        The file path name for saving Bloch weights(+) trained direct multioutput SVR() model. 
        The default is None. If the filename is not supplied then the 'svr_bw' will be
        used.
    svc_EgNature : String, optional
        The file path name for saving Bandgap Nature trained SVC() model. 
        The default is None. The filename must has to be supplied if retrainnature is True.
    svr_lp : String, optional
        The file path name for saving lattice parameter trained SVR() model. 
        The default is None. The filename must has to be supplied if retrainlp is True.
    scoringfn : scikitlearn scoring functions, optional
        The scoring function for ML model. The defalut is 'r2' for refression and
        'accuracy' for classification task.
    refit : bool, str, or callable, optional
        Refit an estimator using the best found parameters on the whole dataset.
        For multiple metric evaluation, this needs to be a str denoting the scorer 
        that would be used to find the best parameters for refitting the estimator at the end.
        Default is True.
    save_model : bool, optional
        Whether to save the trained model. Default is True.
    PlotResults : bool, optional
        Whether to plot the croos validation results. Default is False.
    LearningCurve : bool, optional
        If you want to get learning curve. Default is False.
    SplitsArrayLearningCurve : list or array of fractionas, optional

    Returns
    -------
    None.

    """
    
    # Training bandgap SVR() model
    if retraineg: 
        assert svr_bandgap is not None, 'Bandgap model training is requested but no filename is supplied for saving final model.'
        print("***************************************************************************")
        print("* Model training for bandgap prediction (SVR):")
        _ = my_ml_model_training(df, svr_bandgap+'.sav', DoNotResetfolder,xfeatures=xfeatures, test_set=test_set,REPEAT_loop=RepeatLearningCurveTimes,
                                 yfeatures='BANDGAP', scoringfn=scoringfn,refit=refit,SplitInputData=SplitInputData,
                                 save_model=save_model,PlotResults=PlotResults,LearningCurve=LearningCurve,LearningCurveT3=LearningCurveT3,
                                 saveFig=saveFig, savepath=savepath, figname=figname,SVRdependentSVC=SVRdependentSVC,SplitsArrayLearningCurve=SplitsArrayLearningCurve,
                                 dirpathSystem_=dirpathSystem_,BinaryConversion=BinaryConversion,svr_data_unit='eV',SaveResults=SaveResults,
                                 SVM_Use_GridSearCV=SVM_Use_GridSearCV)
    # Training bandgap SVR() model
    if retrainlp: 
        assert svr_lp is not None, 'Lattice parameter model training is requested but no filename is supplied for saving final model.'
        
        yfeatures_='LATTICEPARAMETER1' # <-- LATTICEPARAMETER1 is the in-plane lattice parameter. If not change this.

        print("***************************************************************************")
        print("* Model training for lattice parameter prediction (SVR):")
        print(f"The model will learn and predict the {yfeatures_}. Make sure this is what you want to learn.")
        _ = my_ml_model_training(df, svr_lp+'.sav',DoNotResetfolder, xfeatures=xfeatures, SplitsArrayLearningCurve=SplitsArrayLearningCurve,
                                 yfeatures=yfeatures_, scoringfn=scoringfn,refit=refit,SaveResults=SaveResults,
                                 saveFig=saveFig, savepath=savepath, figname=figname,svr_data_unit='$\AA$',
                                 save_model=save_model,PlotResults=PlotResults,LearningCurve=LearningCurve,
                                 SVM_Use_GridSearCV=SVM_Use_GridSearCV)
    
    # Training Bloch weights SVR() model    
    if retrainbw: 
        assert svr_bw is not None, 'Bloch weight model training is requested but no filename is supplied for saving final model.'
        assert yfeatures is not None, 'Bloch weight model training is requested but no output features(yfeatures) are supplied.'
        print("***************************************************************************")
        print("* Model training for Bloch weight prediction (SVR):")
        if multiregression:
            print("Model type: MultiRegression")
            _ = my_ml_model_training(df, svr_bw+'_multiregression.sav', DoNotResetfolder,
                                     xfeatures=xfeatures, yfeatures=yfeatures,
                                     multiregression = multiregression, 
                                     ydatadivfac=scaley, scoringfn=scoringfn,refit=refit,
                                     save_model=save_model,PlotResults=PlotResults)
        if regressorchain:
            print("Model type: RegressorChain")
            _ = my_ml_model_training(df, svr_bw+'_regressorchain.sav', DoNotResetfolder,
                                     xfeatures=xfeatures, yfeatures=yfeatures,
                                     regressorchain=regressorchain, 
                                     ydatadivfac=scaley, scoringfn=scoringfn,refit=refit,
                                     save_model=save_model,PlotResults=PlotResults)
        # Direct Multioutput: Independent model for each numerical value to be predicted
        if ((not multiregression) and (not regressorchain)) or (IndependentOutput):
            print("Model type: Direct independent multioutput")
            if svr_bw_dm is not None:  svr_bw = svr_bw_dm
            for I in yfeatures:
                save_f = svr_bw + I + '.sav'
                print("++++++++++++++++++++++++++++++++++++++++++++++++++++++++")
                print("* Fitting feature %s"%I)
                _ = my_ml_model_training(df, save_f, DoNotResetfolder,xfeatures=xfeatures, 
                                         yfeatures=I, ydatadivfac=scaley,
                                         scoringfn=scoringfn,refit=refit,
                                         save_model=save_model,PlotResults=PlotResults)
                print("\n")
    
    # Training bandgap nature SVC() model
    if retrainnature:
        assert svc_EgNature is not None, 'Bandgap Nature model training is requested but no filename is supplied for saving final model.'
        yfeature_='NATURE'
                
        if Set2Default(scoringfn): scoringfn = 'accuracy'; refit = True
                
        print("***************************************************************************")
        print("* Model training for bandgap nature prediction (SVC):")
        if multiregression:
            print("Model type: MultiRegression")
            _ = my_ml_model_training(df, svc_EgNature+'_multiregression.sav', DoNotResetfolder,
                                     xfeatures=xfeatures, yfeatures=yfeature_,
                                    multiregression = multiregression, 
                                    SVCclassification=True,scoringfn=scoringfn,
                                    refit=refit,save_model=save_model,PlotResults=PlotResults)
        if regressorchain:
            print("Model type: RegressorChain")
            _ = my_ml_model_training(df, svc_EgNature+'_regressorchain.sav', DoNotResetfolder,
                                     xfeatures=xfeatures, yfeatures=yfeature_,
                                     regressorchain=regressorchain,
                                     SVCclassification=True,scoringfn=scoringfn,
                                     refit=refit,save_model=save_model,PlotResults=PlotResults)
            
        if ((not multiregression) and (not regressorchain)) or (IndependentOutput):
            print("Model type: Direct independent multioutput")
            _ = my_ml_model_training(df, svc_EgNature+'.sav', DoNotResetfolder,
                                     xfeatures=xfeatures, SplitInputData=SplitInputData,REPEAT_loop=RepeatLearningCurveTimes,
                                     SVCclassification=True, yfeatures=yfeature_,test_set=test_set,
                                     scoringfn=scoringfn,refit=refit,save_model=save_model,LearningCurveT3=LearningCurveT3,
                                     PlotResults=PlotResults,LearningCurve=LearningCurve,SplitsArrayLearningCurve=SplitsArrayLearningCurve,
                                     saveFig=saveFig, savepath=savepath, figname=figname,SVRdependentSVC=SVRdependentSVC,
                                     dirpathSystem_=dirpathSystem_,BinaryConversion=BinaryConversion,SaveResults=SaveResults,
                                     SVM_Use_GridSearCV=SVM_Use_GridSearCV)
    return

#---------------- test binary models with ternary points ----------------------
def TestModelTernaryPoints(TestPoints_X, y_test, SVMModel, SVCclassification=False):
    y_svm = SVMModel.predict(TestPoints_X)
    if SVCclassification:
        y_svm = y_svm.astype(int)
        print(f"The accuracy_score for prediction: {accuracy_score(y_test, y_svm):.3f}")
    else:
        print(f"The r2_score for prediction: {r2_score(y_test, y_svm):.3f}")
        print(f"The root_mean_squared_error for prediction: {mean_squared_error(y_test, y_svm,squared=False):.3f} eV")
    return y_svm


==> anc/GaAsPSb_MachineLearning_scripts/scripts/MLmodelWebPlottingFunctions.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Tue Feb 15 16:55:10 2022

@author: bmondal
"""

import numpy as np
import matplotlib as mpl
from bokeh.layouts import column,row
from bokeh.plotting import figure, output_file, show, curdoc,save
from bokeh.models import ColumnDataSource, LabelSet, Text, NumeralTickFormatter, CustomJS, Slider
from bokeh.models import Plot, CustomJSHover, MultiSelect, Select
from bokeh.models import LinearColorMapper, ColorBar, HoverTool

import plotly.graph_objects as go

#%%------------- Using Bokeh models -------------------------------------------
def ConversionCartesian2Ternary(x,y, SQRT3o2 = 0.8660254037844386):
    XX = x + y*0.5
    YY = SQRT3o2 * y
    return XX, YY

def ClearMatplotlibAxis(p):
    p.xaxis.visible = False
    p.yaxis.visible = False
    p.xgrid.visible = False
    p.ygrid.visible = False
    return

def DrawBoundary(p, scale, color, line_width):
    ax = np.array([0,scale,0,0])
    ay = np.array([0,0,scale,0])    
    XX, YY = ConversionCartesian2Ternary(ax,ay)
    p.line(XX,YY, color=color, line_width=line_width)
    return  p

def DrawAxisLabel(p, scale, text, fontsize, label_colors, offset_bottom=-0.2, 
                  offset_left=-0.2,offset_right=0.02,
                  ):
    sclaehalf = scale * 0.5
    ax = np.array([sclaehalf,sclaehalf+(offset_right-0.1)*scale,offset_left*scale])
    ay = np.array([offset_bottom*scale, sclaehalf+(0.1*scale),sclaehalf])
    x, y = ConversionCartesian2Ternary(ax,ay)
    # print(x, y)
    source = ColumnDataSource(data=dict(XX=x,
                                        YY=y,
                                        names=text,
                                        angle=[0,-60,60],
                                        colors=label_colors))   
    labels = LabelSet(x='XX', y='YY', text='names',
                      source=source, render_mode='canvas',
                      text_font_size=fontsize,angle_units='deg',
                      angle='angle', text_color = 'colors')
    p.add_layout(labels)
    return p

def TernaryTicks(p, scale, tick_colors, tick_length=2, TickLabel_fontsize='3em',step=0.1):
    num = scale//step
    dtype = int if scale%step==0 else float
    tpos = np.linspace(0,scale,num=(num+1),dtype=dtype)
    text = tpos.astype(str)
    zarray = np.zeros(len(tpos))
    # Bottom ticks
    p.ray(x=tpos, y=zarray, length=tick_length, 
          angle = -120,
          angle_units="deg", color=tick_colors[0], line_width=2)
    
    source = ColumnDataSource(data=dict(Xp=tpos-(0.05*scale),
                                        Yp=zarray-(0.06*scale),
                                        names=text)) 
    blabels = LabelSet(x='Xp',y='Yp',text='names',source=source,
                       text_font_size=TickLabel_fontsize,
                       render_mode='canvas', text_color = tick_colors[0])
    # Left ticks
    XX, YY = ConversionCartesian2Ternary(zarray,tpos)
    p.ray(x=XX, y=YY, length=tick_length, 
          angle = 120,
          angle_units="deg", color=tick_colors[1], line_width=2)
    source = ColumnDataSource(data=dict(Xp=XX-(0.07*scale),
                                        Yp=YY+(0.02*scale),
                                        names=np.flip(text)))
    llabels = LabelSet(x='Xp',y='Yp',text='names',source=source,
                       text_font_size=TickLabel_fontsize,
                       render_mode='canvas', text_color = tick_colors[0])
    # Right ticks
    XX, YY = ConversionCartesian2Ternary(tpos,np.flip(tpos))
    p.ray(x=XX, y=YY, length=tick_length, 
          angle = 0,
          angle_units="deg", color=tick_colors[1], line_width=2)
    source = ColumnDataSource(data=dict(Xp=XX+(0.02*scale),
                                        Yp=YY-(0.015*scale),
                                        names=np.flip(text)))
    rlabels = LabelSet(x='Xp',y='Yp',text='names',source=source,
                       text_font_size=TickLabel_fontsize,
                       render_mode='canvas', text_color = tick_colors[0])
    
    # Add the labels
    p.add_layout(blabels)
    p.add_layout(llabels)
    p.add_layout(rlabels)
    return p

def DefinePositionsBoundayLabels(p, scale, color='black', 
                                 line_width=4, text=['a','b','c'],
                                 offset_bottom=-0.02, 
                                 offset_left=-0.02,offset_right=0.02,
                                 fontsize='16px',
                                 label_colors=['black','black','black'],
                                 tick_colors=['black','black','black'],
                                 tick_length=2, TickLabel_fontsize='3em',step=0.1): 
    p = DrawBoundary(p, scale, color, line_width)
    p = DrawAxisLabel(p, scale, text,fontsize,label_colors,
                      offset_bottom=offset_bottom,
                      offset_left=offset_left,offset_right=offset_right,
                      )
    p = TernaryTicks(p, scale, tick_colors,tick_length=tick_length, 
                     TickLabel_fontsize=TickLabel_fontsize,step=step)
    return p
    
def GetContours(cnt, strain):
    norm = 255*mpl.cm.viridis(mpl.colors.Normalize()(strain))
    X, Y,  Z =  [], [],[]
    i = 0
    for _,contours in cnt.items():
        CC = norm[i].astype(int)
        i += 1
        for contour in contours.allsegs:
            for seg in contour:
                a = seg[:, 0:2][:,0]
                b = seg[:, 0:2][:,1]
                x, y = ConversionCartesian2Ternary(a,b)
                X.append(list(x))
                Y.append(list(y))
                Z.append("#%02x%02x%02x" % (CC[0], CC[1], CC[2]))
    return X, Y, Z

def GetContoursV2(cnt, strain):
    norm = 255*mpl.cm.viridis(mpl.colors.Normalize()(strain))
    X, Y, Z = [],[],[]
    i=0
    for _,contours in cnt.items():
        tmpX, tmpY, tmpZ =[], [], []
        CC = norm[i].astype(int)
        i += 1
        for contour in contours.allsegs:
            for seg in contour:
                a = seg[:, 0:2][:,0]
                b = seg[:, 0:2][:,1]
                x, y = ConversionCartesian2Ternary(a,b)
                tmpX.append(list(x))
                tmpY.append(list(y))
                tmpZ.append("#%02x%02x%02x" % (CC[0], CC[1], CC[2]))
        X.append(tmpX)
        Y.append(tmpY)
        Z.append(tmpZ)
    return X, Y, Z

def center_of_mass(X):
    """
    This function calulates the cenroid of contour polygon.

    Parameters
    ----------
    X : 2d array
        The point coordinates of contours. 1st column is for x coordinate and
        2nd column for y coordinate.

    Returns
    -------
    numpy array
        x and y coordinate array (after ternary data conversion).

    """
    # https://en.wikipedia.org/wiki/Centroid#Centroid_of_a_polygon
    # calculate center of mass of a closed polygon
    x = X[:,0]
    y = X[:,1]
    g = (x[:-1]*y[1:] - x[1:]*y[:-1])
    #A = 0.5*g.sum() ; fact = 1./(6*A)
    #COM = 1./(6*A)*np.array([cx,cy])
    fact = 1./(3*g.sum())
    cx = (((x[:-1] + x[1:])*g).sum())*fact
    cy = (((y[:-1] + y[1:])*g).sum())*fact
    return ConversionCartesian2Ternary(cx, cy)

def GetContoursText(cnt, strain, textt = ''):
    norm = 255*mpl.cm.viridis(mpl.colors.Normalize()(strain))
    textx, texty, text, tcolor = [], [], [], []
    if cnt is not None:
        i = 0
        for _,contours in cnt.items():
            CC = norm[i].astype(int)
            i += 1
            for contour in contours.allsegs:
                for seg in contour:
                    textx.append(0)
                    texty.append(0)
                    text.append(textt)
                    tcolor.append("#%02x%02x%02x" % (CC[0], CC[1], CC[2]))
    return textx, texty, text, tcolor

def GetContoursV2Text(cnt, strain, textt = '', AddLegendText=False):
    norm = 255*mpl.cm.viridis(mpl.colors.Normalize()(strain))
    textx, texty, textlist, tcolor = [], [], [],[]
    i = 0
    for _,contours in cnt.items():
        tmptextx, tmptexty, tmptext, tmptextcolor = [], [], [], []
        CC = norm[i].astype(int)
        for contour in contours.allsegs:
            for seg in contour:                
                COMtextx, COMtexty = center_of_mass(seg[:, 0:2])
                tmptextx.append(COMtextx)
                tmptexty.append(COMtexty)
                tmptext.append(textt)
                tmptextcolor.append("#%02x%02x%02x" % (CC[0], CC[1], CC[2]))

        if AddLegendText:
            tmptextx += [35]
            tmptexty += [94]
            tmptext += [f'Strain={strain[i]:.2f}%']
            tmptextcolor += ["#000000"]
        textx.append(tmptextx)
        texty.append(tmptexty)
        textlist.append(tmptext)
        tcolor.append(tmptextcolor)
        i += 1
    return textx, texty, textlist, tcolor

def DefHoverTools(text=['A','B','C']):
    # Default scale is 100
    # YY = 2/sqrt(3) * y; XX = x-y/sqrt(3) : Back conversion

    MyCustomx = CustomJSHover(code='''
                              const x = special_vars.x
                              const y = special_vars.y
                              const XX = x - y*0.5773502691896258
                              return XX.toFixed(2)
                          ''')
    MyCustomy = CustomJSHover(code='''
                              const y = special_vars.y
                              const YY = y*1.1547005383792517
                              return YY.toFixed(2)
                          ''')                      
    MyCustomz = CustomJSHover(code='''
                              const x = special_vars.x
                              const y = special_vars.y
                              const YY = y*1.1547005383792517
                              const XX = x - y*0.5773502691896258
                              const ZZ = 100-XX-YY
                              return ZZ.toFixed(2)
                          ''')
    TOOLTIPS = [
        (text[0], "$x{custom}%"),
        (text[1], "$y{custom}%"),
        (text[2], '$indices{custom}%'),
        #('Strain','$swatch:C')

    ]
    
    FORMATTER = {'$x':MyCustomx, '$y':MyCustomy, '$indices':MyCustomz}
    
    hover = HoverTool(tooltips = TOOLTIPS,formatters=FORMATTER)
    
    return TOOLTIPS, FORMATTER 

def MyToolTips(text=['A','B','C']):
    TOOLTIPS, FORMATTER = DefHoverTools(text=text)
    hover = HoverTool(tooltips = TOOLTIPS,formatters=FORMATTER)
    tool = [hover,'box_zoom','wheel_zoom', 'pan','reset']
    return tool

def CreateSkeliton(titletext,savefig, scale, 
                   color, line_width, text,
                   offset_bottom, offset_left,offset_right,
                   fontsize, label_colors,tick_colors,
                   tick_length, TickLabel_fontsize,step,
                   SQRT3o2):

    p = figure(sizing_mode="scale_height",
               aspect_ratio =1.155,height_policy ='fit',
               x_range=(offset_left*scale,scale+offset_right*scale),
               y_range=(offset_bottom*scale,scale*SQRT3o2+(-offset_bottom)*scale),
               tools = MyToolTips(text),)
    ClearMatplotlibAxis(p)   
    p = DefinePositionsBoundayLabels(p, scale, color=color, 
                                     line_width=line_width, text=text,
                                     offset_bottom=offset_bottom,
                                     offset_left=offset_left,offset_right=offset_right,
                                     fontsize=fontsize,label_colors=label_colors,
                                     tick_colors=tick_colors,tick_length=tick_length,
                                     TickLabel_fontsize=TickLabel_fontsize,
                                     step=step)
    
    return p

def CreateColorBar(vmin, vmax,cmappp,cbarlabel_fontsize,cbarlabel):
    color_mapper = LinearColorMapper(palette=cmappp, low=vmin, high=vmax)   
    color_bar = ColorBar(color_mapper=color_mapper,
                         major_label_text_font_size=cbarlabel_fontsize,
                         title=cbarlabel, title_text_font_size=cbarlabel_fontsize)

    return color_bar

def DrawAllContourWeb(cnt, strain, fname="patch.html", titletext=None,
                      savefig=False, scale=1, vmin=-1, vmax=1,
                      cmappp="Viridis256",color='black', 
                      line_width=4, text=['a','b','c'],
                      offset_bottom=-0.14, offset_left=-0.1,offset_right=0.1,
                      fontsize='3em', cbarlabel_fontsize='3em',cbarlabel='',
                      label_colors=['black','black','black'],
                      tick_colors=['black','black','black'],
                      tick_length=2, TickLabel_fontsize='3em',step=0.1,
                      SQRT3o2 = 0.8660254037844386):

    p = CreateSkeliton(titletext,savefig, scale, 
                       color, line_width, text,
                       offset_bottom, offset_left,offset_right,
                       fontsize, label_colors,tick_colors,
                       tick_length, TickLabel_fontsize,step,
                       SQRT3o2)
    
    color_bar = CreateColorBar(vmin, vmax,cmappp,cbarlabel_fontsize,cbarlabel)
    p.add_layout(color_bar, 'right')
    
    X, Y, Z = GetContours(cnt, strain)
    data = ColumnDataSource(dict(xx=X,
                                 yy=Y,
                                 C=Z))
    p.multi_line(xs='xx', ys='yy', color='C', source=data,  line_width=4)

    if savefig:
        output_file(fname, title="Bandgap phase diagram ")
        save(p)
        return None
    else:
        return p

def DrawAllContourWebSlider(cnt, strain, fname="patch2.html", titletext=None,
                      savefig=False, scale=1, vmin=-1, vmax=1,
                     cmappp="Viridis256",color='black', 
                     line_width=4, text=['a','b','c'],
                     offset_bottom=-0.14, offset_left=-0.1,offset_right=0.1,
                     fontsize='3em', cbarlabel_fontsize='3em',cbarlabel='',
                     label_colors=['black','black','black'],
                     tick_colors=['black','black','black'],
                     tick_length=2, TickLabel_fontsize='3em',step=0.1,
                     SQRT3o2 = 0.8660254037844386):

    p = CreateSkeliton(titletext,savefig, scale, 
                       color, line_width, text,
                       offset_bottom, offset_left,offset_right,
                       fontsize, label_colors,tick_colors,
                       tick_length, TickLabel_fontsize,step,
                       SQRT3o2)
    
    color_bar = CreateColorBar(vmin, vmax,cmappp,cbarlabel_fontsize,cbarlabel)
    p.add_layout(color_bar, 'right')
    
    X1, Y1, Z1,= GetContours(cnt, strain)
    X, Y, Z = GetContoursV2(cnt, strain)
    source = ColumnDataSource(data = dict(x=X1, y=Y1, C=Z1))
    full_source = ColumnDataSource(data = dict(x=X, y=Y, C=Z))

    p.multi_line(xs='x',ys='y', color='C', source=source, line_width=4)

    slider = Slider(start=-1, end=len(X), value=-1, value_throttled=-1, step=1, 
                    title="Snapshots",bar_color ='green',width_policy = 'fit',
                    sizing_mode ="stretch_width")
    slider_code = '''   
                    const i = cb_obj.value;
                    source.data['x'] = full_source.data['x'][i]
                    source.data['y'] = full_source.data['y'][i]
                    source.data['C'] = full_source.data['C'][i]
                    source.change.emit()
                    '''
                    
    slider_callback = CustomJS(args = dict(source=source, full_source=full_source), 
                                code = slider_code)
    
    slider.js_on_change('value', slider_callback)
    layout = column(p, slider)
    if savefig:
        output_file(fname, title="Bandgap phase diagram ")
        save(layout)
        return None
    else:
        return layout

def DrawAllContourWebSelect(cnt, strain, fname="patch3.html", titletext=None,
                            savefig=False, scale=1, vmin=-1, vmax=1,
                            cmappp="Viridis256",color='black', 
                            line_width=4, text=['a','b','c'],
                            offset_bottom=-0.14, offset_left=-0.1,offset_right=0.1,
                            fontsize='3em', cbarlabel_fontsize='3em',cbarlabel='',
                            label_colors=['black','black','black'],
                            tick_colors=['black','black','black'],
                            tick_length=2, TickLabel_fontsize='3em',step=0.1,
                            SQRT3o2 = 0.8660254037844386):
    
    p = CreateSkeliton(titletext,savefig, scale, 
                       color, line_width, text,
                       offset_bottom, offset_left,offset_right,
                       fontsize, label_colors,tick_colors,
                       tick_length, TickLabel_fontsize,step,
                       SQRT3o2)
    
    color_bar = CreateColorBar(vmin, vmax,cmappp,cbarlabel_fontsize,cbarlabel)
    p.add_layout(color_bar, 'right')
    
    X1, Y1, Z1 = GetContours(cnt, strain)
    X, Y, Z = GetContoursV2(cnt, strain)
    source = ColumnDataSource(data = dict(x=X1, y=Y1, C=Z1))
    full_source = ColumnDataSource(data = dict(x=X, y=Y, C=Z))

    p.multi_line(xs='x',ys='y', color='C', source=source, line_width=4)
    
    RANGE = np.arange(0,len(strain),dtype=int).astype(str)
    STRAIN = [f'{s:.2f}' for s in strain]
    OPTIONS = [(r, s) for r,s in zip(RANGE,STRAIN)]
    select = Select(title="Strain:",value='', options=OPTIONS)
    
    
    select_code = '''   
                    const i = cb_obj.value;
                    source.data['x'] = full_source.data['x'][i];
                    source.data['y'] = full_source.data['y'][i];
                    source.data['C'] = full_source.data['C'][i];
                    source.change.emit();
                    '''
                    
    select_callback = CustomJS(args = dict(source=source, full_source=full_source), 
                                code = select_code)
    
    select.js_on_change('value', select_callback)
    layout = column(p, select)
    if savefig:
        output_file(fname, title="Bandgap phase diagram ")
        save(layout)
        #show(layout)
        return None
    else:
        return layout
    
def DrawAllContourWebMultiSelect(cnt, strain, fname="patch5.html", titletext=None,
                                 savefig=False, scale=1, vmin=-1, vmax=1,
                                 cmappp="Viridis256",color='black', 
                                 line_width=4, text=['a','b','c'],
                                 offset_bottom=-0.14, offset_left=-0.1,offset_right=0.1,
                                 fontsize='3em', cbarlabel_fontsize='3em',cbarlabel='',
                                 label_colors=['black','black','black'],
                                 tick_colors=['black','black','black'],
                                 tick_length=2, TickLabel_fontsize='3em',step=0.1,
                                 SQRT3o2 = 0.8660254037844386):
    
    p = CreateSkeliton(titletext,savefig, scale, 
                       color, line_width, text,
                       offset_bottom, offset_left,offset_right,
                       fontsize, label_colors,tick_colors,
                       tick_length, TickLabel_fontsize,step,
                       SQRT3o2)
    
    color_bar = CreateColorBar(vmin, vmax,cmappp,cbarlabel_fontsize,cbarlabel)
    p.add_layout(color_bar, 'right')
    
    X1, Y1, Z1 = GetContours(cnt, strain)
    X, Y, Z = GetContoursV2(cnt, strain)
    source = ColumnDataSource(data = dict(x=X1, y=Y1, z=Z1))
    full_source = ColumnDataSource(data = dict(x=X, y=Y, z=Z))

    p.multi_line(xs='x',ys='y', color='z', source=source, line_width=4)

    RANGE = np.arange(0,len(strain),dtype=int).astype(str)
    STRAIN = [f'{s:.2f}' for s in strain]
    OPTIONS = [(r, s) for r,s in zip(RANGE,STRAIN)]
    select = MultiSelect(title="Strain:",value=[], options=OPTIONS)
    
    
    select_code = '''   
                    const inds = cb_obj.value;
                    const d1 = full_source.data;
                    const d2 = source.data;
                    d2['x'] = []
                    d2['y'] = []
                    d2['z'] = []
                    for (let i = 0; i < inds.length; i++) {
                            const x_dd = d1['x'][inds[i]]
                            const y_dd = d1['y'][inds[i]]
                            const z_dd = d1['z'][inds[i]]
                            for (let j = 0; j < x_dd.length; j++ ){
                                d2['x'].push(x_dd[j])
                                d2['y'].push(y_dd[j])
                                d2['z'].push(z_dd[j])
                            }
                    }
                    source.change.emit();
                    '''
                    
    select_callback = CustomJS(args = dict(full_source=full_source, source=source), 
                                code = select_code)
    
    select.js_on_change('value', select_callback)
    layout = column(p, select)
    if savefig:
        output_file(fname, title="Bandgap phase diagram ")
        save(layout)
        #show(layout)
        return None
    else:
        return layout
    
def UpdateDictionaryWithNewCNTdata(sourcedata, nkey, XX):
    sourcedata['textx'+nkey] = XX[0]
    sourcedata['texty'+nkey] = XX[1]
    sourcedata['textlist'+nkey] = XX[2]
    sourcedata['textcolor'+nkey] = XX[3]
    return sourcedata
    
def DrawAllContourWebSliderV2(cnt, strain, CoverPage=True,ContourText=None,
                              IntializeContourText='',
                              fname="patch2.html", titletext=None,
                              savefig=False, scale=1, vmin=-1, vmax=1,
                              cmappp="Viridis256",color='black', 
                              line_width=4, text=['a','b','c'],
                              offset_bottom=-0.14, offset_left=-0.1,offset_right=0.1,
                              fontsize='3em', cbarlabel_fontsize='3em',cbarlabel='',
                              label_colors=['black','black','black'],
                              tick_colors=['black','black','black'],
                              tick_length=2, TickLabel_fontsize='3em',step=0.1,
                              SQRT3o2 = 0.8660254037844386):

    p = CreateSkeliton(titletext,savefig, scale, 
                       color, line_width, text,
                       offset_bottom, offset_left,offset_right,
                       fontsize, label_colors,tick_colors,
                       tick_length, TickLabel_fontsize,step,
                       SQRT3o2)
    
    color_bar = CreateColorBar(vmin, vmax,cmappp,cbarlabel_fontsize,cbarlabel)
    p.add_layout(color_bar, 'right')
    
    if isinstance(CoverPage, bool):
        if CoverPage:
            IntializeContour = cnt[0]
        else:
            IntializeContour = None
    else:
        IntializeContour = CoverPage
        
    X_ = GetContours(IntializeContour, strain)
    X = GetContoursV2(cnt[0], strain)
    
    sourcedata = dict(x=X_[0], y=X_[1], z=X_[2])
    fullsourcedata = dict(x=X[0], y=X[1], z=X[2])
    
    cntNumber = len(cnt) # Total number of extra contour
    if cntNumber>1:
        if ContourText is None: 
            ContourText = ['']*cntNumber
        else:
            assert cntNumber-1 <= len(ContourText), 'Total number of extra contours supplied is more than number of contour texts.'
        XX_ = GetContoursText(IntializeContour, strain, textt=IntializeContourText)
        for I in range(1,cntNumber):
            nkey=str(I)
            AddLegendText=True if I==1 else False
            XX = GetContoursV2Text(cnt[I], strain, textt=ContourText[I-1], AddLegendText=AddLegendText)
            fullsourcedata = UpdateDictionaryWithNewCNTdata(fullsourcedata, nkey, XX)
            sourcedata = UpdateDictionaryWithNewCNTdata(sourcedata, nkey, XX_)
        
    source = ColumnDataSource(data = sourcedata)
    full_source = ColumnDataSource(data = fullsourcedata)
    p.multi_line(xs='x',ys='y', color='z', source=source, line_width=4)
    
    slider = Slider(start=-1, end=len(strain), value=-1, value_throttled=-1, step=1, 
                    title='Slider::Snapshots',bar_color ='green',width_policy = 'fit',
                    sizing_mode ="stretch_width",background='gray')

    slider_code = '''   
                    const i = cb_obj.value;
                    source.data['x'] = full_source.data['x'][i]
                    source.data['y'] = full_source.data['y'][i]
                    source.data['z'] = full_source.data['z'][i]
                    '''
       
    if cntNumber>1:
        for I in range(1,cntNumber):
            nkey=str(I)
            slider_code_part = f'''
                    source.data['textx{I}'] = full_source.data['textx{I}'][i]
                    source.data['texty{I}'] = full_source.data['texty{I}'][i]
                    source.data['textlist{I}'] = full_source.data['textlist{I}'][i]
                    source.data['textcolor{I}'] = full_source.data['textcolor{I}'][i]
                    '''
            slider_code += slider_code_part
            COMtexts = LabelSet(x='textx'+nkey,y='texty'+nkey, text='textlist'+nkey, 
                                text_color='textcolor'+nkey,source=source, 
                                text_font_size=fontsize)
            p.add_layout(COMtexts)
               
    slider_code += '''
                    source.change.emit();
                   '''
                        
    slider_callback = CustomJS(args = dict(source=source, full_source=full_source), 
                                code = slider_code)
    
    slider.js_on_change('value', slider_callback)
    layout = column(p, slider)
    if savefig:
        output_file(fname, title="Bandgap phase diagram ")
        save(layout)
        return None
    else:
        return layout

def DrawAllContourWebMultiSelectV2(cnt, strain, CoverPage=True,ContourText=None,
                                   IntializeContourText='',
                                   fname="patch5.html", titletext=None,
                                   savefig=False, scale=1, vmin=-1, vmax=1,
                                   cmappp="Viridis256",color='black', 
                                   line_width=4, text=['a','b','c'],
                                   offset_bottom=-0.14, offset_left=-0.1,offset_right=0.1,
                                   fontsize='3em', cbarlabel_fontsize='3em',cbarlabel='',
                                   label_colors=['black','black','black'],
                                   tick_colors=['black','black','black'],
                                   tick_length=2, TickLabel_fontsize='3em',step=0.1,
                                   SQRT3o2 = 0.8660254037844386):
    
    p = CreateSkeliton(titletext,savefig, scale, 
                         color, line_width, text,
                         offset_bottom, offset_left,offset_right,
                         fontsize, label_colors,tick_colors,
                         tick_length, TickLabel_fontsize,step,
                         SQRT3o2)
    
    color_bar = CreateColorBar(vmin, vmax,cmappp,cbarlabel_fontsize,cbarlabel)
    p.add_layout(color_bar, 'right')
    
    if isinstance(CoverPage, bool):
        if CoverPage:
            IntializeContour = cnt[0]
        else:
            IntializeContour = None
    else:
        IntializeContour = CoverPage
        
    X_ = GetContours(IntializeContour, strain)
    X = GetContoursV2(cnt[0], strain)
    
    sourcedata = dict(x=X_[0], y=X_[1], z=X_[2])
    fullsourcedata = dict(x=X[0], y=X[1], z=X[2])
    
    cntNumber = len(cnt) # Total number of extra contour
    if cntNumber>1:
        if ContourText is None: 
            ContourText = ['']*cntNumber
        else:
            assert cntNumber-1 <= len(ContourText), 'Total number of extra contours supplied is more than number of contour texts.'
        XX_ = GetContoursText(IntializeContour, strain, textt=IntializeContourText)
        for I in range(1,cntNumber):
            nkey=str(I)
            XX = GetContoursV2Text(cnt[I], strain, textt=ContourText[I-1])
            fullsourcedata = UpdateDictionaryWithNewCNTdata(fullsourcedata, nkey, XX)
            sourcedata = UpdateDictionaryWithNewCNTdata(sourcedata, nkey, XX_)
        
    source = ColumnDataSource(sourcedata)
    full_source = ColumnDataSource(fullsourcedata)
    p.multi_line(xs='x',ys='y', color='z', source=source, line_width=4)

    RANGE = np.arange(0,len(strain),dtype=int).astype(str)
    STRAIN = [f'{s:.2f}' for s in strain]
    OPTIONS = [(r, s) for r,s in zip(RANGE,STRAIN)]
    select = MultiSelect(title="Select strain(s) from below. Use shift key for multiple-select.",value=[], options=OPTIONS)
    
    select_code = '''   
                    const inds = cb_obj.value;
                    const d1 = full_source.data;
                    const d2 = source.data;
                    d2['x'] = []
                    d2['y'] = []
                    d2['z'] = []
                    for (let i = 0; i < inds.length; i++) {
                            const x_dd = d1['x'][inds[i]]
                            const y_dd = d1['y'][inds[i]]
                            const z_dd = d1['z'][inds[i]]
                            for (let j = 0; j < x_dd.length; j++ ){
                                d2['x'].push(x_dd[j])
                                d2['y'].push(y_dd[j])
                                d2['z'].push(z_dd[j])
                            }
                    }
                    '''
    
    if cntNumber>1:
        for I in range(1,cntNumber):
            nkey=str(I)
            select_code_part = f'''
                    d2['textx{I}'] = []
                    d2['texty{I}'] = []
                    d2['textlist{I}'] = []
                    d2['textcolor{I}'] = []
                    for (let i = 0; i < inds.length; i++) {{
                            const x_dd = d1['textx{I}'][inds[i]]
                            const y_dd = d1['texty{I}'][inds[i]]
                            const z_dd = d1['textlist{I}'][inds[i]]
                            const c_dd = d1['textcolor{I}'][inds[i]]
                            for (let j = 0; j < x_dd.length; j++ ){{
                                    d2['textx{I}'].push(x_dd[j])
                                    d2['texty{I}'].push(y_dd[j])
                                    d2['textlist{I}'].push(z_dd[j])
                                    d2['textcolor{I}'].push(c_dd[j])
                            }}
                    }}
                    '''
            select_code += select_code_part
            COMtexts = LabelSet(x='textx'+nkey,y='texty'+nkey, text='textlist'+nkey, 
                                text_color='textcolor'+nkey, source=source, 
                                text_font_size=fontsize, )
            p.add_layout(COMtexts)
            
    select_code += '''
                    source.change.emit();
                    '''
                
    select_callback = CustomJS(args = dict(full_source=full_source, source=source), 
                                code = select_code)
    
    select.js_on_change('value', select_callback)
    layout = column(p, select)
    if savefig:
        output_file(fname)
        save(layout)
        #show(layout)
        return None
    else:
        return layout
    
def MergeSliderSelect(layoutlist,fname='patch4.html' ):
    curdoc().clear()
    LAYOUT = row(children=layoutlist, sizing_mode="scale_height")
    curdoc().add_root(LAYOUT)
    output_file(fname, title="Bandgap phase diagram ")
    save(LAYOUT)
    
#%%------------------- Using plotly models ------------------------------------
def GetContoursPlotly(cnt):
    X, Y,  Z =  [], [],[]
    for strain,contours in cnt.items():
        for contour in contours.allsegs:
            for seg in contour:
                a = seg[:, 0:2][:,0]
                b = seg[:, 0:2][:,1]
                x, y = ConversionCartesian2Ternary(a,b)
                X+=list(x)
                Y+=list(y)

                Z+=[strain]*len(x)
    return X, Y, Z

def DrawBoundaryPlotly(scale):
    ax = np.array([0,scale,0,0])
    ay = np.array([0,0,scale,0])    
    XX, YY = ConversionCartesian2Ternary(ax,ay)
    return  XX, YY 

def DrawAllContour3D(cnt, strain, fname="file.html", 
                     savefig=False, scale=100,
                     PlotScatter=True):
    fig = go.Figure()
    if PlotScatter:
        X, Y, Z = GetContoursPlotly(cnt)
        fig.add_trace(go.Scatter3d(
                    x=X,
                    y=Y,
                    z=Z,
                    mode='markers',
                    marker=dict(
                        size=3,
                        color=Z,                # set color to an array/list of desired values
                        colorscale='Viridis',   # choose a colorscale
                        opacity=0.8,
                        colorbar=dict(title="Strain(%)"),
                        )
                    ))
    else:
        for strain,contours in cnt.items():
            for contour in contours.allsegs:
                for seg in contour:
                    a = seg[:, 0:2][:,0]
                    b = seg[:, 0:2][:,1]
                    x, y = ConversionCartesian2Ternary(a,b)
                    fig.add_trace(go.Scatter3d(x=x,y=y,z=[strain]*len(x),
                                               mode='lines',
                                               line=dict(width=5,color=strain,                
                                                         colorscale='Viridis',   
                                                         #colorbar=dict(title="Strain(%)"),
                                                         ),
                                               )   
                                  )
        
    XX, YY= DrawBoundaryPlotly(scale)
    for zz in strain:
        fig.add_trace(go.Scatter3d(x=XX, y=YY, z=np.array([zz]*len(XX)),
                        mode='lines',
                        line=dict(color='black',width=2)
                        ))

    # tight layout
    fig.update_layout(scene = dict(
                    xaxis = dict(nticks=10, range=[0,scale],visible=False),
                    yaxis = dict(nticks=10, range=[0,0.866*scale],visible=False),
                    zaxis = dict(visible=False),),
                    showlegend=False,
                    #width=700,
                    #margin=dict(l=0, r=0, b=0, t=0),
                    )
    #fig.show()
    fig.write_html(fname)

    return 

#%%----------------------------------------------------------------------------
# All the (bandgap) heatmap plots are available in MLmodelWebPlottingFunctionsPart2.py 


==> anc/GaAsPSb_MachineLearning_scripts/scripts/MLmodelWebPlottingFunctionsPart2.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Fri Mar 11 15:18:06 2022

@author: bmondal
"""

from bokeh.util.hex import hexbin, cartesian_to_axial
import numpy as np
import holoviews as hv
from holoviews import opts
from holoviews import dim
#from bokeh.io import show, curdoc, output_notebook
from bokeh.layouts import layout
hv.extension('bokeh')
renderer = hv.renderer('bokeh')
import MLmodelWebPlottingFunctions as mlwpf
from bokeh.models import ColumnDataSource
from bokeh.models import LinearColorMapper, ColorBar, HoverTool
from bokeh.plotting import figure, output_file, show, curdoc,save
from bokeh.models.ranges import DataRange1d
from bokeh.models import Plot, CustomJSHover, MultiSelect, Select, CustomJS, Slider

#%%-------------- Using holoview and bokeh models -----------------------------
def ConversionCartesian2Ternary(x,y, SQRT3o2 = 0.8660254037844386):
    XX = x + y*0.5
    YY = SQRT3o2 * y
    return XX, YY

def DrawBoundaryV2(p, scale, color, line_width, offset_up, offset_bottom,offset_left,offset_right):
    ax = np.array([offset_left,scale+offset_right,offset_left,offset_left])
    ay = np.array([offset_bottom,offset_bottom,scale+offset_up,offset_bottom])    
    XX, YY = ConversionCartesian2Ternary(ax,ay)
    p.line(XX,YY, color=color, line_width=line_width)
    return  p

def GetContoursV2(contours):
    X, Y =  [], []
    for contour in contours.allsegs:
        for seg in contour:
            a = seg[:, 0:2][:,0]
            b = seg[:, 0:2][:,1]
            x, y = ConversionCartesian2Ternary(a,b)
            X.append(list(x))
            Y.append(list(y))
    return X, Y#, Z

def center_of_mass(X):
    """
    This function calulates the cenroid of contour polygon.

    Parameters
    ----------
    X : 2d array
        The point coordinates of contours. 1st column is for x coordinate and
        2nd column for y coordinate.

    Returns
    -------
    numpy array
        x and y coordinate array (after ternary data conversion).

    """
    # https://en.wikipedia.org/wiki/Centroid#Centroid_of_a_polygon
    # calculate center of mass of a closed polygon
    x = X[:,0]
    y = X[:,1]
    g = (x[:-1]*y[1:] - x[1:]*y[:-1])
    #A = 0.5*g.sum() ; fact = 1./(6*A)
    #COM = 1./(6*A)*np.array([cx,cy])
    fact = 1./(3*g.sum())
    cx = (((x[:-1] + x[1:])*g).sum())*fact
    cy = (((y[:-1] + y[1:])*g).sum())*fact
    return ConversionCartesian2Ternary(cx, cy)

def GetContoursV2Text(contours, textt = ''):
    textx, texty, textlist = [], [], []
    tmptextx, tmptexty, tmptext = [], [], []
    for contour in contours.allsegs:
        for seg in contour:                
            COMtextx, COMtexty = center_of_mass(seg[:, 0:2])
            tmptextx.append(COMtextx)
            tmptexty.append(COMtexty)
            tmptext.append(textt)

        textx.append(tmptextx)
        texty.append(tmptexty)
        textlist.append(tmptext)

    return textx, texty, textlist

def DrawBandgapHeatmapWeb(df, strain, fname="patch.html", titletext=None,
                          savefig=False, scale=1, vmin=-1, vmax=1,
                          cmappp="Viridis256",color='black', 
                          line_width=4, text=['a','b','c'],
                          offset_bottom=-0.14, offset_left=-0.1,offset_right=0.1,
                          fontsize='3em', cbarlabel_fontsize='3em',cbarlabel='',
                          label_colors=['black','black','black'],
                          tick_colors=['black','black','black'],
                          tick_length=3, TickLabel_fontsize='3em',step=0.1,
                          SQRT3o2 = 0.8660254037844386):

    p = mlwpf.CreateSkeliton(titletext,savefig, scale, 
                          color, line_width, text,
                          offset_bottom, offset_left,offset_right,
                          fontsize, label_colors,tick_colors,
                          tick_length, TickLabel_fontsize,step,
                          SQRT3o2)
    
    
    
    color_bar = mlwpf.CreateColorBar(vmin, vmax,cmappp,cbarlabel_fontsize,cbarlabel)
    p.add_layout(color_bar, 'right')
    
    X, Y = ConversionCartesian2Ternary(df['PHOSPHORUS'], df['ARSENIC'])
    source = ColumnDataSource(data=dict(x=X, y=Y, z=df['bandgap']))

    cmap = LinearColorMapper(palette=cmappp, 
                              low = df['bandgap'].min(), 
                              high = df['bandgap'].max())

    

    hexsize=10 #p.width/scale
    halfhexsize=5
    p.hex('x','y',source=source,size=halfhexsize*2,line_color=None,angle=1.57,
          fill_color={"field":"z", "transform":cmap})
    
    # bins = hexbin(X, Y, 1)
    # p.hex_tile(q="q", r="r", size=1, line_color=None, source=bins,
    #            fill_color={"field":"counts", "transform":cmap})
    p = DrawBoundaryV2(p, scale, color, halfhexsize, 0.01*scale,-.007*scale,-0.007*scale,0.01*scale)
    #p = DrawBoundaryV2(p, scale, color, line_width, offset_bottom,offset_left,offset_right)
    #p = DrawBoundary(p, scale, color, hexsize)
    if savefig:
        output_file(fname, title="Bandgap phase diagram")
        save(p)
        return None
    else:
        return p
    
def DrawBandgapHeatmapWebV2(df, strain, fname="patch.html", titletext=None,
                            savefig=False, scale=1, vmin=-1, vmax=1,
                            cmappp="viridis",color='black', 
                            colorbar_cmap='Viridis256',
                            line_width=4, text=['a','b','c'],
                            offset_bottom=-0.14, offset_left=-0.15,offset_right=0.15,
                            fontsize='3em', cbarlabel_fontsize='3em',cbarlabel='',
                            label_colors=['black','black','black'],
                            tick_colors=['black','black','black'],
                            tick_length=3, TickLabel_fontsize='3em',step=0.1,
                            SQRT3o2 = 0.8660254037844386):
    
    

    TOOLTIPS, FORMATTER = mlwpf.DefHoverTools(text=text)
    TOOLTIPS += [("Bandgap", "@values eV")]
    tool = HoverTool(tooltips = TOOLTIPS,formatters=FORMATTER)

    X, Y = ConversionCartesian2Ternary(df['PHOSPHORUS'], df['ANTIMONY']) 
    
    hex_with_values = hv.HexTiles((X, Y, df['bandgap']), vdims=['values'])
    hex_with_values.opts(width=800, cmap=cmappp,
                         clabel="Eg",#padding=(0.1,(0.15,0.1)),
                         aggregator=np.mean, colorbar=False,
                         tools=[tool],
                         )
    p = hv.render(hex_with_values)

    p.x_range=DataRange1d(start=offset_left*scale,end=scale+offset_right*scale)
    p.y_range=DataRange1d(start=offset_bottom*scale,end=scale*SQRT3o2+(-offset_bottom)*scale)
    p.update(sizing_mode="scale_height", aspect_ratio =1.3,
               height_policy ='fit',
               )
    mlwpf.ClearMatplotlibAxis(p)
    p = mlwpf.DefinePositionsBoundayLabels(p, scale, color=color, 
                                      line_width=line_width, text=text,
                                      offset_bottom=offset_bottom,
                                      offset_left=offset_left,offset_right=offset_right,
                                      fontsize=fontsize,label_colors=label_colors,
                                      tick_colors=tick_colors,tick_length=tick_length,
                                      TickLabel_fontsize=TickLabel_fontsize,
                                      step=step)

    color_bar = mlwpf.CreateColorBar(df['bandgap'].min(), df['bandgap'].max(),
                               colorbar_cmap,cbarlabel_fontsize,cbarlabel)
    p.add_layout(color_bar, 'right')
    if savefig:
        output_file(fname,title="Bandgap phase diagram")
        save(p)
        return None
    else:
        return p
    
#%% ---------------- Define borders, axislabels with holoview -----------------
def AxisBorders(scale,line_width):
# Borders
    ax = np.array([0,scale,0,0])
    ay = np.array([0,0,scale,0])    
    XX, YY = ConversionCartesian2Ternary(ax,ay)
    borders = hv.Curve((XX,YY)) 
    borders.opts(xaxis=None, yaxis=None,line_color='black',line_width=line_width)
    return borders

def AxisLabelsHV(text,scale,offset_left,offset_right,offset_bottom,label_colors,
                 angle=[0,-60,60],fontsize='3em',):
    # Axislabels
    sclaehalf = scale * 0.5
    ax = np.array([sclaehalf,sclaehalf+(offset_right-0.1)*scale,offset_left*scale])
    ay = np.array([offset_bottom*scale,sclaehalf+(0.1*scale),sclaehalf])
    x, y = ConversionCartesian2Ternary(ax,ay)  
    # labels = hv.Labels((x, y, text))
    # labels.opts(text_color='black', text_font_size=fontsize, angle=0)


    labelslist = [hv.Text(x[i], y[i], text[i]).opts(text_color=label_colors[i], \
                                      text_font_size=fontsize,
                                      angle=angle[i]) for i in range(3)]
        
    return labelslist

def AxisTicks(scale,step,tick_colors, label_colors, fontsize='3em', line_width=4):
    # Axis ticks and ticks labels
    num = scale//step
    dtype = int if scale%step==0 else float
    tpos = np.linspace(0,scale,num=(num+1),dtype=dtype)
    textt = tpos.astype(str)
    zarray = np.zeros(len(tpos))

    bofset = scale * (-0.03)
    lofset = scale * 0.03
    tofset = scale * 0.03
    llofset = scale*0.02
    rofset = scale*0.035
    # Bottom ticks
    x = tpos; y = zarray-(scale * 0.07)
    BottomTicks= [hv.Curve(([xi,xi-2], [0,bofset])).opts(line_color=tick_colors[0], 
                  line_width=line_width) for xi in x]
    Blabels = hv.Labels((x-lofset, y, textt))
    Blabels.opts(text_color=label_colors[0], text_font_size=fontsize)

    # Left ticks
    
    XX, YY = ConversionCartesian2Ternary(zarray,tpos)
    LeftTicks= [hv.Curve(([xi,xi-llofset], [yi,yi+tofset])).opts(line_color=tick_colors[0]
                ,line_width=4) for yi, xi in zip(YY,XX)]
    Llabels = hv.Labels((XX-(0.04*scale), YY+(0.045*scale), np.flip(textt)))
    Llabels.opts(text_color=label_colors[1], text_font_size=fontsize)

    # Right ticks
    XX, YY = ConversionCartesian2Ternary(tpos,np.flip(tpos))
    RightTicks= [hv.Curve(([xi,xi+rofset], [yi,yi])).opts(line_color=tick_colors[0],line_width=4) 
                  for yi, xi in zip(YY,XX)]
    Rlabels = hv.Labels((XX+(0.07*scale), YY, np.flip(textt)))
    Rlabels.opts(text_color=label_colors[2], text_font_size=fontsize)
    
    AllTicks = BottomTicks+LeftTicks+RightTicks
    
    return AllTicks+[Rlabels]+[Blabels]+[Llabels]

def HexTiles_Opts(cmap,cbarlabel,cbarlabel_fontsize,tool,scale,
                  fontsize='2em',aggregator=np.mean,):
    xpadding = 0.1*scale
    HexTilesOpts = opts.HexTiles(frame_height=800, frame_width=800, cmap=cmap,
                                 #clabel="Eg",#padding=(0.1,(0.15,0.1)),
                                 aggregator=aggregator, colorbar=True,
                                 colorbar_opts = dict(title=cbarlabel,
                                                      title_text_font_size=cbarlabel_fontsize,
                                                      major_label_text_font_size=cbarlabel_fontsize),
                                 tools=[tool],
                                 xaxis=None, yaxis=None,
                                 xlim=(-xpadding,scale+xpadding),
                                 #responsive=True,
                                 fontsize=fontsize,)
    return HexTilesOpts
#------------------------------------------------------------------------------  
 
def DrawBandgapHeatmapWebSlider(pp,XYZcloumns,countourset,strain, fname="patchh.html", titletext=None,
                                ContourText=None,
                                savefig=False, scale=1, vmin=-1, vmax=1,
                                cmappp="viridis",color='black', 
                                line_width=4, text=['a','b','c'],
                                offset_bottom=-0.14, offset_left=-0.15,offset_right=0.15,
                                fontsize='3em', cbarlabel_fontsize='3em',cbarlabel='',
                                label_colors=['black','black','black'],
                                tick_colors=['black','black','black'],
                                tick_length=3, TickLabel_fontsize='3em',step=0.1,
                                SQRT3o2 = 0.8660254037844386):
    
    cntNumber = len(countourset) # Total number of extra contour
    if cntNumber>1:
        if ContourText is None: 
            ContourText = ['']*cntNumber
        else:
            assert cntNumber-1 <= len(ContourText), 'Total number of extra contours supplied is more than number of contour texts.'

    TOOLTIPS, FORMATTER = mlwpf.DefHoverTools(text=text)
    TOOLTIPS += [("Bandgap", "@values eV")]
    tool = HoverTool(tooltips = TOOLTIPS,formatters=FORMATTER)
    hmapdict = {}
    for ii, df in pp.items():
        print(f'Strain: {ii} %')
        X, Y = ConversionCartesian2Ternary(df[XYZcloumns[0]], df[XYZcloumns[1]]) 
        HexTilesOpts = HexTiles_Opts(cmappp,cbarlabel,cbarlabel_fontsize,tool,scale)
        hex_with_values = hv.HexTiles((X, Y, df[XYZcloumns[2]]), vdims=['values'])
        hex_with_values.opts(HexTilesOpts)
        
        
        borders = AxisBorders(scale,line_width)
        labels  = AxisLabelsHV(text,scale,offset_left,offset_right,offset_bottom,label_colors,
                               fontsize=fontsize)

        AxisTicksandLabelst = AxisTicks(scale,step,tick_colors, label_colors,
                                        fontsize=fontsize,line_width=line_width)
        
        #------------------ Contour line --------------------------------------
        ContourLineX, ContourLineY = GetContoursV2(countourset[0][ii])
        ContourLineList = []
        for J in range(len(ContourLineX)):
            curvepoints = (ContourLineX[J], ContourLineY[J])
            ContourLine = hv.Curve(curvepoints).opts(line_color='black',line_width=line_width)
            ContourLineList.append(ContourLine)
        #----------------- Contour texts --------------------------------------
        if cntNumber>1:
            for IIII in range(1,cntNumber):
                XXtext = GetContoursV2Text(countourset[IIII][ii], textt=ContourText[IIII-1])
                llbels = hv.Labels(XXtext).opts(text_color='black', text_font_size=fontsize)
                ContourLineList.append(llbels)
        #----------------------------------------------------------------------
        
        overlay = hv.Overlay([hex_with_values] + 
                              [borders] + labels + AxisTicksandLabelst +
                              ContourLineList
                              ) 
        hmapdict[ii]= overlay 
        
    hmap = hv.HoloMap(hmapdict, kdims='Slider:: Strain')

    hv.output(widget_location='bottom')
    if savefig:
        print('**********Saving***********')
        hv.save(hmap,fname,title="Bandgap phase diagram")
        print(f'Save at {fname}')
        return None
    else:
        return hmap  
     
def DrawBandgapHeatmapWebV2Slider(pp,XYZcloumns,countourset, fname="patchh.html", titletext=None,
                                ContourText=None,page_title = "Bandgap phase diagram",
                                savefig=False, scale=1, vmin=-1, vmax=1,
                                cmappp="viridis",color='black', DrawNatureContours=True,
                                line_width=4, text=['a','b','c'],SelectionText='Strain',
                                offset_bottom=-0.14, offset_left=-0.15,offset_right=0.15,
                                fontsize='3em', cbarlabel_fontsize='3em',cbarlabel='',
                                label_colors=['black','black','black'],TOOLTIPS_z_txt='Bandgap',
                                TOOLTIPS_z_txt_unit='eV',
                                tick_colors=['black','black','black'],
                                tick_length=3, TickLabel_fontsize='3em',step=0.1,
                                SQRT3o2 = 0.8660254037844386):
    
    if DrawNatureContours:
        cntNumber = len(countourset) # Total number of extra contour
        if cntNumber>1:
            if ContourText is None: 
                ContourText = ['']*cntNumber
            else:
                assert cntNumber-1 <= len(ContourText), 'Total number of extra contours supplied is more than number of contour texts.'

    TOOLTIPS, FORMATTER = mlwpf.DefHoverTools(text=text)
    TOOLTIPS += [(f"{TOOLTIPS_z_txt}", f"@values {TOOLTIPS_z_txt_unit}")]
    tool = HoverTool(tooltips = TOOLTIPS,formatters=FORMATTER)
    hmapdict = {}
    for ii, df in pp.items():
        print(f'Strain: {ii} %')
        frame_width_ = 1200
        MarkerSize_ = frame_width_/scale
        X, Y = ConversionCartesian2Ternary(df[XYZcloumns[0]], df[XYZcloumns[1]]) 
        hex_with_values = hv.Points((X, Y,df[XYZcloumns[2]]), vdims='values')
        hex_with_values.opts(color='values',tools=[tool],size=MarkerSize_,frame_width=frame_width_, data_aspect=1,
                             colorbar=True,colorbar_opts={'title':f'{cbarlabel}'},marker='s',
                             cmap=cmappp)
        
        
        borders = AxisBorders(scale,line_width)
        labels  = AxisLabelsHV(text,scale,offset_left,offset_right,offset_bottom,label_colors,
                               fontsize=fontsize)

        AxisTicksandLabelst = AxisTicks(scale,step,tick_colors, label_colors,
                                        fontsize=fontsize,line_width=line_width)
        overlay_list = [hex_with_values] + [borders] + labels + AxisTicksandLabelst
        if DrawNatureContours:
            #------------------ Contour line --------------------------------------
            ContourLineX, ContourLineY = GetContoursV2(countourset[0][ii])
            ContourLineList = []
            for J in range(len(ContourLineX)):
                curvepoints = (ContourLineX[J], ContourLineY[J])
                ContourLine = hv.Curve(curvepoints).opts(line_color='black',line_width=line_width)
                ContourLineList.append(ContourLine)
            #----------------- Contour texts --------------------------------------
            if cntNumber>1:
                for IIII in range(1,cntNumber):
                    XXtext = GetContoursV2Text(countourset[IIII][ii], textt=ContourText[IIII-1])
                    llbels = hv.Labels(XXtext).opts(text_color='black', text_font_size=fontsize)
                    ContourLineList.append(llbels)
            #----------------------------------------------------------------------
            overlay_list += ContourLineList
        overlay = hv.Overlay(overlay_list) 
        hmapdict[ii]= overlay 
        
    hmap = hv.HoloMap(hmapdict, kdims=SelectionText)

    hv.output(widget_location='bottom')
    if savefig:
        print('**********Saving***********')
        hv.save(hmap,fname,title=page_title)
        print(f'Save at {fname}')
        return None
    else:
        return hmap 


==> anc/GaAsPSb_MachineLearning_scripts/scripts/MachineLearning_GaAsPSb_SI.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Fri Dec  3 12:48:20 2021

@author: bmondal
"""

#%%-------------------------- Import modules ----------------------------------
import numpy as np
import sqlite3 as sq
import pickle
import pandas as pd
import matplotlib.pyplot as plt
from matplotlib import colors
from matplotlib.ticker import FormatStrFormatter, MultipleLocator
import glob, sys, os, shutil
from datetime import datetime
import scipy.interpolate as inpr

import MLmodelGeneralFunctions as mlgf
import MLmodelGeneralPlottingFunctions as mlgpf
import MLmodelSVMFunctions as mlmf

np.set_printoptions(precision=3, suppress=True)
from sklearn.metrics import classification_report, accuracy_score, confusion_matrix, ConfusionMatrixDisplay
oldstd = sys.stdout
plt.rc('font', size=24)  

#pd.set_option('display.max_columns', None)
#pd.set_option('display.max_rows', None)
#pd.reset_option('display.max_columns')
#pd.reset_option('display.max_rows')
pd.set_option('display.expand_frame_repr', True)
#pd.convert_dtypes()

eps = (0.0001,)
print(f"Start: {datetime.today()}")
#%% ------------------------- Set default parameters --------------------------
#### Data
cwd = os.getcwd()
dirpath = f'{cwd}/../'
dbname = dirpath+'/DataBase/GaAsPSb_ML_database.xlsx'
BinaryConversion=True # Convert text to number ==> 1: Direct, 0: Indirect
UseVegardsLaw = True # <== Use vegards law for equilibrium lattice parameter calculations

#### Model training
retrain_models = True # To train the models
StartFromScratch = True # <== This will delete the whole result folder and start from scratch
SVM_Use_GridSearchCV = False # GridSearchCV vs RandomizedSearchCV. If true use GridSearchCV else RandomizedSearchCV
TOTALTRAINING = {'retraineg':True, # Train bandgap values: SVR-RBF model
                 'retrainnature':True} # Train bandgap natures: SVC-RBF model

#### Plotting parameters
Disable3dFigsGrawing = True 
createmovie = False # <== Draw movie of bandgap phase diagram from snapshots
Plot_Ternary_Figs = False #<== Plot ternary plots. Require 'ternary' package
DrawHtmls = False # <== Create htmls. Require bokeh, holoviews
if Plot_Ternary_Figs: 
    import MLmodelPlottingFunctions as mlpf
    # DrawHtmls = False; createmovie = False; Disable3dFigsGrawing = True 
    if DrawHtmls:
        import MLmodelWebPlottingFunctions as mlwpf
        import MLmodelWebPlottingFunctionsPart2 as mlwpfP2

#%% ------------------------- Load database -----------------------------------
df, points = mlgf.CreateDataForModel(dbname, ReturnPredictPoints=False,BinaryConversion=BinaryConversion)
df = df.sample(frac=1).reset_index(drop=True)

df_qua_id = df.index[(df['PHOSPHORUS']>eps[0]) & (df['ANTIMONY']>eps[0]) & (df['ARSENIC']>eps[0])]
df_qua = df.loc[df_qua_id].reset_index(drop=True)  ## Quaternary data
df_bintern = df.drop(index=df_qua_id, inplace=False).reset_index(drop=True) ## Binary + Ternary data

xfeatures = ['PHOSPHORUS', 'ANTIMONY', 'ARSENIC',  'STRAIN']
yfeatures = None
    
# Unstrained structures
subname = {'GaAs':(5.689,1.4662),'GaP':(5.474,2.3645),\
           'Si':(5.42103,1.1915),'GaSb':(6.13383,0.641),\
               'InP':(5.93926,1.4341)} # lattice parameter, bandgap

if Plot_Ternary_Figs:
    EqulibriumData = df[df['STRAIN'].abs() < eps[0]]
    EqmDf = mlpf.generate_scatter_data(EqulibriumData[['PHOSPHORUS', 'ANTIMONY', 'ARSENIC']]) 

#%%++++++++++++++++++++++++ SVM model +++++++++++++++++++++++++++++++++++++++++
#%%% prority: PerformAll>TESTi
### BT == train binary-ternary, test quaternary
### Q == train quaternary, test binary-ternary
### BTq == train binary-ternary + quaternary fraction, test test-set + quaternary rest frac <== Leraning curveT3
### Qbt == train quaternary + binary-ternary fraction, test test-set + binary-ternary rest frac <== Leraning curveT3
### BT_ct == train binary-ternary, test 25% of quaternary
### Q_ct == train quaternary, test 25% of binary-ternary 
### BTq_ct == train binary-ternary + quaternary fraction, test 25% reserved quaternary data <== Leraning curveT3
### Qbt_ct == train quaternary + binary-ternary fraction, test 25% reserved binary-ternary <== Leraning curveT3
### BTQ == train binary-ternary-quaternary, test test-set <== Learning curve
### BPD == Final training with binary-ternary-quaternary, test test-set
### BPD_lp == Train lattice parameter model with binary-ternary-quaternary, test test-set

TESTS = {'BT':False, 'BT_ct':False, 'BTq':False, 'Q':False, 'Q_ct':False, 'Qbt':False, 'BTQ':True,'BTq_ct':False,'Qbt_ct':False, 'BPD':False, 'BPD_lp':False}
PerformAll = False
if PerformAll: 
    TESTS = {key:True for key in TESTS.keys()}

#%%%----------------------- Model paths ---------------------------------------
dirpathSystem = dirpath+'/RESULTS/'

#%%%***************** Training model type parameters***************************
#For compatibility # Do not change next 2 lines unless you know what you are doing
multiregression = False; regressorchain = False; retrainbw = False 
SaveFigPath,svr_bandgap,svc_EgNature,svr_bw,svr_bw_dm,svr_lp  = 'TEST', 'TEST', 'TEST', 'TEST', 'TEST', 'TEST'

if retrain_models: 
    if regressorchain: multiregression = False
 
    for IIII, IIII_val in TESTS.items():
        if IIII_val:
            print("+"*100)
            print(f"Test = TEST_{IIII}")
            dirpathSystem__ = dirpathSystem + f'TEST_{IIII}'
            if all(TOTALTRAINING.values()) and StartFromScratch and os.path.exists(dirpathSystem__):
                print("Deleting all files and start from scratch.")
                shutil.rmtree(dirpathSystem__)  
                os.makedirs(dirpathSystem__,exist_ok=True)

            df_train, df_test, SplitInputData, LearningCurve, LearningCurveT3,SVRdependentSVC,train_lp = \
                mlgf.SetSplitLearningParams(IIII, df, df_bintern, df_qua,trainlp=False)  
 
            if train_lp: 
                TOTALTRAINING_backup = TOTALTRAINING.copy()
                TOTALTRAINING = {x_tmp:False for x_tmp in TOTALTRAINING}
                TOTALTRAINING['retrainlp']=True  
            else:
                TOTALTRAINING['retrainlp']=False
                
            for KEYYY,VALLL in TOTALTRAINING.items():
                TMPUPDATE = {x_tmp:False for x_tmp in TOTALTRAINING}
                if VALLL:
                    TMPUPDATE[KEYYY] = VALLL 
                    if (retrainbw or TMPUPDATE['retraineg']): 
                        # scoringfn=('r2', 'neg_root_mean_squared_error','my_rmse_abs','my_rmse_fix')
                        # refit = ('r2', 'neg_root_mean_squared_error','my_rmse_abs','my_rmse_fix')
                        scoringfn=('neg_root_mean_squared_error','my_rmse_fix') # my_rmse_fix: moves the negative bandgap values to 0.
                        refit = ('neg_root_mean_squared_error','my_rmse_fix')
                    elif TMPUPDATE['retrainlp']:
                        scoringfn = 'neg_root_mean_squared_error'
                        refit = True
                    else:
                        scoringfn = ('accuracy','balanced_accuracy')
                        refit = ('accuracy','balanced_accuracy')
                    if isinstance(refit, str) or isinstance(refit, bool): 
                        SaveFigPath, SaveMoviePath, SaveHTMLPath, modelPATHS, OutPutTxtFile, svr_bandgap,\
                            svc_EgNature, svr_bw, svr_bw_dm, svr_lp = mlgf.CreateResultDirectories(dirpathSystem__,BinaryConversion, refit)
                        sys.stdout = open(OutPutTxtFile, "w")
                        print(f"Training date: {datetime.now()}\n")
                        print("="*100)
                        print(f"Refit metrics: {refit}")
                        DoNotResetFolder = None
                    else:
                        DoNotResetFolder = {r_metix:False for r_metix in refit}
                          
                    _ = mlmf.SVMModelTrainingFunctions(df_train, xfeatures, DoNotResetFolder, yfeatures=yfeatures, scaley=100, RepeatLearningCurveTimes=5,
                                                       multiregression=multiregression, regressorchain=regressorchain, 
                                                       IndependentOutput=False, retrainbw=retrainbw, retraineg=TMPUPDATE['retraineg'],
                                                       retrainnature=TMPUPDATE['retrainnature'], retrainlp=TMPUPDATE['retrainlp'],LearningCurveT3=LearningCurveT3,
                                                       svr_bw=svr_bw, svr_lp=svr_lp,svr_bandgap=svr_bandgap,SaveResults=True,
                                                       svr_bw_dm=svr_bw_dm, svc_EgNature=svc_EgNature, save_model=1,
                                                       scoringfn=scoringfn, refit=refit,SplitInputData=SplitInputData,
                                                       PlotResults=1,LearningCurve=LearningCurve,test_set=df_test,
                                                       saveFig=True, savepath=SaveFigPath,SVRdependentSVC=SVRdependentSVC,
                                                       dirpathSystem_=dirpathSystem__,BinaryConversion=BinaryConversion,
                                                       SVM_Use_GridSearCV=SVM_Use_GridSearchCV)
                    
                    if isinstance(refit, str) or isinstance(refit, bool): sys.stdout = oldstd
                    if IIII in ['BTq','Qbt','BTQ','BTq_ct','Qbt_ct']:
                        for refit__ in refit:
                            print(f"Creating figures (refit metric = {refit__})")                             
                            OutPutTxtFile = dirpathSystem__+'/'+'MODELS'+'/'+ refit__ + '/output.txt'
                            OutdataFrame = mlgf.ReadOutputTxtFile(OutPutTxtFile)
                            if IIII == 'BTQ':
                                SearchBPDTrials = glob.glob(f"{dirpathSystem__}/BPD/*/MODELS/{refit__}/output.txt")
                                LastPointData = [OutdataFrame]
                                for OutPutTxtFile in SearchBPDTrials:
                                    LastPointData.append(mlgf.ReadOutputTxtFile(OutPutTxtFile))  
                                OutdataFrame = pd.concat(LastPointData, axis=0)
                            mlgpf.PlotPostProcessingDataSetSize(OutdataFrame,save=True,savepath=f"{dirpathSystem__}/Figs/{refit__}/")
            if train_lp: TOTALTRAINING = TOTALTRAINING_backup.copy()
    print('\n*All model training successful.')

#sys.exit()
#%% ===================== Postprocessing ======================================
for XYZ in ['BTQ']: # ,'BTq_ct','Qbt_ct']:
    filename = f"{dirpathSystem}/TEST_{XYZ}" 
    outnamelist = [name for name in os.listdir(filename+'/MODELS/')]
    
    for fname in outnamelist:
        SaveFigPathTmp = filename+'/Figs/'+fname
        OutdataFrame = mlgf.ReadOutputTxtFile(filename+'/MODELS/'+fname+'/output.txt')
        if XYZ == 'BTQ':
            SearchBPDTrials = glob.glob(f"{filename}/BPD/*/MODELS/{fname}/output.txt")
            LastPointData = [OutdataFrame]
            for OutPutTxtFile in SearchBPDTrials:
                LastPointData.append(mlgf.ReadOutputTxtFile(OutPutTxtFile))  
            OutdataFrame = pd.concat(LastPointData, axis=0)
        # _ = mlgpf.PlotPostProcessingDataSetSizeV0(OutdataFrame,save=True,savepath=SaveFigPathTmp)
        # _ = mlgpf.PlotPostProcessingDataSetSize(OutdataFrame,save=True,savepath=SaveFigPathTmp)
        _ = mlgpf.PlotPostProcessingDataSetSizeLogLog(OutdataFrame,save=True,savepath=SaveFigPathTmp)
        # _ = mlgpf.PlotPostProcessingDataSetSizeLogLog_v2(OutdataFrame,save=True,savepath=SaveFigPathTmp)
#%% ================ Creating data for TABLE 1 in main manuscript =============
filename = f"{dirpathSystem}/TEST_BTQ" 
Outdata_lastFrame = {}
for fname in ['my_rmse_fix', 'accuracy']:
    SearchBPDTrials = glob.glob(f"{filename}/BPD/*/MODELS/{fname}/output.txt")
    LastPointData = []
    for OutPutTxtFile in SearchBPDTrials:
        LastPointData.append(mlgf.ReadOutputTxtFile_TABLE(OutPutTxtFile))  
    Outdata_lastFrame[fname] = pd.concat(LastPointData, axis=0)
    
ProjectionDict = {'set1':{'root_mean_squared_error':'RMSE (meV)',
                  'mean_absolute_error':'MAE (meV)',
                  'max_error':'Max error (meV)'},
                  'set2':{'r2_score':'R2',
                  'accuracy_score':'Accuracy score',
                  'balanced_accuracy_score': 'Balanced accuracy score'}}
for II in Outdata_lastFrame:
    print('----'+II+'----')
    TMPDICT1 = Outdata_lastFrame[II].mean(numeric_only=True)
    TMPDICT2 = Outdata_lastFrame[II].std(numeric_only=True)
    for sett in ProjectionDict:
        for KK in ProjectionDict[sett]:
            kkk = f"out-of-sample_{KK}"
            if sett == 'set1':
                print(f"{ProjectionDict[sett][KK]} = {int(TMPDICT1[kkk])}({int(TMPDICT2[kkk])})")
            else:
                print(f"{ProjectionDict[sett][KK]} = {TMPDICT1[kkk]:.2f}({TMPDICT2[kkk]:.2f})")
print('****************')
#%%%********** Load model and predictions *************************************
#%%%%---------------- Load models ---------------------------------------------
LoadSVMFinalBPD = f'{dirpathSystem}'

best_cv_score_eg, corr_fname_eg = mlgf.FindBestTrialBTQ(f'{LoadSVMFinalBPD}/TEST_BTQ/BPD/*/MODELS/my_rmse_fix')
best_cv_score_n, corr_fname_n = mlgf.FindBestTrialBTQ(f'{LoadSVMFinalBPD}/TEST_BTQ/BPD/*/MODELS/accuracy')

PostProcPath = f"{LoadSVMFinalBPD}/TEST_BTQ/BPD/PostProcessingFigs/"
SaveFigPath = f"{PostProcPath}/Figs/"
SaveMoviePath = f"{PostProcPath}/MOVIE/"
SubstrateEffect = f"{PostProcPath}/SubstrateEffect/"
SaveHTMLPath = f"{PostProcPath}/HTML/"
if not os.path.isdir(SaveFigPath): 
    os.makedirs(SaveFigPath,exist_ok=True)
    os.makedirs(SubstrateEffect,exist_ok=True)
    os.makedirs(SaveHTMLPath,exist_ok=True)
    os.makedirs(SaveMoviePath,exist_ok=True)

with open(LoadSVMFinalBPD+'/TEST_BTQ/BPD/PostProcessingFigs/beastModel.txt', 'w') as f:
    f.write(f'Best SVR-RBF model: \n\t{corr_fname_eg}\n\tscore = {best_cv_score_eg}\n\n')
    f.write(f'Best SVC-RBF model: \n\t{corr_fname_n}\n\tscore = {best_cv_score_n}')

svr_bandgap = f'{corr_fname_eg}/svrmodel_bandgap'
svc_EgNature = f'{corr_fname_n}/svcmodel_EgNature_binary'
bandgapmag_model = pickle.load(open(svr_bandgap+'.sav', 'rb')) 
BandgapNatureModel = pickle.load(open(svc_EgNature+'.sav', 'rb'))
SVRdependentSVC = False
if SVRdependentSVC: 
    params = bandgapmag_model['svm'].get_params()
    params.pop('epsilon')
    BandgapNatureModel['svm'].set_params(**params)
     
WithPaddingData = False
Xp, Yp, POINTS_, CondPOSI, Zval = mlgf.CreateDataForPredictionLoopV3(resolution=101,
                                                                    compositionscale=100,
                                                                    WithPadding=WithPaddingData,
                                                                    features=xfeatures) 
#%%%%--------------- Some special extra plots ---------------------------------
# OutdataFrame = mlgf.SpecialPlots_1(dirpathSystem + '/TEST_BTQ')
# fig_tmp, ax_tmp = mlgpf.PlotPostProcessingDataSetSize_special(OutdataFrame,save=True,savepath=SaveFigPath)

# OutdataFrame_dict = mlgf.SpecialPlots_2([f'{dirpathSystem}/TEST_BTq_ct',f'{dirpathSystem}/TEST_Qbt_ct'],'root_mean_squared_error','my_rmse_fix')
# savefig_tmp=False
# fig_tmp, ax_tmp = None, None
# ax_plot_color='k'
# for OutdataFrame in OutdataFrame_dict.values():
#     fig_tmp, ax_tmp = mlgpf.PlotPostProcessingDataSetSize_special(OutdataFrame,fig=fig_tmp,ax=ax_tmp,save=savefig_tmp,
#                                                                  ax_yminortick_multi=5,ax_plot_color=ax_plot_color,#ax_y_precision='%.1f',
#                                                                  savepath=SaveFigPath,ProjectionDict = {'set1':{'root_mean_squared_error':'RMSE (meV)'}})
#     savefig_tmp=True
#     ax_plot_color=None
#     ax_tmp.yaxis.set_major_locator(MultipleLocator(5))

# OutdataFrame_dict = mlgf.SpecialPlots_2([f'{dirpathSystem}/TEST_BTq_ct',f'{dirpathSystem}/TEST_Qbt_ct'],'accuracy_score','accuracy')
# savefig_tmp=False
# fig_tmp, ax_tmp = None, None
# ax_plot_color='k'
# for OutdataFrame in OutdataFrame_dict.values():
#     fig_tmp, ax_tmp = mlgpf.PlotPostProcessingDataSetSize_special(OutdataFrame,fig=fig_tmp,ax=ax_tmp,save=savefig_tmp,
#                                                                  ax_plot_color=ax_plot_color,ax_y_precision='%.2f',
#                                                                  savepath=SaveFigPath,ProjectionDict = {'set1':{'accuracy_score':'Accuracy score'}})
#     savefig_tmp=True
#     ax_plot_color=None
#     ax_tmp.yaxis.set_major_locator(MultipleLocator(0.02))
#%%%%.................... Create Bandgap nature contours ......................
StrainMin = -5;  StrainMax = 5; StrainPoints = 101
StrainArray = np.linspace(StrainMin, StrainMax, StrainPoints)
TotalSnapShot = len(StrainArray)
Predictions={}; cnt = {}; anticnt={}; CONTOURS = {}; CONTOURS_best_model = {}
MAX_bandgap = 0
print("Creating direct-indirect transition line contour:")
for i in range(TotalSnapShot):#TotalSnapShot
    print(f"* Snapshot: {i+1}/{TotalSnapShot}")
    POINTS = POINTS_.copy()
    POINTS['STRAIN'] = StrainArray[i]
    if Plot_Ternary_Figs: bandgapEgseparationline = BandgapNatureModel.decision_function(POINTS[xfeatures])
    # POINTS['bandgap'] = bandgapmag_model.predict(POINTS[xfeatures])
    # The -ve bandgaps are fixed here. This may not necessary as in png plots we put the colorbar from 0 to ... anyway. But this is necessary for html plots.
    POINTS['bandgap_best_model'] = mlmf.UpdatePredictionValues(bandgapmag_model.predict(POINTS[xfeatures]),'my_rmse_fix') # if my_rmse_fix
    POINTS['EgN_best_model'] = BandgapNatureModel.predict(POINTS[xfeatures])
    
    BANDGAP_dataframe = pd.DataFrame()
    BANDGAP_nature_dataframe = pd.DataFrame()
    for imp, model_path_tmp in enumerate(glob.glob(f'{LoadSVMFinalBPD}/TEST_BTQ/BPD/*/MODELS/my_rmse_fix')):
        svr_bandgap_tmp = f'{model_path_tmp}/svrmodel_bandgap'
        bandgapmag_model_tmp = pickle.load(open(svr_bandgap_tmp+'.sav', 'rb')) 
        BANDGAP_dataframe[f'bandgap_{imp}'] = mlmf.UpdatePredictionValues(bandgapmag_model_tmp.predict(POINTS[xfeatures]),'my_rmse_fix')
        
    for imp, model_path_tmp in enumerate(glob.glob(f'{LoadSVMFinalBPD}/TEST_BTQ/BPD/*/MODELS/accuracy')):
        svc_EgNature_tmp = f'{model_path_tmp}/svcmodel_EgNature_binary'
        BandgapNatureModel_tmp = pickle.load(open(svc_EgNature_tmp+'.sav', 'rb'))
        if SVRdependentSVC: 
            params = bandgapmag_model_tmp['svm'].get_params()
            params.pop('epsilon')
            BandgapNatureModel_tmp['svm'].set_params(**params)
        BANDGAP_nature_dataframe[f'EgN_{imp}'] = BandgapNatureModel_tmp.predict(POINTS[xfeatures])
             
    POINTS['bandgap'] = BANDGAP_dataframe.mean(axis=1)
    POINTS['bandgap_std'] = BANDGAP_dataframe.std(axis=1)
    POINTS['EgN'] = BANDGAP_nature_dataframe.mode(axis=1).iloc[:, 0].astype(int) # Note: if mode is 50:50 the tag is 0 (==indirect).
    BANDGAP_nature_dataframe['EgN_accuracy'] = BANDGAP_nature_dataframe.mode(axis=1).iloc[:, 0].astype(int)
    POINTS['EgN_accuracy'] = BANDGAP_nature_dataframe.apply(lambda a: np.mean([1 if val==a[-1] else 0 for val in a[:-1]]), axis=1)
    
    if Plot_Ternary_Figs:
        TXTMP = POINTS['EgN'].copy()
        TXTMP[TXTMP<0.00001] = -1
        Zval_best_model = Zval.copy()
        # Zval_best_model_2 = Zval.copy()
        Zval[CondPOSI] = np.array(TXTMP)
        Zval_best_model[CondPOSI] = bandgapEgseparationline # Using decision function
        
        # TXTMP_2 = POINTS['EgN_best_model'].copy()
        # TXTMP_2[TXTMP_2<0.00001] = -1
        # Zval_best_model_2[CondPOSI] = np.array(TXTMP_2) # Using natures
        
        if WithPaddingData:
            Zval_best_model[:,0] = Zval_best_model[0,:] = -1
            for I in range(1,len(Zval_best_model)): Zval_best_model[I,-I] = -1
        else:
            Zval_best_model = mlpf.UpdateCornersForContours(Zval_best_model)   
        contours = mlpf.GetContoursf(Xp,Yp,Zval)
        anticontours = mlpf.GetContoursf(Xp,Yp,Zval,anti_contour=True)
        Contours = mlpf.GetContours(Xp,Yp,Zval, TernaryConversion=0)
        Contours_best_model = mlpf.GetContours(Xp,Yp,Zval_best_model, TernaryConversion=0)
        # Contours_best_model_2 = mlpf.GetContours(Xp,Yp,Zval_best_model_2, TernaryConversion=0)

        cnt[StrainArray[i]] = contours
        anticnt[StrainArray[i]] = anticontours
        CONTOURS[StrainArray[i]] = Contours 
        CONTOURS_best_model[StrainArray[i]] = Contours_best_model 
        
    Predictions[StrainArray[i]] = POINTS
    MAX_bandgap_tmp = POINTS['bandgap'].max()
    # MAX_bandgap_std = POINTS['bandgap_std'].max()
    if MAX_bandgap_tmp>MAX_bandgap: 
        MAX_bandgap=MAX_bandgap_tmp
        tmp_max_value_info = POINTS.iloc[POINTS['bandgap'].argmax()]

print(f"\nThe maximum bandgap value is found at \n{tmp_max_value_info}")

## import contourpy
## contourpy.contour_generator(Xp,Yp,Zval_best_model_tmp,name='serial', corner_mask=True, line_type=contourpy.LineType.SeparateCode,quad_as_tri=True,
##                fill_type=contourpy.FillType.OuterCode).lines(0)

#%%%% ---------- Plot bandgap distribution results over trial models ----------
TMP_Eg_STD_df =  pd.concat([Predictions[i]['bandgap_std']*1000 for i in Predictions]).reset_index(drop=True)
mlgpf.PlotPredictionStdFullSpace(TMP_Eg_STD_df, nbins=200, data_unit_label=' (meV)', PlotLogScale=True,
                                x_major_locator=10,
                                save=True, savepath=SaveFigPath,figname='PredictSTDHistFullSpace_Log.png')

mlgpf.PlotPredictionStdFullSpace(TMP_Eg_STD_df, nbins=200, data_unit_label=' (meV)', PlotLogScale=False,
                                x_major_locator=10,y_minor_locator=0.25*1e4,
                                save=True, savepath=SaveFigPath,figname='PredictSTDHistFullSpace.png')

TMP_Eg_STD_df =  pd.concat([Predictions[i]['EgN_accuracy'] for i in Predictions]).reset_index(drop=True)
mlgpf.PlotPredictionStdFullSpace(TMP_Eg_STD_df, nbins=200, data_unit_label='',xlabel='Accuracy',PlotLogScale=True,
                                x_major_locator=None,
                                save=True, savepath=SaveFigPath,figname='PredictAccuracyHistFullSpace_Log.png')
mlgpf.PlotPredictionStdFullSpace(TMP_Eg_STD_df, nbins=200, data_unit_label='',xlabel='Accuracy',PlotLogScale=False,
                                x_major_locator=None,y_minor_locator=0.5*1e5,
                                save=True, savepath=SaveFigPath,figname='PredictAccuracyHistFullSpace.png')

#%%%% ------------------ Plot True test results on DFT space ------------------
POINTS = df[xfeatures].copy()
bandgapEgseparationline = BandgapNatureModel.decision_function(POINTS)
# POINTS['bandgap'] = bandgapmag_model.predict(POINTS[xfeatures])
# The -ve bandgaps are fixed here. This may not necessary as in png plots we put the colorbar from 0 to ... anyway. But this is necessary for html plots.
POINTS['bandgap_best_model'] = mlmf.UpdatePredictionValues(bandgapmag_model.predict(POINTS[xfeatures]),'my_rmse_fix') # if my_rmse_fix
POINTS['EgN_best_model'] = BandgapNatureModel.predict(POINTS[xfeatures])

BANDGAP_dataframe = pd.DataFrame()
BANDGAP_nature_dataframe = pd.DataFrame()
for imp, model_path_tmp in enumerate(glob.glob(f'{LoadSVMFinalBPD}/TEST_BTQ/BPD/*/MODELS/my_rmse_fix')):
    svr_bandgap_tmp = f'{model_path_tmp}/svrmodel_bandgap'
    bandgapmag_model_tmp = pickle.load(open(svr_bandgap_tmp+'.sav', 'rb')) 
    BANDGAP_dataframe[f'bandgap_{imp}'] = mlmf.UpdatePredictionValues(bandgapmag_model_tmp.predict(df[xfeatures]),'my_rmse_fix')
    
for imp, model_path_tmp in enumerate(glob.glob(f'{LoadSVMFinalBPD}/TEST_BTQ/BPD/*/MODELS/accuracy')):
    svc_EgNature_tmp = f'{model_path_tmp}/svcmodel_EgNature_binary'
    BandgapNatureModel_tmp = pickle.load(open(svc_EgNature_tmp+'.sav', 'rb'))
    if SVRdependentSVC: 
        params = bandgapmag_model_tmp['svm'].get_params()
        params.pop('epsilon')
        BandgapNatureModel_tmp['svm'].set_params(**params)
    BANDGAP_nature_dataframe[f'EgN_{imp}'] = BandgapNatureModel_tmp.predict(POINTS[xfeatures])
         
POINTS['bandgap'] = BANDGAP_dataframe.mean(axis=1)
POINTS['bandgap_std'] = BANDGAP_dataframe.std(axis=1)
POINTS['EgN'] = BANDGAP_nature_dataframe.mode(axis=1).iloc[:, 0].astype(int) # Note: if mode is 50:50 the tag is 0 (==indirect).
BANDGAP_nature_dataframe['EgN_accuracy'] = BANDGAP_nature_dataframe.mode(axis=1).iloc[:, 0].astype(int)
POINTS['EgN_accuracy'] = BANDGAP_nature_dataframe.apply(lambda a: np.mean([1 if val==a[-1] else 0 for val in a[:-1]]), axis=1)

mlgpf.plot_test_results(df['BANDGAP'], POINTS['bandgap'], text=None, my_color=None, 
                       save=True, savepath=SaveFigPath,figname='DFTtrue_TestAverageBandgap_DFTSpace.png',
                       marker='.', data_unit_label='eV',xlabel_text="True values",ylabel_txt="Predictions")
mlmf.plot_err_dist(df['BANDGAP'], POINTS['bandgap'], text=None, data_unit_label='eV',nbins=25,
                   save=True, savepath=SaveFigPath,figname='DFTtrue_TestAverageBandgap_distribution_DFTSpace.png')
display_labels = mlmf.LabelConversionFn([0,1])
mlmf.PlotConfusionMatrix(df['NATURE'], POINTS['EgN'], display_labels,
                         save=True, savepath=SaveFigPath,figname='DFTtrue_TestConfusionMatrix_DFTSpace.png')
# fig, ax = plt.subplots()
# ax.set_title('Diff')
# ax.hist(Predictions[-3.2]['bandgap'] - Predictions[-3.2]['bandgap_best_model'], 200, lw=1) 
#%%%%-------------- Create bandgaps for substrate strain (contours) -----------
if Plot_Ternary_Figs:
    if UseVegardsLaw:
        EqulibriumDataModel = POINTS_.copy()
        EqulibriumDataModel['STRAIN'] = 0.0
        if UseVegardsLaw:
            print("Using the Vegard's law to calculate the unstrained lattice parameters.")
            EqulibriumDataModel['LATTICEPARAMETER1'] = mlgf.CalculateLatticeParametersFromVegardsLaw_ternary(EqulibriumDataModel,
                                                                                                              ['PHOSPHORUS', 'ANTIMONY', 'ARSENIC'])
        else: 
            print("Using the SVR-RBF model to calculate the unstrained lattice parameters.")
            svr_lp += '.sav'
            assert os.path.isfile(svr_lp), 'The lattice parameter model does not exists.'
            lattice_loaded_model = pickle.load(open(svr_lp, 'rb'))
            EqulibriumDataModel['LATTICEPARAMETER1'] = lattice_loaded_model.predict(EqulibriumDataModel)
            
        EqulibriumDataModel = EqulibriumDataModel.join(mlgf.CreateSubstrateStrainData(subname,EqulibriumDataModel['LATTICEPARAMETER1']))
    else:
        EqulibriumDataModel = EqulibriumData.copy()
    
    Sub_Predictions={}; Sub_cnt = {}; Sub_anticnt={}; Sub_CONTOURS = {}; Sub_CONTOURS_best_model = {}
    for SubstrateName in subname:
        print(f"Substrate = {SubstrateName}")
        POINTS = EqulibriumDataModel[['PHOSPHORUS', 'ANTIMONY', 'ARSENIC']].copy()
        POINTS['STRAIN'] = EqulibriumDataModel[SubstrateName].copy()
        
        
        bandgapEgseparationline = BandgapNatureModel.decision_function(POINTS[xfeatures])
        # POINTS['bandgap'] = bandgapmag_model.predict(POINTS[xfeatures])
        # The -ve bandgaps are fixed here. This may not necessary as in png plots we put the colorbar from 0 to ... anyway. But this is necessary for html plots.
        POINTS['bandgap_best_model'] = mlmf.UpdatePredictionValues(bandgapmag_model.predict(POINTS[xfeatures]),'my_rmse_fix') # if my_rmse_fix
        POINTS['EgN_best_model'] = BandgapNatureModel.predict(POINTS[xfeatures])
        
        BANDGAP_dataframe = pd.DataFrame()
        BANDGAP_nature_dataframe = pd.DataFrame()
        for imp, model_path_tmp in enumerate(glob.glob(f'{LoadSVMFinalBPD}/TEST_BTQ/BPD/*/MODELS/my_rmse_fix')):
            svr_bandgap_tmp = f'{model_path_tmp}/svrmodel_bandgap'
            bandgapmag_model_tmp = pickle.load(open(svr_bandgap_tmp+'.sav', 'rb')) 
            BANDGAP_dataframe[f'bandgap_{imp}'] = mlmf.UpdatePredictionValues(bandgapmag_model_tmp.predict(POINTS[xfeatures]),'my_rmse_fix')
            
        for imp, model_path_tmp in enumerate(glob.glob(f'{LoadSVMFinalBPD}/TEST_BTQ/BPD/*/MODELS/accuracy')):
            svc_EgNature_tmp = f'{model_path_tmp}/svcmodel_EgNature_binary'
            BandgapNatureModel_tmp = pickle.load(open(svc_EgNature_tmp+'.sav', 'rb'))
            if SVRdependentSVC: 
                params = bandgapmag_model_tmp['svm'].get_params()
                params.pop('epsilon')
                BandgapNatureModel_tmp['svm'].set_params(**params)
            BANDGAP_nature_dataframe[f'EgN_{imp}'] = BandgapNatureModel_tmp.predict(POINTS[xfeatures])
                 
        POINTS['bandgap'] = BANDGAP_dataframe.mean(axis=1)
        POINTS['bandgap_std'] = BANDGAP_dataframe.std(axis=1)
        POINTS['EgN'] = BANDGAP_nature_dataframe.mode(axis=1).iloc[:, 0].astype(int) # Note: if mode is 50:50 the tag is 0 (==indirect).
        BANDGAP_nature_dataframe['EgN_accuracy'] = BANDGAP_nature_dataframe.mode(axis=1).iloc[:, 0].astype(int)
        POINTS['EgN_accuracy'] = BANDGAP_nature_dataframe.apply(lambda a: np.mean([1 if val==a[-1] else 0 for val in a[:-1]]), axis=1)
        
        TXTMP = POINTS['EgN'].copy()
        TXTMP[TXTMP<0.00001] = -1
        Zval_best_model = Zval.copy()
    
        Sub_Predictions[SubstrateName] = POINTS
        
        if UseVegardsLaw:
            Zval[CondPOSI] = np.array(TXTMP)
            Zval_best_model[CondPOSI] = bandgapEgseparationline
            if WithPaddingData:
                Zval_best_model[:,0] = Zval_best_model[0,:] = -1
                for I in range(1,len(Zval_best_model)): Zval_best_model[I,-I] = -1
            else:
                Zval_best_model = mlpf.UpdateCornersForContours(Zval_best_model)   
            contours = mlpf.GetContoursf(Xp,Yp,Zval)
            anticontours = mlpf.GetContoursf(Xp,Yp,Zval,anti_contour=True)
            Contours = mlpf.GetContours(Xp,Yp,Zval, TernaryConversion=0)
            Contours_best_model = mlpf.GetContours(Xp,Yp,Zval_best_model, TernaryConversion=0)
        else:
            contours, anticontours, Contours,Contours_best_model = None, None, None, None
        Sub_cnt[SubstrateName] = contours
        Sub_anticnt[SubstrateName] = anticontours
        Sub_CONTOURS[SubstrateName] = Contours 
        Sub_CONTOURS_best_model[SubstrateName] = Contours_best_model 

#%%+++++++++++++++++++++++ Plotting +++++++++++++++++++++++++++++++++++++++++++
#%%% --------------------- Plot 2d plot of bandgap vs strain ------------------
XX = np.linspace(-5,5,21)
BANDGAP_dataframe = pd.DataFrame()
for imp, model_path_tmp in enumerate(glob.glob(f'{LoadSVMFinalBPD}/TEST_BTQ/BPD/*/MODELS/my_rmse_fix')):
    svr_bandgap_tmp = f'{model_path_tmp}/svrmodel_bandgap'
    bandgapmag_model_tmp = pickle.load(open(svr_bandgap_tmp+'.sav', 'rb')) 
    BANDGAP_dataframe[f'bandgap_{imp}'] = bandgapmag_model_tmp.predict(pd.DataFrame([[33.33,33.33,100-66.66,x] for x in XX], columns=xfeatures))
YY = BANDGAP_dataframe.mean(axis=1)

mlgpf.PlotStrainBandgap2Dplot(XX,YY,savepath=f"{SaveFigPath}", save=1)

if Plot_Ternary_Figs:
    #%%%----------------------- Ternary axis labels--------------------------------
    axislabels = ["GaAs", "GaSb", "GaP"] # Left, right, bottom
    AxesLabelcolors = None #{'b':'r','l':'b','r':'g'}
    AxisColors=None #{'b':'g','l':'r','r':'b'}
    textt = ['GaP','GaSb','GaAs'] #l,r,t    

    #%%%************************ Plotting substate strains ************************
    #%%%%............. DFT  unstrained compositions in database ...................
    _ = mlpf.DrawSnapshot(None, RawData=EqmDf,RawDataColor=EqulibriumData['NATURE'],
                          fname=f"{SubstrateEffect}/All_Strain0_dft.png", savefig=1, scale=100,
                          axislabels=["GaAs", "GaSb", "GaP"],cbarlabel='Bandgap nature (1:Direct, 0:Indirect)', #titletext=f'Substrate: {WhichSubstrate}',
                          DrawRawData=True,cbarpos='bottom',show_colorbar=True,
                          vmin=None,vmax=None) 
    #%%%%.................. Plot substate strains .................................
    for SubstrateName in subname:
        SubstrateStrainSeries = EqulibriumData[SubstrateName]   
        vmin = SubstrateStrainSeries.min(); vmax = SubstrateStrainSeries.max()
        _ = mlpf.DrawRandomConfigurationPoints(EqmDf, fname=f"{SubstrateEffect}/{SubstrateName}_sub_dft.png", #titletext=f'Substrate = {SubstrateName}', 
                                                savefig=True, scale=100, cbarpos='bottom',
                                                axislabels = ["GaAs", "GaSb", "GaP"],axiscolors=None,
                                                axislabelcolors=None, colorbar=True,cbar_label_txt='Substrate strain (%)',
                                                fontsize = 20, colors=SubstrateStrainSeries,vmin=vmin, vmax=vmax)                                
    #%%%%................ Plot 3d substate strains ................................
    if not Disable3dFigsGrawing:
        fig3d, ax3d = None, None
        for SubstrateName in subname:
            SubstrateStrainValues = EqulibriumData[SubstrateName]
            fig3d, ax3d = mlpf.Plot3DBandgapTernary(EqulibriumData['ARSENIC'], EqulibriumData['ANTIMONY'], 
                                                    SubstrateStrainValues,SubstrateStrainValues,
                                                    titletxt=None, cbar_txt=f'Strain(%) [{SubstrateName} substrate]',
                                                    textt=['GaP','GaAs','GaSb'], scale=100, ax=ax3d, fig=fig3d) 
    #%%%%%............... Plot 2d ternary data ....................................
    if UseVegardsLaw: 
        SubstrateEffect += '/VegardsEqm'
    if not os.path.isdir(SubstrateEffect): os.makedirs(SubstrateEffect,exist_ok=True)
    #%%%
    for SubstrateName in subname:
        print(f'Creating figure for {SubstrateName}')
        if UseVegardsLaw:
            Sub_Predictions[SubstrateName] = Sub_Predictions[SubstrateName][(Sub_Predictions[SubstrateName]['STRAIN']).abs() <5]
            EqmDf_ = mlpf.generate_heatmap_data(Sub_Predictions[SubstrateName][['PHOSPHORUS', 'ANTIMONY', 'ARSENIC', 'bandgap']]) 
            EqmDf_best = mlpf.generate_heatmap_data(Sub_Predictions[SubstrateName][['PHOSPHORUS', 'ANTIMONY', 'ARSENIC', 'bandgap_best_model']])
            DrawRawData = False
            EqmDf__ = None
            
            vmin = Sub_Predictions[SubstrateName]['STRAIN'].min(); vmax = Sub_Predictions[SubstrateName]['STRAIN'].max()
            tax = mlpf.DrawSnapshot(mlpf.generate_heatmap_data(Sub_Predictions[SubstrateName][['PHOSPHORUS', 'ANTIMONY', 'ARSENIC', 'STRAIN']]),
                                  fname=f"{SubstrateEffect}/{SubstrateName}_sub_strain.png", savefig=0, scale=100,
                                  show_colorbar=True,COMContourText=['DIRECT','INDIRECT'],
                                  contours=None,UseContoursText=False, 
                                  ContoursText=None,
                                  axislabels=["GaAs", "GaSb", "GaP"],cbarlabel='Strain (%)', #titletext=f'Substrate: {WhichSubstrate}',
                                  vmin=-5, vmax=5,cbarpos='bottom',DrawRawData=False)
            if SubstrateName in ['GaAs','InP']:
                lattice_math_line = EqulibriumDataModel[EqulibriumDataModel[SubstrateName].round(2).abs() < 0.05][['PHOSPHORUS', 'ANTIMONY', 'ARSENIC']]
                if len(lattice_math_line)>0:
                    z_tmp= np.polyfit(lattice_math_line['PHOSPHORUS'], lattice_math_line['ANTIMONY'], 1)
                    f_tmp = np.poly1d(z_tmp)
                    x_new = np.linspace(0, lattice_math_line['PHOSPHORUS'].max(), 50)
                    y_new = f_tmp(x_new)
                    tax.plot(list(zip(x_new,y_new)),linestyle='--',color='k',linewidth=3)
            plt.savefig(f"{SubstrateEffect}/{SubstrateName}_sub_strain.png",bbox_inches = 'tight',dpi=300)
            plt.close()
        else:
            EqmDf_ = None
            EqmDf_best = None
            EqmDf__ = mlpf.generate_scatter_data(Sub_Predictions[SubstrateName][['PHOSPHORUS', 'ANTIMONY', 'ARSENIC']]) 
            DrawRawData = True  
            _ = mlpf.DrawSnapshot(None,RawData=EqmDf__,RawDataColor=Sub_Predictions[SubstrateName]['EgN'],
                                  fname=f"{SubstrateEffect}/{SubstrateName}_sub_predict_nature", savefig=1, scale=100,
                                  axislabels=["GaAs", "GaSb", "GaP"],cbarlabel='Bandgap nature (1:Direct, 0:Indirect)', #titletext=f'Substrate: {WhichSubstrate}',
                                  DrawRawData=True,cbarpos='bottom',show_colorbar=True,
                                  vmin=None,vmax=None)  
        vmin = Sub_Predictions[SubstrateName]['bandgap'].min(); vmax = Sub_Predictions[SubstrateName]['bandgap'].max()
        _ = mlpf.DrawSnapshot(EqmDf_,fname=f"{SubstrateEffect}/{SubstrateName}_sub_predict_bandgap.svg", savefig=1, scale=100,
                              show_colorbar=True,COMContourText=['DIRECT','INDIRECT'],cmap=plt.cm.RdYlBu_r,
                              contours=[Sub_CONTOURS[SubstrateName]],UseContoursText=False, 
                              ContoursText=[Sub_cnt[SubstrateName], Sub_anticnt[SubstrateName]],
                              axislabels=["GaAs", "GaSb", "GaP"],cbarlabel='E$_{\mathrm{g}}$ (eV)', #titletext=f'Substrate: {WhichSubstrate}',
                              vmin=0, vmax=2.5,cbarpos='bottom',RawData=EqmDf__,ApplySmoothenCountour=True,
                              RawDataColor=Sub_Predictions[SubstrateName]['bandgap'],DrawRawData=DrawRawData)  
        _ = mlpf.DrawSnapshot(EqmDf_best,fname=f"{SubstrateEffect}/{SubstrateName}_sub_predict_bandgap_best_model_boundary.svg", savefig=1, scale=100,
                              show_colorbar=True,COMContourText=['DIRECT','INDIRECT'],cmap=plt.cm.RdYlBu_r,
                              contours=[Sub_CONTOURS_best_model[SubstrateName]],UseContoursText=False, 
                              ContoursText=[Sub_cnt[SubstrateName], Sub_anticnt[SubstrateName]],
                              axislabels=["GaAs", "GaSb", "GaP"],cbarlabel='E$_{\mathrm{g}}$ (eV)', #titletext=f'Substrate: {WhichSubstrate}',
                              vmin=0, vmax=2.5,cbarpos='bottom',RawData=EqmDf__,
                              RawDataColor=Sub_Predictions[SubstrateName]['bandgap_best_model'],DrawRawData=DrawRawData,
                              )
    #%%%%................ Plot 3d substate strains ................................
    if not Disable3dFigsGrawing:
        fig3d, ax3d = None, None
        for SubstrateName in subname:
            SubstrateStrainValues = Sub_Predictions[SubstrateName]['STRAIN']
            fig3d, ax3d = mlpf.Plot3DBandgapTernary(Sub_Predictions[SubstrateName]['ARSENIC'], Sub_Predictions[SubstrateName]['ANTIMONY'], 
                                                    SubstrateStrainValues,SubstrateStrainValues,
                                                    titletxt=None, cbar_txt=f'Strain(%) [{SubstrateName} substrate]',
                                                        textt=['GaP','GaAs','GaSb'], scale=100, ax=ax3d, fig=fig3d) 
    #%%%********************* Plot Bandgaps ***************************************
    #%%%%....................... 3D scatter plot bandgap ..........................
    if not Disable3dFigsGrawing:
        pp = pd.concat(Predictions.values()).reset_index(drop=True)
        _ = mlpf.Plot3DBandgapTernary(pp['ARSENIC'], pp['ANTIMONY'], pp['STRAIN'], pp['bandgap'],textt=textt, scale=100) 

#%%
    BandGapNatureHeatmap = 0
    OnlyContours = 0
    if BandGapNatureHeatmap:
        tmp_featureseg = ["PHOSPHORUS",'ANTIMONY','ARSENIC','STRAIN','EgN']
        WhicColormap = plt.cm.get_cmap('Paired')
    else:
        tmp_featureseg = ["PHOSPHORUS",'ANTIMONY','ARSENIC','STRAIN','bandgap']
        WhicColormap = plt.cm.RdYlBu_r
    mlpf.GenerateHeatmapSnapShots(StrainArray, tmp_featureseg, Predictions, movdirname=SaveMoviePath, 
                                  generatetitle=1, savefig=1, axislabels=axislabels,
                                  axiscolors=AxisColors,axislabelcolors=AxesLabelcolors,
                                  scale=100,vmin=0, vmax=2.5, cbarlabel='E$_{\mathrm{g}}$ (eV)',  #E$_{\mathrm{g}}$
                                  cmap=WhicColormap, cbarpos='bottom',contours=CONTOURS, #_best_model
                                  BandGapNatureHeatmap=BandGapNatureHeatmap,OnlyContour=OnlyContours,
                                  UseContoursText=False, ContoursText=[cnt, anticnt],ShowColorbar=True,
                                  COMContourText=['DIRECT','INDIRECT'],RawData=df,RawDataColorColumn='NATURE',DrawRawData=0,
                                  BsplineSmoothenCountour=True)
    
    EqmDf_ = mlpf.generate_heatmap_data(Predictions[0.0][tmp_featureseg])
    _ = mlpf.DrawSnapshot(EqmDf_,fname=f"{SaveFigPath}/unstrained_GaAsPSb.png", savefig=1, scale=100,
                          show_colorbar=True,COMContourText=['DIRECT','INDIRECT'],cmap=WhicColormap,
                          contours=[CONTOURS[0.0]],UseContoursText=False, 
                          ContoursText=[cnt[0.0], anticnt[0.0]],
                          axislabels=["GaAs", "GaSb", "GaP"],cbarlabel='E$_{\mathrm{g}}$ (eV)', #titletext=f'Substrate: {WhichSubstrate}',
                          vmin=0, vmax=2.5,cbarpos='bottom',RawData=None,
                          RawDataColor=None,DrawRawData=False,ApplySmoothenCountour=True) 
    EqmDf_ = mlpf.generate_heatmap_data(Predictions[0.0][["PHOSPHORUS",'ANTIMONY','ARSENIC','STRAIN','EgN']])
    _ = mlpf.DrawSnapshot(EqmDf_,fname=f"{SaveFigPath}/unstrained_GaAsPSb_smoothing.png", savefig=1, scale=100,
                          show_colorbar=True,COMContourText=['DIRECT','INDIRECT'],cmap=colors.ListedColormap(['gray','rosybrown']),
                          contours=[CONTOURS[0.0]],UseContoursText=False, BandGapNatureHeatmap=True,
                          ContoursText=[cnt[0.0], anticnt[0.0]],
                          axislabels=["GaAs", "GaSb", "GaP"],cbarlabel='E$_{\mathrm{g}}$ (eV)', #titletext=f'Substrate: {WhichSubstrate}',
                          vmin=0, vmax=2.5,cbarpos='bottom',RawData=None,
                          RawDataColor=None,DrawRawData=False,ApplySmoothenCountour=True,ShowOriginalContourAndSmoothen=True) 
    
    os.makedirs(SaveMoviePath+'/BestModelContour/',exist_ok=True)
    tmp_featureseg[-1] += '_best_model' # Also uses bandgap from best models
    mlpf.GenerateHeatmapSnapShots(StrainArray, tmp_featureseg, Predictions, movdirname=SaveMoviePath+'/BestModelContour/', 
                                  generatetitle=1, savefig=1, axislabels=axislabels,
                                  axiscolors=AxisColors,axislabelcolors=AxesLabelcolors,
                                  scale=100,vmin=0, vmax=2.5, cbarlabel='E$_{\mathrm{g}}$ (eV)',  #E$_{\mathrm{g}}$
                                  cmap=WhicColormap, cbarpos='bottom',contours=CONTOURS_best_model,
                                  BandGapNatureHeatmap=BandGapNatureHeatmap,OnlyContour=OnlyContours,
                                  UseContoursText=False, ContoursText=[cnt, anticnt],
                                  COMContourText=['DIRECT','INDIRECT'],RawData=df,RawDataColorColumn='NATURE',DrawRawData=0)
    EqmDf_ = mlpf.generate_heatmap_data(Predictions[0.0][tmp_featureseg])
    _ = mlpf.DrawSnapshot(EqmDf_,fname=f"{SaveFigPath}/unstrained_GaAsPSb_best_model_boundary.png", savefig=1, scale=100,
                          show_colorbar=True,COMContourText=['DIRECT','INDIRECT'],cmap=WhicColormap,
                          contours=[CONTOURS_best_model[0.0]],UseContoursText=False, 
                          ContoursText=[cnt[0.0], anticnt[0.0]],
                          axislabels=["GaAs", "GaSb", "GaP"],cbarlabel='E$_{\mathrm{g}}$ (eV)', #titletext=f'Substrate: {WhichSubstrate}',
                          vmin=0, vmax=2.5,cbarpos='bottom',RawData=None,
                          RawDataColor=None,DrawRawData=False) 
    
    # mlpf.GenerateHeatmapSnapShots_multiprocessing(StrainArray, tmp_featureseg, Predictions, movdirname=SaveMoviePath, 
    #                               generatetitle=1, savefig=1, axislabels=axislabels,
    #                               axiscolors=AxisColors,axislabelcolors=AxesLabelcolors,
    #                               scale=100,vmin=0, vmax=2.5, cbarlabel='E$_{\mathrm{g}}$ (eV)',  #E$_{\mathrm{g}}$
    #                               cmap=WhicColormap, cbarpos='bottom',contours=CONTOURS,
    #                               BandGapNatureHeatmap=BandGapNatureHeatmap,OnlyContour=OnlyContours,
    #                               UseContoursText=False, ContoursText=[cnt, anticnt],
    #                               COMContourText=['DIRECT','INDIRECT'],RawData=None,RawDataColorColumn=None,DrawRawData=0)
    
    
    
    
    #%%%%% ``````````````` Draw all the contours in 3D ````````````````````````````
    if not Disable3dFigsGrawing:
        figcont, axcont = mlpf.DrawAllContour3D(CONTOURS, fname=None, #cmap=None,
                                                savefig=False, scale=100, vmin=StrainMin, vmax=StrainMax,
                                                textt=['GaSb','GaP','GaAs'], ScatterPlot=False)
        
        DrawSubstrate = 1
        if DrawSubstrate:
            SubstrateName = 'GaAs'; UseThisDataFrame = EqulibriumDataModel.copy()
            MEqulibriumData  = UseThisDataFrame.mask((UseThisDataFrame[SubstrateName]<StrainMin) \
                                                     | (UseThisDataFrame[SubstrateName]>StrainMax))
            cc = MEqulibriumData[SubstrateName] #'gray'
            _ = mlpf.Plot3DBandgapTernary(MEqulibriumData['PHOSPHORUS'], MEqulibriumData['ARSENIC'],
                                          MEqulibriumData[SubstrateName],cc,
                                          ax=axcont, fig=figcont,textt=['','',''], scale=1,
                                          ShowColorbar=False) 
    #%%%%%````````````````````` Draw all contours together ````````````````````````
    _ = mlpf.DrawAllContour(CONTOURS,fname=SaveFigPath+'/AllContours.png', titletext=None,
                            axislabels = axislabels,cbarpos='bottom',
                            savefig=1, scale=100, vmin=StrainMin, vmax=StrainMax,
                            cmap=plt.cm.get_cmap('viridis'),ApplySmoothen=True)
    _ = mlpf.DrawAllContour(CONTOURS_best_model,fname=SaveFigPath+'/AllContours_best_model.png', titletext=None,
                            axislabels = axislabels,cbarpos='bottom',
                            savefig=1, scale=100, vmin=StrainMin, vmax=StrainMax,
                            cmap=plt.cm.get_cmap('viridis'))
    _ = mlpf.DrawAllContour(CONTOURS,fname=SaveFigPath+'/AllContours.svg', titletext=None,
                            axislabels = axislabels,cbarpos='bottom',
                            savefig=1, scale=100, vmin=StrainMin, vmax=StrainMax,
                            cmap=plt.cm.get_cmap('viridis'),ApplySmoothen=True)
    _ = mlpf.DrawAllContour(CONTOURS_best_model,fname=SaveFigPath+'/AllContours_best_model.svg', titletext=None,
                            axislabels = axislabels,cbarpos='bottom',
                            savefig=1, scale=100, vmin=StrainMin, vmax=StrainMax,
                                cmap=plt.cm.get_cmap('viridis'))
    #%%%------------------------ Create movie from snapshots ----------------------
    if createmovie:
        images = []
        imgs = sorted(glob.glob(SaveMoviePath+"conf*.png"))
        for I in imgs[50:]: #compressive=[50::-1], tensile=[50:]
            #print(I)
            images.append(plt.imread(I))
        _ = mlpf.MakeEgStrainSnapShotMovie(images, movdirname=SaveMoviePath, savefig = 1)
    
    #%%++++++++++++++++++++++++ Draw for html +++++++++++++++++++++++++++++++++++++
    if DrawHtmls:
        webdirname = SaveHTMLPath + '/'
        # os.mkdir(webdirname)
        AxisLabels = ['GaP','GaSb','GaAs'] # Bottom, right, left
        cbarlabel='Strain(%)'
        #%%% ---------------- Draw Bandgap ( + nature contours) -----------------------
        #%%%%.............. Draw heatmaps (+contours) with slider in html .............
        fname = webdirname + 'BandgGapHeatMap.html'
        # TestPredictions = {XX[0]:XX[1] for XX in list(Predictions.items())[:3]}
        # _ = mlwpfP2.DrawBandgapHeatmapWebSlider(TestPredictions, ["PHOSPHORUS",'ANTIMONY','bandgap'], [cnt, cnt, anticnt], StrainArray, 
        #                                         ContourText=['DIRECT','INDIRECT'],
        #                                         fname=fname, titletext=None,
        #                                         savefig=1, step=10,
        #                                         cmappp="viridis",color='black', 
        #                                         line_width=4, text=AxisLabels,
        #                                         scale=100,vmin=0, vmax=2.5, cbarlabel='Bandgap value (eV)'
        #                                         )
        # TestPredictions = {XX[0]:XX[1] for XX in list(Predictions.items())[:]}
        _ = mlwpfP2.DrawBandgapHeatmapWebV2Slider(Predictions, ["PHOSPHORUS",'ANTIMONY','bandgap'], [cnt, cnt, anticnt],  
                                                ContourText=['DIRECT','INDIRECT'],
                                                fname=fname, titletext=None,
                                                savefig=1, step=10,page_title='GaAsPSb Bandgap phase diagram',
                                                cmappp="viridis",color='black', 
                                                line_width=4, text=AxisLabels,
                                                scale=100,vmin=0, vmax=2.5, cbarlabel='Bandgap value (eV)'
                                                )
        #%%% ----------------------- Draw Bandgap Nature contours -----------------
        #####.............. Draw all contours with slider in html .................
        #####........ Draw all contours with Multi Select in html..................
        fname = webdirname + 'MergeLayoutsAllContourV2.html'
        sliderlayoutv2 = mlwpf.DrawAllContourWebSliderV2([cnt, cnt, anticnt], StrainArray, CoverPage=CONTOURS,
                                                         ContourText=['DIRECT','INDIRECT'],
                                                         IntializeContourText='', 
                                                         savefig=0, scale=100, vmin=StrainMin, vmax=StrainMax,fname=fname,
                                                         step=10,text=AxisLabels,cbarlabel=cbarlabel)
        multiselectlayoutv2 = mlwpf.DrawAllContourWebMultiSelectV2([cnt, cnt, anticnt], StrainArray, CoverPage=CONTOURS,
                                                                   ContourText=['DIRECT','INDIRECT'],
                                                                   IntializeContourText='',
                                                                   savefig=0, scale=100, vmin=StrainMin, vmax=StrainMax,fname=fname,
                                                                   step=10,text=AxisLabels,cbarlabel=cbarlabel)
        
        layoutlistv2=[sliderlayoutv2,multiselectlayoutv2]
        mlwpf.MergeSliderSelect(layoutlistv2,fname=fname)
        
        #%%%%............... Draw 3D scatter plot DITs ................................
        fname = webdirname + "Contour3D.html"
        mlwpf.DrawAllContour3D(CONTOURS, StrainArray, fname=fname)
    
        #%%%%.. Draw substrate heatmaps (+contours) with slider in html ...........
        _ = mlwpfP2.DrawBandgapHeatmapWebV2Slider(Sub_Predictions, 
                                                  ["PHOSPHORUS",'ANTIMONY','bandgap'], [Sub_cnt, Sub_cnt, Sub_anticnt], 
                                                  ContourText=['DIRECT','INDIRECT'],fname=f"{webdirname}/SubstrateEffectHeatMap_Bandgap.html",
                                                  titletext=None,DrawNatureContours=False,
                                                  savefig=1, step=10,page_title='GaAsPSb Bandgap phase diagram substrate effect',
                                                  cmappp="viridis",color='black', 
                                                  line_width=4, text=AxisLabels,SelectionText='Substrate:',
                                                  scale=100,vmin=0, vmax=2.5, cbarlabel='Bandgap value (eV)'
                                                  )
        _ = mlwpfP2.DrawBandgapHeatmapWebV2Slider(Sub_Predictions, 
                                                  ["PHOSPHORUS",'ANTIMONY','STRAIN'], None,
                                                  fname=f"{webdirname}/SubstrateEffectHeatMap_Strain.html", 
                                                  DrawNatureContours=False,
                                                  savefig=1, step=10,page_title='GaAsPSb Bandgap phase diagram substrate effect',
                                                  cmappp="viridis",color='black', TOOLTIPS_z_txt='Strain', TOOLTIPS_z_txt_unit='%',
                                                  line_width=4, text=AxisLabels,SelectionText='Substrate:',
                                                  scale=100,vmin=0, vmax=2.5, cbarlabel='Strain (%)'
                                                  )
print(f"End: {datetime.today()}")


==> anc/Interactive_bandgap_phase_diagram/Substrate_effect_bandgap_phase_diagram.html <==


<!DOCTYPE html>
<html lang="en">
  <head>
      <meta charset="utf-8">
      <title>GaAsPSb Bandgap phase diagram substrate effect</title>
              <link rel="stylesheet" href="https://cdn.jsdelivr.net/npm/notyf@3/notyf.min.css" type="text/css" />
            <link rel="stylesheet" href="https://cdnjs.cloudflare.com/ajax/libs/font-awesome/5.15.1/css/all.min.css" type="text/css" />
            <link rel="stylesheet" href="https://unpkg.com/@holoviz/panel@0.13.1/dist/css/debugger.css" type="text/css" />
            <link rel="stylesheet" href="https://unpkg.com/@holoviz/panel@0.13.1/dist/css/loading.css" type="text/css" />
            <link rel="stylesheet" href="https://unpkg.com/@holoviz/panel@0.13.1/dist/css/markdown.css" type="text/css" />
            <link rel="stylesheet" href="https://unpkg.com/@holoviz/panel@0.13.1/dist/css/json.css" type="text/css" />
            <link rel="stylesheet" href="https://unpkg.com/@holoviz/panel@0.13.1/dist/css/widgets.css" type="text/css" />
            <link rel="stylesheet" href="https://unpkg.com/@holoviz/panel@0.13.1/dist/css/dataframe.css" type="text/css" />
            <link rel="stylesheet" href="https://unpkg.com/@holoviz/panel@0.13.1/dist/css/card.css" type="text/css" />
            <link rel="stylesheet" href="https://unpkg.com/@holoviz/panel@0.13.1/dist/css/alerts.css" type="text/css" />
            <style>
                
            .bk.pn-loading.arcs:before {
              background-image: url("data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHhtbG5zOnhsaW5rPSJodHRwOi8vd3d3LnczLm9yZy8xOTk5L3hsaW5rIiBzdHlsZT0ibWFyZ2luOiBhdXRvOyBiYWNrZ3JvdW5kOiBub25lOyBkaXNwbGF5OiBibG9jazsgc2hhcGUtcmVuZGVyaW5nOiBhdXRvOyIgdmlld0JveD0iMCAwIDEwMCAxMDAiIHByZXNlcnZlQXNwZWN0UmF0aW89InhNaWRZTWlkIj4gIDxjaXJjbGUgY3g9IjUwIiBjeT0iNTAiIHI9IjMyIiBzdHJva2Utd2lkdGg9IjgiIHN0cm9rZT0iI2MzYzNjMyIgc3Ryb2tlLWRhc2hhcnJheT0iNTAuMjY1NDgyNDU3NDM2NjkgNTAuMjY1NDgyNDU3NDM2NjkiIGZpbGw9Im5vbmUiIHN0cm9rZS1saW5lY2FwPSJyb3VuZCI+ICAgIDxhbmltYXRlVHJhbnNmb3JtIGF0dHJpYnV0ZU5hbWU9InRyYW5zZm9ybSIgdHlwZT0icm90YXRlIiByZXBlYXRDb3VudD0iaW5kZWZpbml0ZSIgZHVyPSIxcyIga2V5VGltZXM9IjA7MSIgdmFsdWVzPSIwIDUwIDUwOzM2MCA1MCA1MCI+PC9hbmltYXRlVHJhbnNmb3JtPiAgPC9jaXJjbGU+PC9zdmc+");
              background-size: auto calc(min(50%, 400px));
            }
            
            </style>

          <script type="text/javascript" src="https://cdn.bokeh.org/bokeh/release/bokeh-2.4.3.min.js"></script><script type="text/javascript" src="https://cdn.bokeh.org/bokeh/release/bokeh-gl-2.4.3.min.js"></script><script type="text/javascript" src="https://cdn.bokeh.org/bokeh/release/bokeh-widgets-2.4.3.min.js"></script><script type="text/javascript" src="https://cdn.bokeh.org/bokeh/release/bokeh-tables-2.4.3.min.js"></script><script type="text/javascript" src="https://cdn.jsdelivr.net/npm/notyf@3/notyf.min.js"></script><script type="text/javascript" src="https://unpkg.com/@holoviz/panel@0.13.1/dist/panel.min.js"></script><script type="text/javascript">
            Bokeh.set_log_level("info");
        </script>
  </head>
  <body>
          
              <div class="bk-root" id="c906b39e-9dc1-45e2-900d-653ac17cc498" data-root-id="24050"></div>
              <div class="bk-root" id="163ffb0a-640d-49a4-83d6-8a5ed75f9d66" data-root-id="25048"></div>
      
        <script type="application/json" id="26723">
          {"57624c1e-e2e8-45a8-ab17-67c998b8518b":{"defs":[{"extends":null,"module":null,"name":"ReactiveHTML1","overrides":[],"properties":[]},{"extends":null,"module":null,"name":"FlexBox1","overrides":[],"properties":[{"default":"flex-start","kind":null,"name":"align_content"},{"default":"flex-start","kind":null,"name":"align_items"},{"default":"row","kind":null,"name":"flex_direction"},{"default":"wrap","kind":null,"name":"flex_wrap"},{"default":"flex-start","kind":null,"name":"justify_content"}]},{"extends":null,"module":null,"name":"GridStack1","overrides":[],"properties":[{"default":"warn","kind":null,"name":"mode"},{"default":null,"kind":null,"name":"ncols"},{"default":null,"kind":null,"name":"nrows"},{"default":true,"kind":null,"name":"allow_resize"},{"default":true,"kind":null,"name":"allow_drag"},{"default":[],"kind":null,"name":"state"}]},{"extends":null,"module":null,"name":"click1","overrides":[],"properties":[{"default":"","kind":null,"name":"terminal_output"},{"default":"","kind":null,"name":"debug_name"},{"default":0,"kind":null,"name":"clears"}]},{"extends":null,"module":null,"name":"NotificationAreaBase1","overrides":[],"properties":[{"default":"bottom-right","kind":null,"name":"position"},{"default":0,"kind":null,"name":"_clear"}]},{"extends":null,"module":null,"name":"NotificationArea1","overrides":[],"properties":[{"default":[],"kind":null,"name":"notifications"},{"default":"bottom-right","kind":null,"name":"position"},{"default":0,"kind":null,"name":"_clear"},{"default":[{"background":"#ffc107","icon":{"className":"fas fa-exclamation-triangle","color":"white","tagName":"i"},"type":"warning"},{"background":"#007bff","icon":{"className":"fas fa-info-circle","color":"white","tagName":"i"},"type":"info"}],"kind":null,"name":"types"}]},{"extends":null,"module":null,"name":"Notification","overrides":[],"properties":[{"default":null,"kind":null,"name":"background"},{"default":3000,"kind":null,"name":"duration"},{"default":null,"kind":null,"name":"icon"},{"default":"","kind":null,"name":"message"},{"default":null,"kind":null,"name":"notification_type"},{"default":false,"kind":null,"name":"_destroyed"}]},{"extends":null,"module":null,"name":"TemplateActions1","overrides":[],"properties":[{"default":0,"kind":null,"name":"open_modal"},{"default":0,"kind":null,"name":"close_modal"}]},{"extends":null,"module":null,"name":"MaterialTemplateActions1","overrides":[],"properties":[{"default":0,"kind":null,"name":"open_modal"},{"default":0,"kind":null,"name":"close_modal"}]}],"roots":{"references":[{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24419","type":"Line"},{"attributes":{"angle":{"value":0},"text":{"field":"Label"},"text_align":{"value":"center"},"text_alpha":{"value":1.0},"text_baseline":{"value":"middle"},"text_color":{"value":"black"},"text_font_size":{"value":"3em"},"text_font_style":{"value":"normal"},"text_line_height":{"value":1.2},"x":{"field":"x"},"x_offset":{"value":0},"y":{"field":"y"},"y_offset":{"value":0}},"id":"24464","type":"Text"},{"attributes":{"coordinates":null,"data_source":{"id":"24303"},"glyph":{"id":"24306"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"24308"},"nonselection_glyph":{"id":"24307"},"selection_glyph":{"id":"24311"},"view":{"id":"24310"}},"id":"24309","type":"GlyphRenderer"},{"attributes":{"text":{"field":"Label"},"text_align":{"value":"center"},"text_alpha":{"value":0.2},"text_baseline":{"value":"middle"},"text_color":{"value":"black"},"text_font_size":{"value":"3em"},"x":{"field":"x"},"y":{"field":"y"}},"id":"24470","type":"Text"},{"attributes":{"callback":null,"formatters":{"$indices":{"id":"24047"},"$x":{"id":"24045"},"$y":{"id":"24046"}},"renderers":[{"id":"24119"}],"tooltips":[["GaP","$x{custom}%"],["GaSb","$y{custom}%"],["GaAs","$indices{custom}%"],["Bandgap","@values eV"]]},"id":"24057","type":"HoverTool"},{"attributes":{},"id":"24063","type":"LinearScale"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24131","type":"Line"},{"attributes":{"coordinates":null,"data_source":{"id":"24285"},"glyph":{"id":"24288"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"24290"},"nonselection_glyph":{"id":"24289"},"selection_glyph":{"id":"24293"},"view":{"id":"24292"}},"id":"24291","type":"GlyphRenderer"},{"attributes":{},"id":"24501","type":"UnionRenderers"},{"attributes":{},"id":"24549","type":"UnionRenderers"},{"attributes":{"code":"\nvar state = null\nfor (var root of cb_obj.document.roots()) {\n  if (root.id == '25048') {\n    state = root;\n    break;\n  }\n}\nif (!state) { return; }\nstate.set_state(cb_obj, cb_obj.value)\n"},"id":"25049","type":"CustomJS"},{"attributes":{"coordinates":null,"data_source":{"id":"24420"},"glyph":{"id":"24423"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"24425"},"nonselection_glyph":{"id":"24424"},"selection_glyph":{"id":"24428"},"view":{"id":"24427"}},"id":"24426","type":"GlyphRenderer"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24289","type":"Line"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24288","type":"Line"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24290","type":"Line"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24424","type":"Line"},{"attributes":{"angle":{"value":0},"text":{"field":"Label"},"text_align":{"value":"center"},"text_alpha":{"value":1.0},"text_baseline":{"value":"middle"},"text_color":{"value":"black"},"text_font_size":{"value":"3em"},"text_font_style":{"value":"normal"},"text_line_height":{"value":1.2},"x":{"field":"x"},"x_offset":{"value":0},"y":{"field":"y"},"y_offset":{"value":0}},"id":"24473","type":"Text"},{"attributes":{"below":[{"id":"24067"}],"center":[{"id":"24070"},{"id":"24074"}],"frame_height":1040,"frame_width":1200,"height":null,"left":[{"id":"24071"}],"margin":[5,5,5,5],"match_aspect":true,"min_border_bottom":10,"min_border_left":10,"min_border_right":10,"min_border_top":10,"renderers":[{"id":"24119"},{"id":"24129"},{"id":"24138"},{"id":"24147"},{"id":"24156"},{"id":"24165"},{"id":"24174"},{"id":"24183"},{"id":"24192"},{"id":"24201"},{"id":"24210"},{"id":"24219"},{"id":"24228"},{"id":"24237"},{"id":"24246"},{"id":"24255"},{"id":"24264"},{"id":"24273"},{"id":"24282"},{"id":"24291"},{"id":"24300"},{"id":"24309"},{"id":"24318"},{"id":"24327"},{"id":"24336"},{"id":"24345"},{"id":"24354"},{"id":"24363"},{"id":"24372"},{"id":"24381"},{"id":"24390"},{"id":"24399"},{"id":"24408"},{"id":"24417"},{"id":"24426"},{"id":"24435"},{"id":"24444"},{"id":"24453"},{"id":"24462"},{"id":"24471"},{"id":"24480"}],"right":[{"id":"24122"}],"sizing_mode":"fixed","title":{"id":"24059"},"toolbar":{"id":"24081"},"width":null,"x_range":{"id":"24055"},"x_scale":{"id":"24063"},"y_range":{"id":"24056"},"y_scale":{"id":"24065"}},"id":"24058","subtype":"Figure","type":"Plot"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24423","type":"Line"},{"attributes":{},"id":"24286","type":"Selection"},{"attributes":{},"id":"24068","type":"BasicTicker"},{"attributes":{"coordinates":null,"data_source":{"id":"24465"},"glyph":{"id":"24468"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"24470"},"nonselection_glyph":{"id":"24469"},"selection_glyph":{"id":"24473"},"view":{"id":"24472"}},"id":"24471","type":"GlyphRenderer"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24425","type":"Line"},{"attributes":{"coordinates":null,"group":null,"text":"Substrate:: GaAs","text_color":"black","text_font_size":"12pt"},"id":"24059","type":"Title"},{"attributes":{"text":{"field":"Label"},"text_align":{"value":"center"},"text_baseline":{"value":"middle"},"text_color":{"value":"black"},"text_font_size":{"value":"3em"},"x":{"field":"x"},"y":{"field":"y"}},"id":"24468","type":"Text"},{"attributes":{},"id":"24421","type":"Selection"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24302","type":"Line"},{"attributes":{},"id":"24076","type":"PanTool"},{"attributes":{"axis_label":"x","coordinates":null,"formatter":{"id":"24089"},"group":null,"major_label_policy":{"id":"24090"},"ticker":{"id":"24068"},"visible":false},"id":"24067","type":"LinearAxis"},{"attributes":{"source":{"id":"24285"}},"id":"24292","type":"CDSView"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24293","type":"Line"},{"attributes":{"state":{"GaAs":{"content":"{\"events\": [{\"cols\": null, \"column_source\": {\"id\": \"24111\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"color\": {\"__ndarray__\": \"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\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [4763]}, \"values\": {\"__ndarray__\": \"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\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [4763]}, \"x\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAADwPwAAAAAAAABAAAAAAAAACEAAAAAAAAAQQAAAAAAAABRAAAAAAAAAGEAAAAAAAAAcQAAAAAAAACBAAAAAAAAAIkAAAAAAAAAkQAAAAAAAACZAAAAAAAAAKEAAAAAAAAAqQAAAAAAAACxAAAAAAAAALkAAAAAAAAAwQAAAAAAAADFAAAAAAAAAMkAAAAAAAAAzQAAAAAAAADRAAAAAAAAANUAAAAAAAAA2QAAAAAAAADdAAAAAAAAAOEAAAAAAAAA5QAAAAAAAADpAAAAAAAAAO0AAAAAAAAA8QAAAAAAAAD1AAAAAAAAAPkAAAAAAAAA/QAAAAAAAAEBAAAAAAACAQEAAAAAAAABBQAAAAAAAgEFAAAAAAAAAQkAAAAAAAIBCQAAAAAAAAENAAAAAAACAQ0AAAAAAAABEQAAAAAAAgERAAAAAAAAARUAAAAAAAIBFQAAAAAAAAEZAAAAAAACARkAAAAAAAABHQAAAAAAAgEdAAAAAAAAASEAAAAAAAIBIQAAAAAAAAElAAAAAAACASUAAAAAAAABKQAAAAAAAgEpAAAAAAAAAS0AAAAAAAIBLQAAAAAAAAExAAAAAAACATEAAAAAAAABNQAAAAAAAgE1AAAAAAAAATkAAAAAAAIBOQAAAAAAAAE9AAAAAAACAT0AAAAAAAABQQAAAAAAAQFBAAAAAAACAUEAAAAAAAMBQQAAAAAAAAFFAAAAAAABAUUAAAAAAAIBRQAAAAAAAwFFAAAAAAAAAUkAAAAAAAEBSQAAAAAAAgFJAAAAAAADAUkAAAAAAAABTQAAAAAAAQFNAAAAAAACAU0AAAAAAAMBTQAAAAAAAAFRAAAAAAABAVEAAAAAAAIBUQAAAAAAAwFRAAAAAAAAAVUAAAAAAAEBVQAAAAAAAgFVAAAAAAADAVUAAAAAAAABWQAAAAAAAQFZAAAAAAACAVkAAAAAAAMBWQAAAAAAAAFdAAAAAAABAV0AAAAAAAIBXQAAAAAAAwFdAAAAAAAAAWEAAAAAAAEBYQAAAAAAAgFhAAAAAAADAWEAAAAAAAABZQAAAAAAAAOA/AAAAAAAA+D8AAAAAAAAEQAAAAAAAAAxAAAAAAAAAEkAAAAAAAAAWQAAAAAAAABpAAAAAAAAAHkAAAAAAAAAhQAAAAAAAACNAAAAAAAAAJUAAAAAAAAAnQAAAAAAAAClAAAAAAAAAK0AAAAAAAAAtQAAAAAAAAC9AAAAAAACAMEAAAAAAAIAxQAAAAAAAgDJAAAAAAACAM0AAAAAAAIA0QAAAAAAAgDVAAAAAAACANkAAAAAAAIA3QAAAAAAAgDhAAAAAAACAOUAAAAAAAIA6QAAAAAAAgDtAAAAAAACAPEAAAAAAAIA9QAAAAAAAgD5AAAAAAACAP0AAAAAAAEBAQAAAAAAAwEBAAAAAAABAQUAAAAAAAMBBQAAAAAAAQEJAAAAAAADAQkAAAAAAAEBDQAAAAAAAwENAAAAAAABAREAAAAAAAMBEQAAAAAAAQEVAAAAAAADARUAAAAAAAEBGQAAAAAAAwEZAAAAAAABAR0AAAAAAAMBHQAAAAAAAQEhAAAAAAADASEAAAAAAAEBJQAAAAAAAwElAAAAAAABASkAAAAAAAMBKQAAAAAAAQEtAAAAAAADAS0AAAAAAAEBMQAAAAAAAwExAAAAAAABATUAAAAAAAMBNQAAAAAAAQE5AAAAAAADATkAAAAAAAEBPQAAAAAAAwE9AAAAAAAAgUEAAAAAAAGBQQAAAAAAAoFBAAAAAAADgUEAAAAAAACBRQAAAAAAAYFFAAAAAAACgUUAAAAAAAOBRQAAAAAAAIFJAAAAAAABgUkAAAAAAAKBSQAAAAAAA4FJAAAAAAAAgU0AAAAAAAGBTQAAAAAAAoFNAAAAAAADgU0AAAAAAACBUQAAAAAAAYFRAAAAAAACgVEAAAAAAAOBUQAAAAAAAIFVAAAAAAABgVUAAAAAAAKBVQAAAAAAA4FVAAAAAAAAgVkAAAAAAAGBWQAAAAAAAoFZAAAAAAADgVkAAAAAAACBXQAAAAAAAYFdAAAAAAACgV0AAAAAAAOBXQAAAAAAAIFhAAAAAAABgWEAAAAAAAKBYQAAAAAAA4FhAAAAAAAAA8D8AAAAAAAAAQAAAAAAAAAhAAAAAAAAAEEAAAAAAAAAUQAAAAAAAABhAAAAAAAAAHEAAAAAAAAAgQAAAAAAAACJAAAAAAAAAJEAAAAAAAAAmQAAAAAAAAChAAAAAAAAAKkAAAAAAAAAsQAAAAAAAAC5AAAAAAAAAMEAAAAAAAAAxQAAAAAAAADJAAAAAAAAAM0AAAAAAAAA0QAAAAAAAADVAAAAAAAAANkAAAAAAAAA3QAAAAAAAADhAAAAAAAAAOUAAAAAAAAA6QAAAAAAAADtAAAAAAAAAPEAAAAAAAAA9QAAAAAAAAD5AAAAAAAAAP0AAAAAAAABAQAAAAAAAgEBAAAAAAAAAQUAAAAAAAIBBQAAAAAAAAEJAAAAAAACAQkAAAAAAAABDQAAAAAAAgENAAAAAAAAAREAAAAAAAIBEQAAAAAAAAEVAAAAAAACARUAAAAAAAABGQAAAAAAAgEZAAAAAAAAAR0AAAAAAAIBHQAAAAAAAAEhAAAAAAACASEAAAAAAAABJQAAAAAAAgElAAAAAAAAASkAAAAAAAIBKQAAAAAAAAEtAAAAAAACAS0AAAAAAAABMQAAAAAAAgExAAAAAAAAATUAAAAAAAIBNQAAAAAAAAE5AAAAAAACATkAAAAAAAABPQAAAAAAAgE9AAAAAAAAAUEAAAAAAAEBQQAAAAAAAgFBAAAAAAADAUEAAAAAAAABRQAAAAAAAQFFAAAAAAACAUUAAAAAAAMBRQAAAAAAAAFJAAAAAAABAUkAAAAAAAIBSQAAAAAAAwFJAAAAAAAAAU0AAAAAAAEBTQAAAAAAAgFNAAAAAAADAU0AAAAAAAABUQAAAAAAAQFRAAAAAAACAVEAAAAAAAMBUQAAAAAAAAFVAAAAAAABAVUAAAAAAAIBVQAAAAAAAwFVAAAAAAAAAVkAAAAAAAEBWQAAAAAAAgFZAAAAAAADAVkAAAAAAAABXQAAAAAAAQFdAAAAAAACAV0AAAAAAAMBXQAAAAAAAAFhAAAAAAABAWEAAAAAAAIBYQAAAAAAAwFhAAAAAAAAA+D8AAAAAAAAEQAAAAAAAAAxAAAAAAAAAEkAAAAAAAAAWQAAAAAAAABpAAAAAAAAAHkAAAAAAAAAhQAAAAAAAACNAAAAAAAAAJUAAAAAAAAAnQAAAAAAAAClAAAAAAAAAK0AAAAAAAAAtQAAAAAAAAC9AAAAAAACAMEAAAAAAAIAxQAAAAAAAgDJAAAAAAACAM0AAAAAAAIA0QAAAAAAAgDVAAAAAAACANkAAAAAAAIA3QAAAAAAAgDhAAAAAAACAOUAAAAAAAIA6QAAAAAAAgDtAAAAAAACAPEAAAAAAAIA9QAAAAAAAgD5AAAAAAACAP0AAAAAAAEBAQAAAAAAAwEBAAAAAAABAQUAAAAAAAMBBQAAAAAAAQEJAAAAAAADAQkAAAAAAAEBDQAAAAAAAwENAAAAAAABAREAAAAAAAMBEQAAAAAAAQEVAAAAAAADARUAAAAAAAEBGQAAAAAAAwEZAAAAAAABAR0AAAAAAAMBHQAAAAAAAQEhAAAAAAADASEAAAAAAAEBJQAAAAAAAwElAAAAAAABASkAAAAAAAMBKQAAAAAAAQEtAAAAAAADAS0AAAAAAAEBMQAAAAAAAwExAAAAAAABATUAAAAAAAMBNQAAAAAAAQE5AAAAAAADATkAAAAAAAEBPQAAAAAAAwE9AAAAAAAAgUEAAAAAAAGBQQAAAAAAAoFBAAAAAAADgUEAAAAAAACBRQAAAAAAAYFFAAAAAAACgUUAAAAAAAOBRQAAAAAAAIFJAAAAAAABgUkAAAAAAAKBSQAAAAAAA4FJAAAAAAAAgU0AAAAAAAGBTQAAAAAAAoFNAAAAAAADgU0AAAAAAACBUQAAAAAAAYFRAAAAAAACgVEAAAAAAAOBUQAAAAAAAIFVAAAAAAABgVUAAAAAAAKBVQAAAAAAA4FVAAAAAAAAgVkAAAAAAAGBWQAAAAAAAoFZAAAAAAADgVkAAAAAAACBXQAAAAAAAYFdAAAAAAACgV0AAAAAAAOBXQAAAAAAAIFhAAAAAAABgWEAAAAAAAKBYQAAAAAAAAABAAAAAAAAACEAAAAAAAAAQQAAAAAAAABRAAAAAAAAAGEAAAAAAAAAcQAAAAAAAACBAAAAAAAAAIkAAAAAAAAAkQAAAAAAAACZAAAAAAAAAKEAAAAAAAAAqQAAAAAAAACxAAAAAAAAALkAAAAAAAAAwQAAAAAAAADFAAAAAAAAAMkAAAAAAAAAzQAAAAAAAADRAAAAAAAAANUAAAAAAAAA2QAAAAAAAADdAAAAAAAAAOEAAAAAAAAA5QAAAAAAAADpAAAAAAAAAO0AAAAAAAAA8QAAAAAAAAD1AAAAAAAAAPkAAAAAAAAA/QAAAAAAAAEBAAAAAAACAQEAAAAAAAABBQAAAAAAAgEFAAAAAAAAAQkAAAAAAAIBCQAAAAAAAAENAAAAAAACAQ0AAAAAAAABEQAAAAAAAgERAAAAAAAAARUAAAAAAAIBFQAAAAAAAAEZAAAAAAACARkAAAAAAAABHQAAAAAAAgEdAAAAAAAAASEAAAAAAAIBIQAAAAAAAAElAAAAAAACASUAAAAAAAABKQAAAAAAAgEpAAAAAAAAAS0AAAAAAAIBLQAAAAAAAAExAAAAAAACATEAAAAAAAABNQAAAAAAAgE1AAAAAAAAATkAAAAAAAIBOQAAAAAAAAE9AAAAAAACAT0AAAAAAAABQQAAAAAAAQFBAAAAAAACAUEAAAAAAAMBQQAAAAAAAAFFAAAAAAABAUUAAAAAAAIBRQAAAAAAAwFFAAAAAAAAAUkAAAAAAAEBSQAAAAAAAgFJAAAAAAADAUkAAAAAAAABTQAAAAAAAQFNAAAAAAACAU0AAAAAAAMBTQAAAAAAAAFRAAAAAAABAVEAAAAAAAIBUQAAAAAAAwFRAAAAAAAAAVUAAAAAAAEBVQAAAAAAAgFVAAAAAAADAVUAAAAAAAABWQAAAAAAAQFZAAAAAAACAVkAAAAAAAMBWQAAAAAAAAFdAAAAAAABAV0AAAAAAAIBXQAAAAAAAwFdAAAAAAAAAWEAAAAAAAEBYQAAAAAAAgFhAAAAAAAAABEAAAAAAAAAMQAAAAAAAABJAAAAAAAAAFkAAAAAAAAAaQAAAAAAAAB5AAAAAAAAAIUAAAAAAAAAjQAAAAAAAACVAAAAAAAAAJ0AAAAAAAAApQAAAAAAAACtAAAAAAAAALUAAAAAAAAAvQAAAAAAAgDBAAAAAAACAMUAAAAAAAIAyQAAAAAAAgDNAAAAAAACANEAAAAAAAIA1QAAAAAAAgDZAAAAAAACAN0AAAAAAAIA4QAAAAAAAgDlAAAAAAACAOkAAAAAAAIA7QAAAAAAAgDxAAAAAAACAPUAAAAAAAIA+QAAAAAAAgD9AAAAAAABAQEAAAAAAAMBAQAAAAAAAQEFAAAAAAADAQUAAAAAAAEBCQAAAAAAAwEJAAAAAAABAQ0AAAAAAAMBDQAAAAAAAQERAAAAAAADAREAAAAAAAEBFQAAAAAAAwEVAAAAAAABARkAAAAAAAMBGQAAAAAAAQEdAAAAAAADAR0AAAAAAAEBIQAAAAAAAwEhAAAAAAABASUAAAAAAAMBJQAAAAAAAQEpAAAAAAADASkAAAAAAAEBLQAAAAAAAwEtAAAAAAABATEAAAAAAAMBMQAAAAAAAQE1AAAAAAADATUAAAAAAAEBOQAAAAAAAwE5AAAAAAABAT0AAAAAAAMBPQAAAAAAAIFBAAAAAAABgUEAAAAAAAKBQQAAAAAAA4FBAAAAAAAAgUUAAAAAAAGBRQAAAAAAAoFFAAAAAAADgUUAAAAAAACBSQAAAAAAAYFJAAAAAAACgUkAAAAAAAOBSQAAAAAAAIFNAAAAAAABgU0AAAAAAAKBTQAAAAAAA4FNAAAAAAAAgVEAAAAAAAGBUQAAAAAAAoFRAAAAAAADgVEAAAAAAACBVQAAAAAAAYFVAAAAAAACgVUAAAAAAAOBVQAAAAAAAIFZAAAAAAABgVkAAAAAAAKBWQAAAAAAA4FZAAAAAAAAgV0AAAAAAAGBXQAAAAAAAoFdAAAAAAADgV0AAAAAAACBYQAAAAAAAYFhAAAAAAAAACEAAAAAAAAAQQAAAAAAAABRAAAAAAAAAGEAAAAAAAAAcQAAAAAAAACBAAAAAAAAAIkAAAAAAAAAkQAAAAAAAACZAAAAAAAAAKEAAAAAAAAAqQAAAAAAAACxAAAAAAAAALkAAAAAAAAAwQAAAAAAAADFAAAAAAAAAMkAAAAAAAAAzQAAAAAAAADRAAAAAAAAANUAAAAAAAAA2QAAAAAAAADdAAAAAAAAAOEAAAAAAAAA5QAAAAAAAADpAAAAAAAAAO0AAAAAAAAA8QAAAAAAAAD1AAAAAAAAAPkAAAAAAAAA/QAAAAAAAAEBAAAAAAACAQEAAAAAAAABBQAAAAAAAgEFAAAAAAAAAQkAAAAAAAIBCQAAAAAAAAENAAAAAAACAQ0AAAAAAAABEQAAAAAAAgERAAAAAAAAARUAAAAAAAIBFQAAAAAAAAEZAAAAAAACARkAAAAAAAABHQAAAAAAAgEdAAAAAAAAASEAAAAAAAIBIQAAAAAAAAElAAAAAAACASUAAAAAAAABKQAAAAAAAgEpAAAAAAAAAS0AAAAAAAIBLQAAAAAAAAExAAAAAAACATEAAAAAAAABNQAAAAAAAgE1AAAAAAAAATkAAAAAAAIBOQAAAAAAAAE9AAAAAAACAT0AAAAAAAABQQAAAAAAAQFBAAAAAAACAUEAAAAAAAMBQQAAAAAAAAFFAAAAAAABAUUAAAAAAAIBRQAAAAAAAwFFAAAAAAAAAUkAAAAAAAEBSQAAAAAAAgFJAAAAAAADAUkAAAAAAAABTQAAAAAAAQFNAAAAAAACAU0AAAAAAAMBTQAAAAAAAAFRAAAAAAABAVEAAAAAAAIBUQAAAAAAAwFRAAAAAAAAAVUAAAAAAAEBVQAAAAAAAgFVAAAAAAADAVUAAAAAAAABWQAAAAAAAQFZAAAAAAACAVkAAAAAAAMBWQAAAAAAAAFdAAAAAAABAV0AAAAAAAIBXQAAAAAAAwFdAAAAAAAAAWEAAAAAAAEBYQAAAAAAAAAxAAAAAAAAAEkAAAAAAAAAWQAAAAAAAABpAAAAAAAAAHkAAAAAAAAAhQAAAAAAAACNAAAAAAAAAJUAAAAAAAAAnQAAAAAAAAClAAAAAAAAAK0AAAAAAAAAtQAAAAAAAAC9AAAAAAACAMEAAAAAAAIAxQAAAAAAAgDJAAAAAAACAM0AAAAAAAIA0QAAAAAAAgDVAAAAAAACANkAAAAAAAIA3QAAAAAAAgDhAAAAAAACAOUAAAAAAAIA6QAAAAAAAgDtAAAAAAACAPEAAAAAAAIA9QAAAAAAAgD5AAAAAAACAP0AAAAAAAEBAQAAAAAAAwEBAAAAAAABAQUAAAAAAAMBBQAAAAAAAQEJAAAAAAADAQkAAAAAAAEBDQAAAAAAAwENAAAAAAABAREAAAAAAAMBEQAAAAAAAQEVAAAAAAADARUAAAAAAAEBGQAAAAAAAwEZAAAAAAABAR0AAAAAAAMBHQAAAAAAAQEhAAAAAAADASEAAAAAAAEBJQAAAAAAAwElAAAAAAABASkAAAAAAAMBKQAAAAAAAQEtAAAAAAADAS0AAAAAAAEBMQAAAAAAAwExAAAAAAABATUAAAAAAAMBNQAAAAAAAQE5AAAAAAADATkAAAAAAAEBPQAAAAAAAwE9AAAAAAAAgUEAAAAAAAGBQQAAAAAAAoFBAAAAAAADgUEAAAAAAACBRQAAAAAAAYFFAAAAAAACgUUAAAAAAAOBRQAAAAAAAIFJAAAAAAABgUkAAAAAAAKBSQAAAAAAA4FJAAAAAAAAgU0AAAAAAAGBTQAAAAAAAoFNAAAAAAADgU0AAAAAAACBUQAAAAAAAYFRAAAAAAACgVEAAAAAAAOBUQAAAAAAAIFVAAAAAAABgVUAAAAAAAKBVQAAAAAAA4FVAAAAAAAAgVkAAAAAAAGBWQAAAAAAAoFZAAAAAAADgVkAAAAAAACBXQAAAAAAAYFdAAAAAAACgV0AAAAAAAOBXQAAAAAAAIFhAAAAAAAAAEEAAAAAAAAAUQAAAAAAAABhAAAAAAAAAHEAAAAAAAAAgQAAAAAAAACJAAAAAAAAAJEAAAAAAAAAmQAAAAAAAAChAAAAAAAAAKkAAAAAAAAAsQAAAAAAAAC5AAAAAAAAAMEAAAAAAAAAxQAAAAAAAADJAAAAAAAAAM0AAAAAAAAA0QAAAAAAAADVAAAAAAAAANkAAAAAAAAA3QAAAAAAAADhAAAAAAAAAOUAAAAAAAAA6QAAAAAAAADtAAAAAAAAAPEAAAAAAAAA9QAAAAAAAAD5AAAAAAAAAP0AAAAAAAABAQAAAAAAAgEBAAAAAAAAAQUAAAAAAAIBBQAAAAAAAAEJAAAAAAACAQkAAAAAAAABDQAAAAAAAgENAAAAAAAAAREAAAAAAAIBEQAAAAAAAAEVAAAAAAACARUAAAAAAAABGQAAAAAAAgEZAAAAAAAAAR0AAAAAAAIBHQAAAAAAAAEhAAAAAAACASEAAAAAAAABJQAAAAAAAgElAAAAAAAAASkAAAAAAAIBKQAAAAAAAAEtAAAAAAACAS0AAAAAAAABMQAAAAAAAgExAAAAAAAAATUAAAAAAAIBNQAAAAAAAAE5AAAAAAACATkAAAAAAAABPQAAAAAAAgE9AAAAAAAAAUEAAAAAAAEBQQAAAAAAAgFBAAAAAAADAUEAAAAAAAABRQAAAAAAAQFFAAAAAAACAUUAAAAAAAMBRQAAAAAAAAFJAAAAAAABAUkAAAAAAAIBSQAAAAAAAwFJAAAAAAAAAU0AAAAAAAEBTQAAAAAAAgFNAAAAAAADAU0AAAAAAAABUQAAAAAAAQFRAAAAAAACAVEAAAAAAAMBUQAAAAAAAAFVAAAAAAABAVUAAAAAAAIBVQAAAAAAAwFVAAAAAAAAAVkAAAAAAAEBWQAAAAAAAgFZAAAAAAADAVkAAAAAAAABXQAAAAAAAQFdAAAAAAACAV0AAAAAAAMBXQAAAAAAAAFhAAAAAAAAAEkAAAAAAAAAWQAAAAAAAABpAAAAAAAAAHkAAAAAAAAAhQAAAAAAAACNAAAAAAAAAJUAAAAAAAAAnQAAAAAAAAClAAAAAAAAAK0AAAAAAAAAtQAAAAAAAAC9AAAAAAACAMEAAAAAAAIAxQAAAAAAAgDJAAAAAAACAM0AAAAAAAIA0QAAAAAAAgDVAAAAAAACANkAAAAAAAIA3QAAAAAAAgDhAAAAAAACAOUAAAAAAAIA6QAAAAAAAgDtAAAAAAACAPEAAAAAAAIA9QAAAAAAAgD5AAAAAAACAP0AAAAAAAEBAQAAAAAAAwEBAAAAAAABAQUAAAAAAAMBBQAAAAAAAQEJAAAAAAADAQkAAAAAAAEBDQAAAAAAAwENAAAAAAABAREAAAAAAAMBEQAAAAAAAQEVAAAAAAADARUAAAAAAAEBGQAAAAAAAwEZAAAAAAABAR0AAAAAAAMBHQAAAAAAAQEhAAAAAAADASEAAAAAAAEBJQAAAAAAAwElAAAAAAABASkAAAAAAAMBKQAAAAAAAQEtAAAAAAADAS0AAAAAAAEBMQAAAAAAAwExAAAAAAABATUAAAAAAAMBNQAAAAAAAQE5AAAAAAADATkAAAAAAAEBPQAAAAAAAwE9AAAAAAAAgUEAAAAAAAGBQQAAAAAAAoFBAAAAAAADgUEAAAAAAACBRQAAAAAAAYFFAAAAAAACgUUAAAAAAAOBRQAAAAAAAIFJAAAAAAABgUkAAAAAAAKBSQAAAAAAA4FJAAAAAAAAgU0AAAAAAAGBTQAAAAAAAoFNAAAAAAADgU0AAAAAAACBUQAAAAAAAYFRAAAAAAACgVEAAAAAAAOBUQAAAAAAAIFVAAAAAAABgVUAAAAAAAKBVQAAAAAAA4FVAAAAAAAAgVkAAAAAAAGBWQAAAAAAAoFZAAAAAAADgVkAAAAAAACBXQAAAAAAAYFdAAAAAAACgV0AAAAAAAOBXQAAAAAAAABRAAAAAAAAAGEAAAAAAAAAcQAAAAAAAACBAAAAAAAAAIkAAAAAAAAAkQAAAAAAAACZAAAAAAAAAKEAAAAAAAAAqQAAAAAAAACxAAAAAAAAALkAAAAAAAAAwQAAAAAAAADFAAAAAAAAAMkAAAAAAAAAzQAAAAAAAADRAAAAAAAAANUAAAAAAAAA2QAAAAAAAADdAAAAAAAAAOEAAAAAAAAA5QAAAAAAAADpAAAAAAAAAO0AAAAAAAAA8QAAAAAAAAD1AAAAAAAAAPkAAAAAAAAA/QAAAAAAAAEBAAAAAAACAQEAAAAAAAABBQAAAAAAAgEFAAAAAAAAAQkAAAAAAAIBCQAAAAAAAAENAAAAAAACAQ0AAAAAAAABEQAAAAAAAgERAAAAAAAAARUAAAAAAAIBFQAAAAAAAAEZAAAAAAACARkAAAAAAAABHQAAAAAAAgEdAAAAAAAAASEAAAAAAAIBIQAAAAAAAAElAAAAAAACASUAAAAAAAABKQAAAAAAAgEpAAAAAAAAAS0AAAAAAAIBLQAAAAAAAAExAAAAAAACATEAAAAAAAABNQAAAAAAAgE1AAAAAAAAATkAAAAAAAIBOQAAAAAAAAE9AAAAAAACAT0AAAAAAAABQQAAAAAAAQFBAAAAAAACAUEAAAAAAAMBQQAAAAAAAAFFAAAAAAABAUUAAAAAAAIBRQAAAAAAAwFFAAAAAAAAAUkAAAAAAAEBSQAAAAAAAgFJAAAAAAADAUkAAAAAAAABTQAAAAAAAQFNAAAAAAACAU0AAAAAAAMBTQAAAAAAAAFRAAAAAAABAVEAAAAAAAIBUQAAAAAAAwFRAAAAAAAAAVUAAAAAAAEBVQAAAAAAAgFVAAAAAAADAVUAAAAAAAABWQAAAAAAAQFZAAAAAAACAVkAAAAAAAMBWQAAAAAAAAFdAAAAAAABAV0AAAAAAAIBXQAAAAAAAwFdAAAAAAAAAFkAAAAAAAAAaQAAAAAAAAB5AAAAAAAAAIUAAAAAAAAAjQAAAAAAAACVAAAAAAAAAJ0AAAAAAAAApQAAAAAAAACtAAAAAAAAALUAAAAAAAAAvQAAAAAAAgDBAAAAAAACAMUAAAAAAAIAyQAAAAAAAgDNAAAAAAACANEAAAAAAAIA1QAAAAAAAgDZAAAAAAACAN0AAAAAAAIA4QAAAAAAAgDlAAAAAAACAOkAAAAAAAIA7QAAAAAAAgDxAAAAAAACAPUAAAAAAAIA+QAAAAAAAgD9AAAAAAABAQEAAAAAAAMBAQAAAAAAAQEFAAAAAAADAQUAAAAAAAEBCQAAAAAAAwEJAAAAAAABAQ0AAAAAAAMBDQAAAAAAAQERAAAAAAADAREAAAAAAAEBFQAAAAAAAwEVAAAAAAABARkAAAAAAAMBGQAAAAAAAQEdAAAAAAADAR0AAAAAAAEBIQAAAAAAAwEhAAAAAAABASUAAAAAAAMBJQAAAAAAAQEpAAAAAAADASkAAAAAAAEBLQAAAAAAAwEtAAAAAAABATEAAAAAAAMBMQAAAAAAAQE1AAAAAAADATUAAAAAAAEBOQAAAAAAAwE5AAAAAAABAT0AAAAAAAMBPQAAAAAAAIFBAAAAAAABgUEAAAAAAAKBQQAAAAAAA4FBAAAAAAAAgUUAAAAAAAGBRQAAAAAAAoFFAAAAAAADgUUAAAAAAACBSQAAAAAAAYFJAAAAAAACgUkAAAAAAAOBSQAAAAAAAIFNAAAAAAABgU0AAAAAAAKBTQAAAAAAA4FNAAAAAAAAgVEAAAAAAAGBUQAAAAAAAoFRAAAAAAADgVEAAAAAAACBVQAAAAAAAYFVAAAAAAACgVUAAAAAAAOBVQAAAAAAAIFZAAAAAAABgVkAAAAAAAKBWQAAAAAAA4FZAAAAAAAAgV0AAAAAAAGBXQAAAAAAAoFdAAAAAAAAAGEAAAAAAAAAcQAAAAAAAACBAAAAAAAAAIkAAAAAAAAAkQAAAAAAAACZAAAAAAAAAKEAAAAAAAAAqQAAAAAAAACxAAAAAAAAALkAAAAAAAAAwQAAAAAAAADFAAAAAAAAAMkAAAAAAAAAzQAAAAAAAADRAAAAAAAAANUAAAAAAAAA2QAAAAAAAADdAAAAAAAAAOEAAAAAAAAA5QAAAAAAAADpAAAAAAAAAO0AAAAAAAAA8QAAAAAAAAD1AAAAAAAAAPkAAAAAAAAA/QAAAAAAAAEBAAAAAAACAQEAAAAAAAABBQAAAAAAAgEFAAAAAAAAAQkAAAAAAAIBCQAAAAAAAAENAAAAAAACAQ0AAAAAAAABEQAAAAAAAgERAAAAAAAAARUAAAAAAAIBFQAAAAAAAAEZAAAAAAACARkAAAAAAAABHQAAAAAAAgEdAAAAAAAAASEAAAAAAAIBIQAAAAAAAAElAAAAAAACASUAAAAAAAABKQAAAAAAAgEpAAAAAAAAAS0AAAAAAAIBLQAAAAAAAAExAAAAAAACATEAAAAAAAABNQAAAAAAAgE1AAAAAAAAATkAAAAAAAIBOQAAAAAAAAE9AAAAAAACAT0AAAAAAAABQQAAAAAAAQFBAAAAAAACAUEAAAAAAAMBQQAAAAAAAAFFAAAAAAABAUUAAAAAAAIBRQAAAAAAAwFFAAAAAAAAAUkAAAAAAAEBSQAAAAAAAgFJAAAAAAADAUkAAAAAAAABTQAAAAAAAQFNAAAAAAACAU0AAAAAAAMBTQAAAAAAAAFRAAAAAAABAVEAAAAAAAIBUQAAAAAAAwFRAAAAAAAAAVUAAAAAAAEBVQAAAAAAAgFVAAAAAAADAVUAAAAAAAABWQAAAAAAAQFZAAAAAAACAVkAAAAAAAMBWQAAAAAAAAFdAAAAAAABAV0AAAAAAAIBXQAAAAAAAABpAAAAAAAAAHkAAAAAAAAAhQAAAAAAAACNAAAAAAAAAJUAAAAAAAAAnQAAAAAAAAClAAAAAAAAAK0AAAAAAAAAtQAAAAAAAAC9AAAAAAACAMEAAAAAAAIAxQAAAAAAAgDJAAAAAAACAM0AAAAAAAIA0QAAAAAAAgDVAAAAAAACANkAAAAAAAIA3QAAAAAAAgDhAAAAAAACAOUAAAAAAAIA6QAAAAAAAgDtAAAAAAACAPEAAAAAAAIA9QAAAAAAAgD5AAAAAAACAP0AAAAAAAEBAQAAAAAAAwEBAAAAAAABAQUAAAAAAAMBBQAAAAAAAQEJAAAAAAADAQkAAAAAAAEBDQAAAAAAAwENAAAAAAABAREAAAAAAAMBEQAAAAAAAQEVAAAAAAADARUAAAAAAAEBGQAAAAAAAwEZAAAAAAABAR0AAAAAAAMBHQAAAAAAAQEhAAAAAAADASEAAAAAAAEBJQAAAAAAAwElAAAAAAABASkAAAAAAAMBKQAAAAAAAQEtAAAAAAADAS0AAAAAAAEBMQAAAAAAAwExAAAAAAABATUAAAAAAAMBNQAAAAAAAQE5AAAAAAADATkAAAAAAAEBPQAAAAAAAwE9AAAAAAAAgUEAAAAAAAGBQQAAAAAAAoFBAAAAAAADgUEAAAAAAACBRQAAAAAAAYFFAAAAAAACgUUAAAAAAAOBRQAAAAAAAIFJAAAAAAABgUkAAAAAAAKBSQAAAAAAA4FJAAAAAAAAgU0AAAAAAAGBTQAAAAAAAoFNAAAAAAADgU0AAAAAAACBUQAAAAAAAYFRAAAAAAACgVEAAAAAAAOBUQAAAAAAAIFVAAAAAAABgVUAAAAAAAKBVQAAAAAAA4FVAAAAAAAAgVkAAAAAAAGBWQAAAAAAAoFZAAAAAAADgVkAAAAAAACBXQAAAAAAAYFdAAAAAAAAAHEAAAAAAAAAgQAAAAAAAACJAAAAAAAAAJEAAAAAAAAAmQAAAAAAAAChAAAAAAAAAKkAAAAAAAAAsQAAAAAAAAC5AAAAAAAAAMEAAAAAAAAAxQAAAAAAAADJAAAAAAAAAM0AAAAAAAAA0QAAAAAAAADVAAAAAAAAANkAAAAAAAAA3QAAAAAAAADhAAAAAAAAAOUAAAAAAAAA6QAAAAAAAADtAAAAAAAAAPEAAAAAAAAA9QAAAAAAAAD5AAAAAAAAAP0AAAAAAAABAQAAAAAAAgEBAAAAAAAAAQUAAAAAAAIBBQAAAAAAAAEJAAAAAAACAQkAAAAAAAABDQAAAAAAAgENAAAAAAAAAREAAAAAAAIBEQAAAAAAAAEVAAAAAAACARUAAAAAAAABGQAAAAAAAgEZAAAAAAAAAR0AAAAAAAIBHQAAAAAAAAEhAAAAAAACASEAAAAAAAABJQAAAAAAAgElAAAAAAAAASkAAAAAAAIBKQAAAAAAAAEtAAAAAAACAS0AAAAAAAABMQAAAAAAAgExAAAAAAAAATUAAAAAAAIBNQAAAAAAAAE5AAAAAAACATkAAAAAAAABPQAAAAAAAgE9AAAAAAAAAUEAAAAAAAEBQQAAAAAAAgFBAAAAAAADAUEAAAAAAAABRQAAAAAAAQFFAAAAAAACAUUAAAAAAAMBRQAAAAAAAAFJAAAAAAABAUkAAAAAAAIBSQAAAAAAAwFJAAAAAAAAAU0AAAAAAAEBTQAAAAAAAgFNAAAAAAADAU0AAAAAAAABUQAAAAAAAQFRAAAAAAACAVEAAAAAAAMBUQAAAAAAAAFVAAAAAAABAVUAAAAAAAIBVQAAAAAAAwFVAAAAAAAAAVkAAAAAAAEBWQAAAAAAAgFZAAAAAAADAVkAAAAAAAABXQAAAAAAAQFdAAAAAAAAAHkAAAAAAAAAhQAAAAAAAACNAAAAAAAAAJUAAAAAAAAAnQAAAAAAAAClAAAAAAAAAK0AAAAAAAAAtQAAAAAAAAC9AAAAAAACAMEAAAAAAAIAxQAAAAAAAgDJAAAAAAACAM0AAAAAAAIA0QAAAAAAAgDVAAAAAAACANkAAAAAAAIA3QAAAAAAAgDhAAAAAAACAOUAAAAAAAIA6QAAAAAAAgDtAAAAAAACAPEAAAAAAAIA9QAAAAAAAgD5AAAAAAACAP0AAAAAAAEBAQAAAAAAAwEBAAAAAAABAQUAAAAAAAMBBQAAAAAAAQEJAAAAAAADAQkAAAAAAAEBDQAAAAAAAwENAAAAAAABAREAAAAAAAMBEQAAAAAAAQEVAAAAAAADARUAAAAAAAEBGQAAAAAAAwEZAAAAAAABAR0AAAAAAAMBHQAAAAAAAQEhAAAAAAADASEAAAAAAAEBJQAAAAAAAwElAAAAAAABASkAAAAAAAMBKQAAAAAAAQEtAAAAAAADAS0AAAAAAAEBMQAAAAAAAwExAAAAAAABATUAAAAAAAMBNQAAAAAAAQE5AAAAAAADATkAAAAAAAEBPQAAAAAAAwE9AAAAAAAAgUEAAAAAAAGBQQAAAAAAAoFBAAAAAAADgUEAAAAAAACBRQAAAAAAAYFFAAAAAAACgUUAAAAAAAOBRQAAAAAAAIFJAAAAAAABgUkAAAAAAAKBSQAAAAAAA4FJAAAAAAAAgU0AAAAAAAGBTQAAAAAAAoFNAAAAAAADgU0AAAAAAACBUQAAAAAAAYFRAAAAAAACgVEAAAAAAAOBUQAAAAAAAIFVAAAAAAABgVUAAAAAAAKBVQAAAAAAA4FVAAAAAAAAgVkAAAAAAAGBWQAAAAAAAoFZAAAAAAADgVkAAAAAAACBXQAAAAAAAACBAAAAAAAAAIkAAAAAAAAAkQAAAAAAAACZAAAAAAAAAKEAAAAAAAAAqQAAAAAAAACxAAAAAAAAALkAAAAAAAAAwQAAAAAAAADFAAAAAAAAAMkAAAAAAAAAzQAAAAAAAADRAAAAAAAAANUAAAAAAAAA2QAAAAAAAADdAAAAAAAAAOEAAAAAAAAA5QAAAAAAAADpAAAAAAAAAO0AAAAAAAAA8QAAAAAAAAD1AAAAAAAAAPkAAAAAAAAA/QAAAAAAAAEBAAAAAAACAQEAAAAAAAABBQAAAAAAAgEFAAAAAAAAAQkAAAAAAAIBCQAAAAAAAAENAAAAAAACAQ0AAAAAAAABEQAAAAAAAgERAAAAAAAAARUAAAAAAAIBFQAAAAAAAAEZAAAAAAACARkAAAAAAAABHQAAAAAAAgEdAAAAAAAAASEAAAAAAAIBIQAAAAAAAAElAAAAAAACASUAAAAAAAABKQAAAAAAAgEpAAAAAAAAAS0AAAAAAAIBLQAAAAAAAAExAAAAAAACATEAAAAAAAABNQAAAAAAAgE1AAAAAAAAATkAAAAAAAIBOQAAAAAAAAE9AAAAAAACAT0AAAAAAAABQQAAAAAAAQFBAAAAAAACAUEAAAAAAAMBQQAAAAAAAAFFAAAAAAABAUUAAAAAAAIBRQAAAAAAAwFFAAAAAAAAAUkAAAAAAAEBSQAAAAAAAgFJAAAAAAADAUkAAAAAAAABTQAAAAAAAQFNAAAAAAACAU0AAAAAAAMBTQAAAAAAAAFRAAAAAAABAVEAAAAAAAIBUQAAAAAAAwFRAAAAAAAAAVUAAAAAAAEBVQAAAAAAAgFVAAAAAAADAVUAAAAAAAABWQAAAAAAAQFZAAAAAAACAVkAAAAAAAMBWQAAAAAAAAFdAAAAAAAAAIUAAAAAAAAAjQAAAAAAAACVAAAAAAAAAJ0AAAAAAAAApQAAAAAAAACtAAAAAAAAALUAAAAAAAAAvQAAAAAAAgDBAAAAAAACAMUAAAAAAAIAyQAAAAAAAgDNAAAAAAACANEAAAAAAAIA1QAAAAAAAgDZAAAAAAACAN0AAAAAAAIA4QAAAAAAAgDlAAAAAAACAOkAAAAAAAIA7QAAAAAAAgDxAAAAAAACAPUAAAAAAAIA+QAAAAAAAgD9AAAAAAABAQEAAAAAAAMBAQAAAAAAAQEFAAAAAAADAQUAAAAAAAEBCQAAAAAAAwEJAAAAAAABAQ0AAAAAAAMBDQAAAAAAAQERAAAAAAADAREAAAAAAAEBFQAAAAAAAwEVAAAAAAABARkAAAAAAAMBGQAAAAAAAQEdAAAAAAADAR0AAAAAAAEBIQAAAAAAAwEhAAAAAAABASUAAAAAAAMBJQAAAAAAAQEpAAAAAAADASkAAAAAAAEBLQAAAAAAAwEtAAAAAAABATEAAAAAAAMBMQAAAAAAAQE1AAAAAAADATUAAAAAAAEBOQAAAAAAAwE5AAAAAAABAT0AAAAAAAMBPQAAAAAAAIFBAAAAAAABgUEAAAAAAAKBQQAAAAAAA4FBAAAAAAAAgUUAAAAAAAGBRQAAAAAAAoFFAAAAAAADgUUAAAAAAACBSQAAAAAAAYFJAAAAAAACgUkAAAAAAAOBSQAAAAAAAIFNAAAAAAABgU0AAAAAAAKBTQAAAAAAA4FNAAAAAAAAgVEAAAAAAAGBUQAAAAAAAoFRAAAAAAADgVEAAAAAAACBVQAAAAAAAYFVAAAAAAACgVUAAAAAAAOBVQAAAAAAAIFZAAAAAAABgVkAAAAAAAKBWQAAAAAAA4FZAAAAAAAAAIkAAAAAAAAAkQAAAAAAAACZAAAAAAAAAKEAAAAAAAAAqQAAAAAAAACxAAAAAAAAALkAAAAAAAAAwQAAAAAAAADFAAAAAAAAAMkAAAAAAAAAzQAAAAAAAADRAAAAAAAAANUAAAAAAAAA2QAAAAAAAADdAAAAAAAAAOEAAAAAAAAA5QAAAAAAAADpAAAAAAAAAO0AAAAAAAAA8QAAAAAAAAD1AAAAAAAAAPkAAAAAAAAA/QAAAAAAAAEBAAAAAAACAQEAAAAAAAABBQAAAAAAAgEFAAAAAAAAAQkAAAAAAAIBCQAAAAAAAAENAAAAAAACAQ0AAAAAAAABEQAAAAAAAgERAAAAAAAAARUAAAAAAAIBFQAAAAAAAAEZAAAAAAACARkAAAAAAAABHQAAAAAAAgEdAAAAAAAAASEAAAAAAAIBIQAAAAAAAAElAAAAAAACASUAAAAAAAABKQAAAAAAAgEpAAAAAAAAAS0AAAAAAAIBLQAAAAAAAAExAAAAAAACATEAAAAAAAABNQAAAAAAAgE1AAAAAAAAATkAAAAAAAIBOQAAAAAAAAE9AAAAAAACAT0AAAAAAAABQQAAAAAAAQFBAAAAAAACAUEAAAAAAAMBQQAAAAAAAAFFAAAAAAABAUUAAAAAAAIBRQAAAAAAAwFFAAAAAAAAAUkAAAAAAAEBSQAAAAAAAgFJAAAAAAADAUkAAAAAAAABTQAAAAAAAQFNAAAAAAACAU0AAAAAAAMBTQAAAAAAAAFRAAAAAAABAVEAAAAAAAIBUQAAAAAAAwFRAAAAAAAAAVUAAAAAAAEBVQAAAAAAAgFVAAAAAAADAVUAAAAAAAABWQAAAAAAAQFZAAAAAAACAVkAAAAAAAMBWQAAAAAAAACNAAAAAAAAAJUAAAAAAAAAnQAAAAAAAAClAAAAAAAAAK0AAAAAAAAAtQAAAAAAAAC9AAAAAAACAMEAAAAAAAIAxQAAAAAAAgDJAAAAAAACAM0AAAAAAAIA0QAAAAAAAgDVAAAAAAACANkAAAAAAAIA3QAAAAAAAgDhAAAAAAACAOUAAAAAAAIA6QAAAAAAAgDtAAAAAAACAPEAAAAAAAIA9QAAAAAAAgD5AAAAAAACAP0AAAAAAAEBAQAAAAAAAwEBAAAAAAABAQUAAAAAAAMBBQAAAAAAAQEJAAAAAAADAQkAAAAAAAEBDQAAAAAAAwENAAAAAAABAREAAAAAAAMBEQAAAAAAAQEVAAAAAAADARUAAAAAAAEBGQAAAAAAAwEZAAAAAAABAR0AAAAAAAMBHQAAAAAAAQEhAAAAAAADASEAAAAAAAEBJQAAAAAAAwElAAAAAAABASkAAAAAAAMBKQAAAAAAAQEtAAAAAAADAS0AAAAAAAEBMQAAAAAAAwExAAAAAAABATUAAAAAAAMBNQAAAAAAAQE5AAAAAAADATkAAAAAAAEBPQAAAAAAAwE9AAAAAAAAgUEAAAAAAAGBQQAAAAAAAoFBAAAAAAADgUEAAAAAAACBRQAAAAAAAYFFAAAAAAACgUUAAAAAAAOBRQAAAAAAAIFJAAAAAAABgUkAAAAAAAKBSQAAAAAAA4FJAAAAAAAAgU0AAAAAAAGBTQAAAAAAAoFNAAAAAAADgU0AAAAAAACBUQAAAAAAAYFRAAAAAAACgVEAAAAAAAOBUQAAAAAAAIFVAAAAAAABgVUAAAAAAAKBVQAAAAAAA4FVAAAAAAAAgVkAAAAAAAGBWQAAAAAAAoFZAAAAAAAAAJEAAAAAAAAAmQAAAAAAAAChAAAAAAAAAKkAAAAAAAAAsQAAAAAAAAC5AAAAAAAAAMEAAAAAAAAAxQAAAAAAAADJAAAAAAAAAM0AAAAAAAAA0QAAAAAAAADVAAAAAAAAANkAAAAAAAAA3QAAAAAAAADhAAAAAAAAAOUAAAAAAAAA6QAAAAAAAADtAAAAAAAAAPEAAAAAAAAA9QAAAAAAAAD5AAAAAAAAAP0AAAAAAAABAQAAAAAAAgEBAAAAAAAAAQUAAAAAAAIBBQAAAAAAAAEJAAAAAAACAQkAAAAAAAABDQAAAAAAAgENAAAAAAAAAREAAAAAAAIBEQAAAAAAAAEVAAAAAAACARUAAAAAAAABGQAAAAAAAgEZAAAAAAAAAR0AAAAAAAIBHQAAAAAAAAEhAAAAAAACASEAAAAAAAABJQAAAAAAAgElAAAAAAAAASkAAAAAAAIBKQAAAAAAAAEtAAAAAAACAS0AAAAAAAABMQAAAAAAAgExAAAAAAAAATUAAAAAAAIBNQAAAAAAAAE5AAAAAAACATkAAAAAAAABPQAAAAAAAgE9AAAAAAAAAUEAAAAAAAEBQQAAAAAAAgFBAAAAAAADAUEAAAAAAAABRQAAAAAAAQFFAAAAAAACAUUAAAAAAAMBRQAAAAAAAAFJAAAAAAABAUkAAAAAAAIBSQAAAAAAAwFJAAAAAAAAAU0AAAAAAAEBTQAAAAAAAgFNAAAAAAADAU0AAAAAAAABUQAAAAAAAQFRAAAAAAACAVEAAAAAAAMBUQAAAAAAAAFVAAAAAAABAVUAAAAAAAIBVQAAAAAAAwFVAAAAAAAAAVkAAAAAAAEBWQAAAAAAAgFZAAAAAAAAAJUAAAAAAAAAnQAAAAAAAAClAAAAAAAAAK0AAAAAAAAAtQAAAAAAAAC9AAAAAAACAMEAAAAAAAIAxQAAAAAAAgDJAAAAAAACAM0AAAAAAAIA0QAAAAAAAgDVAAAAAAACANkAAAAAAAIA3QAAAAAAAgDhAAAAAAACAOUAAAAAAAIA6QAAAAAAAgDtAAAAAAACAPEAAAAAAAIA9QAAAAAAAgD5AAAAAAACAP0AAAAAAAEBAQAAAAAAAwEBAAAAAAABAQUAAAAAAAMBBQAAAAAAAQEJAAAAAAADAQkAAAAAAAEBDQAAAAAAAwENAAAAAAABAREAAAAAAAMBEQAAAAAAAQEVAAAAAAADARUAAAAAAAEBGQAAAAAAAwEZAAAAAAABAR0AAAAAAAMBHQAAAAAAAQEhAAAAAAADASEAAAAAAAEBJQAAAAAAAwElAAAAAAABASkAAAAAAAMBKQAAAAAAAQEtAAAAAAADAS0AAAAAAAEBMQAAAAAAAwExAAAAAAABATUAAAAAAAMBNQAAAAAAAQE5AAAAAAADATkAAAAAAAEBPQAAAAAAAwE9AAAAAAAAgUEAAAAAAAGBQQAAAAAAAoFBAAAAAAADgUEAAAAAAACBRQAAAAAAAYFFAAAAAAACgUUAAAAAAAOBRQAAAAAAAIFJAAAAAAABgUkAAAAAAAKBSQAAAAAAA4FJAAAAAAAAgU0AAAAAAAGBTQAAAAAAAoFNAAAAAAADgU0AAAAAAACBUQAAAAAAAYFRAAAAAAACgVEAAAAAAAOBUQAAAAAAAIFVAAAAAAABgVUAAAAAAAKBVQAAAAAAA4FVAAAAAAAAgVkAAAAAAAGBWQAAAAAAAACZAAAAAAAAAKEAAAAAAAAAqQAAAAAAAACxAAAAAAAAALkAAAAAAAAAwQAAAAAAAADFAAAAAAAAAMkAAAAAAAAAzQAAAAAAAADRAAAAAAAAANUAAAAAAAAA2QAAAAAAAADdAAAAAAAAAOEAAAAAAAAA5QAAAAAAAADpAAAAAAAAAO0AAAAAAAAA8QAAAAAAAAD1AAAAAAAAAPkAAAAAAAAA/QAAAAAAAAEBAAAAAAACAQEAAAAAAAABBQAAAAAAAgEFAAAAAAAAAQkAAAAAAAIBCQAAAAAAAAENAAAAAAACAQ0AAAAAAAABEQAAAAAAAgERAAAAAAAAARUAAAAAAAIBFQAAAAAAAAEZAAAAAAACARkAAAAAAAABHQAAAAAAAgEdAAAAAAAAASEAAAAAAAIBIQAAAAAAAAElAAAAAAACASUAAAAAAAABKQAAAAAAAgEpAAAAAAAAAS0AAAAAAAIBLQAAAAAAAAExAAAAAAACATEAAAAAAAABNQAAAAAAAgE1AAAAAAAAATkAAAAAAAIBOQAAAAAAAAE9AAAAAAACAT0AAAAAAAABQQAAAAAAAQFBAAAAAAACAUEAAAAAAAMBQQAAAAAAAAFFAAAAAAABAUUAAAAAAAIBRQAAAAAAAwFFAAAAAAAAAUkAAAAAAAEBSQAAAAAAAgFJAAAAAAADAUkAAAAAAAABTQAAAAAAAQFNAAAAAAACAU0AAAAAAAMBTQAAAAAAAAFRAAAAAAABAVEAAAAAAAIBUQAAAAAAAwFRAAAAAAAAAVUAAAAAAAEBVQAAAAAAAgFVAAAAAAADAVUAAAAAAAABWQAAAAAAAQFZAAAAAAAAAJ0AAAAAAAAApQAAAAAAAACtAAAAAAAAALUAAAAAAAAAvQAAAAAAAgDBAAAAAAACAMUAAAAAAAIAyQAAAAAAAgDNAAAAAAACANEAAAAAAAIA1QAAAAAAAgDZAAAAAAACAN0AAAAAAAIA4QAAAAAAAgDlAAAAAAACAOkAAAAAAAIA7QAAAAAAAgDxAAAAAAACAPUAAAAAAAIA+QAAAAAAAgD9AAAAAAABAQEAAAAAAAMBAQAAAAAAAQEFAAAAAAADAQUAAAAAAAEBCQAAAAAAAwEJAAAAAAABAQ0AAAAAAAMBDQAAAAAAAQERAAAAAAADAREAAAAAAAEBFQAAAAAAAwEVAAAAAAABARkAAAAAAAMBGQAAAAAAAQEdAAAAAAADAR0AAAAAAAEBIQAAAAAAAwEhAAAAAAABASUAAAAAAAMBJQAAAAAAAQEpAAAAAAADASkAAAAAAAEBLQAAAAAAAwEtAAAAAAABATEAAAAAAAMBMQAAAAAAAQE1AAAAAAADATUAAAAAAAEBOQAAAAAAAwE5AAAAAAABAT0AAAAAAAMBPQAAAAAAAIFBAAAAAAABgUEAAAAAAAKBQQAAAAAAA4FBAAAAAAAAgUUAAAAAAAGBRQAAAAAAAoFFAAAAAAADgUUAAAAAAACBSQAAAAAAAYFJAAAAAAACgUkAAAAAAAOBSQAAAAAAAIFNAAAAAAABgU0AAAAAAAKBTQAAAAAAA4FNAAAAAAAAgVEAAAAAAAGBUQAAAAAAAoFRAAAAAAADgVEAAAAAAACBVQAAAAAAAYFVAAAAAAACgVUAAAAAAAOBVQAAAAAAAIFZAAAAAAAAAKEAAAAAAAAAqQAAAAAAAACxAAAAAAAAALkAAAAAAAAAwQAAAAAAAADFAAAAAAAAAMkAAAAAAAAAzQAAAAAAAADRAAAAAAAAANUAAAAAAAAA2QAAAAAAAADdAAAAAAAAAOEAAAAAAAAA5QAAAAAAAADpAAAAAAAAAO0AAAAAAAAA8QAAAAAAAAD1AAAAAAAAAPkAAAAAAAAA/QAAAAAAAAEBAAAAAAACAQEAAAAAAAABBQAAAAAAAgEFAAAAAAAAAQkAAAAAAAIBCQAAAAAAAAENAAAAAAACAQ0AAAAAAAABEQAAAAAAAgERAAAAAAAAARUAAAAAAAIBFQAAAAAAAAEZAAAAAAACARkAAAAAAAABHQAAAAAAAgEdAAAAAAAAASEAAAAAAAIBIQAAAAAAAAElAAAAAAACASUAAAAAAAABKQAAAAAAAgEpAAAAAAAAAS0AAAAAAAIBLQAAAAAAAAExAAAAAAACATEAAAAAAAABNQAAAAAAAgE1AAAAAAAAATkAAAAAAAIBOQAAAAAAAAE9AAAAAAACAT0AAAAAAAABQQAAAAAAAQFBAAAAAAACAUEAAAAAAAMBQQAAAAAAAAFFAAAAAAABAUUAAAAAAAIBRQAAAAAAAwFFAAAAAAAAAUkAAAAAAAEBSQAAAAAAAgFJAAAAAAADAUkAAAAAAAABTQAAAAAAAQFNAAAAAAACAU0AAAAAAAMBTQAAAAAAAAFRAAAAAAABAVEAAAAAAAIBUQAAAAAAAwFRAAAAAAAAAVUAAAAAAAEBVQAAAAAAAgFVAAAAAAADAVUAAAAAAAABWQAAAAAAAAClAAAAAAAAAK0AAAAAAAAAtQAAAAAAAAC9AAAAAAACAMEAAAAAAAIAxQAAAAAAAgDJAAAAAAACAM0AAAAAAAIA0QAAAAAAAgDVAAAAAAACANkAAAAAAAIA3QAAAAAAAgDhAAAAAAACAOUAAAAAAAIA6QAAAAAAAgDtAAAAAAACAPEAAAAAAAIA9QAAAAAAAgD5AAAAAAACAP0AAAAAAAEBAQAAAAAAAwEBAAAAAAABAQUAAAAAAAMBBQAAAAAAAQEJAAAAAAADAQkAAAAAAAEBDQAAAAAAAwENAAAAAAABAREAAAAAAAMBEQAAAAAAAQEVAAAAAAADARUAAAAAAAEBGQAAAAAAAwEZAAAAAAABAR0AAAAAAAMBHQAAAAAAAQEhAAAAAAADASEAAAAAAAEBJQAAAAAAAwElAAAAAAABASkAAAAAAAMBKQAAAAAAAQEtAAAAAAADAS0AAAAAAAEBMQAAAAAAAwExAAAAAAABATUAAAAAAAMBNQAAAAAAAQE5AAAAAAADATkAAAAAAAEBPQAAAAAAAwE9AAAAAAAAgUEAAAAAAAGBQQAAAAAAAoFBAAAAAAADgUEAAAAAAACBRQAAAAAAAYFFAAAAAAACgUUAAAAAAAOBRQAAAAAAAIFJAAAAAAABgUkAAAAAAAKBSQAAAAAAA4FJAAAAAAAAgU0AAAAAAAGBTQAAAAAAAoFNAAAAAAADgU0AAAAAAACBUQAAAAAAAYFRAAAAAAACgVEAAAAAAAOBUQAAAAAAAIFVAAAAAAABgVUAAAAAAAKBVQAAAAAAA4FVAAAAAAAAAKkAAAAAAAAAsQAAAAAAAAC5AAAAAAAAAMEAAAAAAAAAxQAAAAAAAADJAAAAAAAAAM0AAAAAAAAA0QAAAAAAAADVAAAAAAAAANkAAAAAAAAA3QAAAAAAAADhAAAAAAAAAOUAAAAAAAAA6QAAAAAAAADtAAAAAAAAAPEAAAAAAAAA9QAAAAAAAAD5AAAAAAAAAP0AAAAAAAABAQAAAAAAAgEBAAAAAAAAAQUAAAAAAAIBBQAAAAAAAAEJAAAAAAACAQkAAAAAAAABDQAAAAAAAgENAAAAAAAAAREAAAAAAAIBEQAAAAAAAAEVAAAAAAACARUAAAAAAAABGQAAAAAAAgEZAAAAAAAAAR0AAAAAAAIBHQAAAAAAAAEhAAAAAAACASEAAAAAAAABJQAAAAAAAgElAAAAAAAAASkAAAAAAAIBKQAAAAAAAAEtAAAAAAACAS0AAAAAAAABMQAAAAAAAgExAAAAAAAAATUAAAAAAAIBNQAAAAAAAAE5AAAAAAACATkAAAAAAAABPQAAAAAAAgE9AAAAAAAAAUEAAAAAAAEBQQAAAAAAAgFBAAAAAAADAUEAAAAAAAABRQAAAAAAAQFFAAAAAAACAUUAAAAAAAMBRQAAAAAAAAFJAAAAAAABAUkAAAAAAAIBSQAAAAAAAwFJAAAAAAAAAU0AAAAAAAEBTQAAAAAAAgFNAAAAAAADAU0AAAAAAAABUQAAAAAAAQFRAAAAAAACAVEAAAAAAAMBUQAAAAAAAAFVAAAAAAABAVUAAAAAAAIBVQAAAAAAAwFVAAAAAAAAAK0AAAAAAAAAtQAAAAAAAAC9AAAAAAACAMEAAAAAAAIAxQAAAAAAAgDJAAAAAAACAM0AAAAAAAIA0QAAAAAAAgDVAAAAAAACANkAAAAAAAIA3QAAAAAAAgDhAAAAAAACAOUAAAAAAAIA6QAAAAAAAgDtAAAAAAACAPEAAAAAAAIA9QAAAAAAAgD5AAAAAAACAP0AAAAAAAEBAQAAAAAAAwEBAAAAAAABAQUAAAAAAAMBBQAAAAAAAQEJAAAAAAADAQkAAAAAAAEBDQAAAAAAAwENAAAAAAABAREAAAAAAAMBEQAAAAAAAQEVAAAAAAADARUAAAAAAAEBGQAAAAAAAwEZAAAAAAABAR0AAAAAAAMBHQAAAAAAAQEhAAAAAAADASEAAAAAAAEBJQAAAAAAAwElAAAAAAABASkAAAAAAAMBKQAAAAAAAQEtAAAAAAADAS0AAAAAAAEBMQAAAAAAAwExAAAAAAABATUAAAAAAAMBNQAAAAAAAQE5AAAAAAADATkAAAAAAAEBPQAAAAAAAwE9AAAAAAAAgUEAAAAAAAGBQQAAAAAAAoFBAAAAAAADgUEAAAAAAACBRQAAAAAAAYFFAAAAAAACgUUAAAAAAAOBRQAAAAAAAIFJAAAAAAABgUkAAAAAAAKBSQAAAAAAA4FJAAAAAAAAgU0AAAAAAAGBTQAAAAAAAoFNAAAAAAADgU0AAAAAAACBUQAAAAAAAYFRAAAAAAACgVEAAAAAAAOBUQAAAAAAAIFVAAAAAAABgVUAAAAAAAKBVQAAAAAAAACxAAAAAAAAALkAAAAAAAAAwQAAAAAAAADFAAAAAAAAAMkAAAAAAAAAzQAAAAAAAADRAAAAAAAAANUAAAAAAAAA2QAAAAAAAADdAAAAAAAAAOEAAAAAAAAA5QAAAAAAAADpAAAAAAAAAO0AAAAAAAAA8QAAAAAAAAD1AAAAAAAAAPkAAAAAAAAA/QAAAAAAAAEBAAAAAAACAQEAAAAAAAABBQAAAAAAAgEFAAAAAAAAAQkAAAAAAAIBCQAAAAAAAAENAAAAAAACAQ0AAAAAAAABEQAAAAAAAgERAAAAAAAAARUAAAAAAAIBFQAAAAAAAAEZAAAAAAACARkAAAAAAAABHQAAAAAAAgEdAAAAAAAAASEAAAAAAAIBIQAAAAAAAAElAAAAAAACASUAAAAAAAABKQAAAAAAAgEpAAAAAAAAAS0AAAAAAAIBLQAAAAAAAAExAAAAAAACATEAAAAAAAABNQAAAAAAAgE1AAAAAAAAATkAAAAAAAIBOQAAAAAAAAE9AAAAAAACAT0AAAAAAAABQQAAAAAAAQFBAAAAAAACAUEAAAAAAAMBQQAAAAAAAAFFAAAAAAABAUUAAAAAAAIBRQAAAAAAAwFFAAAAAAAAAUkAAAAAAAEBSQAAAAAAAgFJAAAAAAADAUkAAAAAAAABTQAAAAAAAQFNAAAAAAACAU0AAAAAAAMBTQAAAAAAAAFRAAAAAAABAVEAAAAAAAIBUQAAAAAAAwFRAAAAAAAAAVUAAAAAAAEBVQAAAAAAAgFVAAAAAAAAALUAAAAAAAAAvQAAAAAAAgDBAAAAAAACAMUAAAAAAAIAyQAAAAAAAgDNAAAAAAACANEAAAAAAAIA1QAAAAAAAgDZAAAAAAACAN0AAAAAAAIA4QAAAAAAAgDlAAAAAAACAOkAAAAAAAIA7QAAAAAAAgDxAAAAAAACAPUAAAAAAAIA+QAAAAAAAgD9AAAAAAABAQEAAAAAAAMBAQAAAAAAAQEFAAAAAAADAQUAAAAAAAEBCQAAAAAAAwEJAAAAAAABAQ0AAAAAAAMBDQAAAAAAAQERAAAAAAADAREAAAAAAAEBFQAAAAAAAwEVAAAAAAABARkAAAAAAAMBGQAAAAAAAQEdAAAAAAADAR0AAAAAAAEBIQAAAAAAAwEhAAAAAAABASUAAAAAAAMBJQAAAAAAAQEpAAAAAAADASkAAAAAAAEBLQAAAAAAAwEtAAAAAAABATEAAAAAAAMBMQAAAAAAAQE1AAAAAAADATUAAAAAAAEBOQAAAAAAAwE5AAAAAAABAT0AAAAAAAMBPQAAAAAAAIFBAAAAAAABgUEAAAAAAAKBQQAAAAAAA4FBAAAAAAAAgUUAAAAAAAGBRQAAAAAAAoFFAAAAAAADgUUAAAAAAACBSQAAAAAAAYFJAAAAAAACgUkAAAAAAAOBSQAAAAAAAIFNAAAAAAABgU0AAAAAAAKBTQAAAAAAA4FNAAAAAAAAgVEAAAAAAAGBUQAAAAAAAoFRAAAAAAADgVEAAAAAAACBVQAAAAAAAYFVAAAAAAAAALkAAAAAAAAAwQAAAAAAAADFAAAAAAAAAMkAAAAAAAAAzQAAAAAAAADRAAAAAAAAANUAAAAAAAAA2QAAAAAAAADdAAAAAAAAAOEAAAAAAAAA5QAAAAAAAADpAAAAAAAAAO0AAAAAAAAA8QAAAAAAAAD1AAAAAAAAAPkAAAAAAAAA/QAAAAAAAAEBAAAAAAACAQEAAAAAAAABBQAAAAAAAgEFAAAAAAAAAQkAAAAAAAIBCQAAAAAAAAENAAAAAAACAQ0AAAAAAAABEQAAAAAAAgERAAAAAAAAARUAAAAAAAIBFQAAAAAAAAEZAAAAAAACARkAAAAAAAABHQAAAAAAAgEdAAAAAAAAASEAAAAAAAIBIQAAAAAAAAElAAAAAAACASUAAAAAAAABKQAAAAAAAgEpAAAAAAAAAS0AAAAAAAIBLQAAAAAAAAExAAAAAAACATEAAAAAAAABNQAAAAAAAgE1AAAAAAAAATkAAAAAAAIBOQAAAAAAAAE9AAAAAAACAT0AAAAAAAABQQAAAAAAAQFBAAAAAAACAUEAAAAAAAMBQQAAAAAAAAFFAAAAAAABAUUAAAAAAAIBRQAAAAAAAwFFAAAAAAAAAUkAAAAAAAEBSQAAAAAAAgFJAAAAAAADAUkAAAAAAAABTQAAAAAAAQFNAAAAAAACAU0AAAAAAAMBTQAAAAAAAAFRAAAAAAABAVEAAAAAAAIBUQAAAAAAAwFRAAAAAAAAAVUAAAAAAAEBVQAAAAAAAAC9AAAAAAACAMEAAAAAAAIAxQAAAAAAAgDJAAAAAAACAM0AAAAAAAIA0QAAAAAAAgDVAAAAAAACANkAAAAAAAIA3QAAAAAAAgDhAAAAAAACAOUAAAAAAAIA6QAAAAAAAgDtAAAAAAACAPEAAAAAAAIA9QAAAAAAAgD5AAAAAAACAP0AAAAAAAEBAQAAAAAAAwEBAAAAAAABAQUAAAAAAAMBBQAAAAAAAQEJAAAAAAADAQkAAAAAAAEBDQAAAAAAAwENAAAAAAABAREAAAAAAAMBEQAAAAAAAQEVAAAAAAADARUAAAAAAAEBGQAAAAAAAwEZAAAAAAABAR0AAAAAAAMBHQAAAAAAAQEhAAAAAAADASEAAAAAAAEBJQAAAAAAAwElAAAAAAABASkAAAAAAAMBKQAAAAAAAQEtAAAAAAADAS0AAAAAAAEBMQAAAAAAAwExAAAAAAABATUAAAAAAAMBNQAAAAAAAQE5AAAAAAADATkAAAAAAAEBPQAAAAAAAwE9AAAAAAAAgUEAAAAAAAGBQQAAAAAAAoFBAAAAAAADgUEAAAAAAACBRQAAAAAAAYFFAAAAAAACgUUAAAAAAAOBRQAAAAAAAIFJAAAAAAABgUkAAAAAAAKBSQAAAAAAA4FJAAAAAAAAgU0AAAAAAAGBTQAAAAAAAoFNAAAAAAADgU0AAAAAAACBUQAAAAAAAYFRAAAAAAACgVEAAAAAAAOBUQAAAAAAAIFVAAAAAAAAAMEAAAAAAAAAxQAAAAAAAADJAAAAAAAAAM0AAAAAAAAA0QAAAAAAAADVAAAAAAAAANkAAAAAAAAA3QAAAAAAAADhAAAAAAAAAOUAAAAAAAAA6QAAAAAAAADtAAAAAAAAAPEAAAAAAAAA9QAAAAAAAAD5AAAAAAAAAP0AAAAAAAABAQAAAAAAAgEBAAAAAAAAAQUAAAAAAAIBBQAAAAAAAAEJAAAAAAACAQkAAAAAAAABDQAAAAAAAgENAAAAAAAAAREAAAAAAAIBEQAAAAAAAAEVAAAAAAACARUAAAAAAAABGQAAAAAAAgEZAAAAAAAAAR0AAAAAAAIBHQAAAAAAAAEhAAAAAAACASEAAAAAAAABJQAAAAAAAgElAAAAAAAAASkAAAAAAAIBKQAAAAAAAAEtAAAAAAACAS0AAAAAAAABMQAAAAAAAgExAAAAAAAAATUAAAAAAAIBNQAAAAAAAAE5AAAAAAACATkAAAAAAAABPQAAAAAAAgE9AAAAAAAAAUEAAAAAAAEBQQAAAAAAAgFBAAAAAAADAUEAAAAAAAABRQAAAAAAAQFFAAAAAAACAUUAAAAAAAMBRQAAAAAAAAFJAAAAAAABAUkAAAAAAAIBSQAAAAAAAwFJAAAAAAAAAU0AAAAAAAEBTQAAAAAAAgFNAAAAAAADAU0AAAAAAAABUQAAAAAAAQFRAAAAAAACAVEAAAAAAAMBUQAAAAAAAAFVAAAAAAACAMEAAAAAAAIAxQAAAAAAAgDJAAAAAAACAM0AAAAAAAIA0QAAAAAAAgDVAAAAAAACANkAAAAAAAIA3QAAAAAAAgDhAAAAAAACAOUAAAAAAAIA6QAAAAAAAgDtAAAAAAACAPEAAAAAAAIA9QAAAAAAAgD5AAAAAAACAP0AAAAAAAEBAQAAAAAAAwEBAAAAAAABAQUAAAAAAAMBBQAAAAAAAQEJAAAAAAADAQkAAAAAAAEBDQAAAAAAAwENAAAAAAABAREAAAAAAAMBEQAAAAAAAQEVAAAAAAADARUAAAAAAAEBGQAAAAAAAwEZAAAAAAABAR0AAAAAAAMBHQAAAAAAAQEhAAAAAAADASEAAAAAAAEBJQAAAAAAAwElAAAAAAABASkAAAAAAAMBKQAAAAAAAQEtAAAAAAADAS0AAAAAAAEBMQAAAAAAAwExAAAAAAABATUAAAAAAAMBNQAAAAAAAQE5AAAAAAADATkAAAAAAAEBPQAAAAAAAwE9AAAAAAAAgUEAAAAAAAGBQQAAAAAAAoFBAAAAAAADgUEAAAAAAACBRQAAAAAAAYFFAAAAAAACgUUAAAAAAAOBRQAAAAAAAIFJAAAAAAABgUkAAAAAAAKBSQAAAAAAA4FJAAAAAAAAgU0AAAAAAAGBTQAAAAAAAoFNAAAAAAADgU0AAAAAAACBUQAAAAAAAYFRAAAAAAACgVEAAAAAAAOBUQAAAAAAAADFAAAAAAAAAMkAAAAAAAAAzQAAAAAAAADRAAAAAAAAANUAAAAAAAAA2QAAAAAAAADdAAAAAAAAAOEAAAAAAAAA5QAAAAAAAADpAAAAAAAAAO0AAAAAAAAA8QAAAAAAAAD1AAAAAAAAAPkAAAAAAAAA/QAAAAAAAAEBAAAAAAACAQEAAAAAAAABBQAAAAAAAgEFAAAAAAAAAQkAAAAAAAIBCQAAAAAAAAENAAAAAAACAQ0AAAAAAAABEQAAAAAAAgERAAAAAAAAARUAAAAAAAIBFQAAAAAAAAEZAAAAAAACARkAAAAAAAABHQAAAAAAAgEdAAAAAAAAASEAAAAAAAIBIQAAAAAAAAElAAAAAAACASUAAAAAAAABKQAAAAAAAgEpAAAAAAAAAS0AAAAAAAIBLQAAAAAAAAExAAAAAAACATEAAAAAAAABNQAAAAAAAgE1AAAAAAAAATkAAAAAAAIBOQAAAAAAAAE9AAAAAAACAT0AAAAAAAABQQAAAAAAAQFBAAAAAAACAUEAAAAAAAMBQQAAAAAAAAFFAAAAAAABAUUAAAAAAAIBRQAAAAAAAwFFAAAAAAAAAUkAAAAAAAEBSQAAAAAAAgFJAAAAAAADAUkAAAAAAAABTQAAAAAAAQFNAAAAAAACAU0AAAAAAAMBTQAAAAAAAAFRAAAAAAABAVEAAAAAAAIBUQAAAAAAAwFRAAAAAAACAMUAAAAAAAIAyQAAAAAAAgDNAAAAAAACANEAAAAAAAIA1QAAAAAAAgDZAAAAAAACAN0AAAAAAAIA4QAAAAAAAgDlAAAAAAACAOkAAAAAAAIA7QAAAAAAAgDxAAAAAAACAPUAAAAAAAIA+QAAAAAAAgD9AAAAAAABAQEAAAAAAAMBAQAAAAAAAQEFAAAAAAADAQUAAAAAAAEBCQAAAAAAAwEJAAAAAAABAQ0AAAAAAAMBDQAAAAAAAQERAAAAAAADAREAAAAAAAEBFQAAAAAAAwEVAAAAAAABARkAAAAAAAMBGQAAAAAAAQEdAAAAAAADAR0AAAAAAAEBIQAAAAAAAwEhAAAAAAABASUAAAAAAAMBJQAAAAAAAQEpAAAAAAADASkAAAAAAAEBLQAAAAAAAwEtAAAAAAABATEAAAAAAAMBMQAAAAAAAQE1AAAAAAADATUAAAAAAAEBOQAAAAAAAwE5AAAAAAABAT0AAAAAAAMBPQAAAAAAAIFBAAAAAAABgUEAAAAAAAKBQQAAAAAAA4FBAAAAAAAAgUUAAAAAAAGBRQAAAAAAAoFFAAAAAAADgUUAAAAAAACBSQAAAAAAAYFJAAAAAAACgUkAAAAAAAOBSQAAAAAAAIFNAAAAAAABgU0AAAAAAAKBTQAAAAAAA4FNAAAAAAAAgVEAAAAAAAGBUQAAAAAAAoFRAAAAAAAAAMkAAAAAAAAAzQAAAAAAAADRAAAAAAAAANUAAAAAAAAA2QAAAAAAAADdAAAAAAAAAOEAAAAAAAAA5QAAAAAAAADpAAAAAAAAAO0AAAAAAAAA8QAAAAAAAAD1AAAAAAAAAPkAAAAAAAAA/QAAAAAAAAEBAAAAAAACAQEAAAAAAAABBQAAAAAAAgEFAAAAAAAAAQkAAAAAAAIBCQAAAAAAAAENAAAAAAACAQ0AAAAAAAABEQAAAAAAAgERAAAAAAAAARUAAAAAAAIBFQAAAAAAAAEZAAAAAAACARkAAAAAAAABHQAAAAAAAgEdAAAAAAAAASEAAAAAAAIBIQAAAAAAAAElAAAAAAACASUAAAAAAAABKQAAAAAAAgEpAAAAAAAAAS0AAAAAAAIBLQAAAAAAAAExAAAAAAACATEAAAAAAAABNQAAAAAAAgE1AAAAAAAAATkAAAAAAAIBOQAAAAAAAAE9AAAAAAACAT0AAAAAAAABQQAAAAAAAQFBAAAAAAACAUEAAAAAAAMBQQAAAAAAAAFFAAAAAAABAUUAAAAAAAIBRQAAAAAAAwFFAAAAAAAAAUkAAAAAAAEBSQAAAAAAAgFJAAAAAAADAUkAAAAAAAABTQAAAAAAAQFNAAAAAAACAU0AAAAAAAMBTQAAAAAAAAFRAAAAAAABAVEAAAAAAAIBUQAAAAAAAgDJAAAAAAACAM0AAAAAAAIA0QAAAAAAAgDVAAAAAAACANkAAAAAAAIA3QAAAAAAAgDhAAAAAAACAOUAAAAAAAIA6QAAAAAAAgDtAAAAAAACAPEAAAAAAAIA9QAAAAAAAgD5AAAAAAACAP0AAAAAAAEBAQAAAAAAAwEBAAAAAAABAQUAAAAAAAMBBQAAAAAAAQEJAAAAAAADAQkAAAAAAAEBDQAAAAAAAwENAAAAAAABAREAAAAAAAMBEQAAAAAAAQEVAAAAAAADARUAAAAAAAEBGQAAAAAAAwEZAAAAAAABAR0AAAAAAAMBHQAAAAAAAQEhAAAAAAADASEAAAAAAAEBJQAAAAAAAwElAAAAAAABASkAAAAAAAMBKQAAAAAAAQEtAAAAAAADAS0AAAAAAAEBMQAAAAAAAwExAAAAAAABATUAAAAAAAMBNQAAAAAAAQE5AAAAAAADATkAAAAAAAEBPQAAAAAAAwE9AAAAAAAAgUEAAAAAAAGBQQAAAAAAAoFBAAAAAAADgUEAAAAAAACBRQAAAAAAAYFFAAAAAAACgUUAAAAAAAOBRQAAAAAAAIFJAAAAAAABgUkAAAAAAAKBSQAAAAAAA4FJAAAAAAAAgU0AAAAAAAGBTQAAAAAAAoFNAAAAAAADgU0AAAAAAACBUQAAAAAAAYFRAAAAAAAAAM0AAAAAAAAA0QAAAAAAAADVAAAAAAAAANkAAAAAAAAA3QAAAAAAAADhAAAAAAAAAOUAAAAAAAAA6QAAAAAAAADtAAAAAAAAAPEAAAAAAAAA9QAAAAAAAAD5AAAAAAAAAP0AAAAAAAABAQAAAAAAAgEBAAAAAAAAAQUAAAAAAAIBBQAAAAAAAAEJAAAAAAACAQkAAAAAAAABDQAAAAAAAgENAAAAAAAAAREAAAAAAAIBEQAAAAAAAAEVAAAAAAACARUAAAAAAAABGQAAAAAAAgEZAAAAAAAAAR0AAAAAAAIBHQAAAAAAAAEhAAAAAAACASEAAAAAAAABJQAAAAAAAgElAAAAAAAAASkAAAAAAAIBKQAAAAAAAAEtAAAAAAACAS0AAAAAAAABMQAAAAAAAgExAAAAAAAAATUAAAAAAAIBNQAAAAAAAAE5AAAAAAACATkAAAAAAAABPQAAAAAAAgE9AAAAAAAAAUEAAAAAAAEBQQAAAAAAAgFBAAAAAAADAUEAAAAAAAABRQAAAAAAAQFFAAAAAAACAUUAAAAAAAMBRQAAAAAAAAFJAAAAAAABAUkAAAAAAAIBSQAAAAAAAwFJAAAAAAAAAU0AAAAAAAEBTQAAAAAAAgFNAAAAAAADAU0AAAAAAAABUQAAAAAAAQFRAAAAAAACAM0AAAAAAAIA0QAAAAAAAgDVAAAAAAACANkAAAAAAAIA3QAAAAAAAgDhAAAAAAACAOUAAAAAAAIA6QAAAAAAAgDtAAAAAAACAPEAAAAAAAIA9QAAAAAAAgD5AAAAAAACAP0AAAAAAAEBAQAAAAAAAwEBAAAAAAABAQUAAAAAAAMBBQAAAAAAAQEJAAAAAAADAQkAAAAAAAEBDQAAAAAAAwENAAAAAAABAREAAAAAAAMBEQAAAAAAAQEVAAAAAAADARUAAAAAAAEBGQAAAAAAAwEZAAAAAAABAR0AAAAAAAMBHQAAAAAAAQEhAAAAAAADASEAAAAAAAEBJQAAAAAAAwElAAAAAAABASkAAAAAAAMBKQAAAAAAAQEtAAAAAAADAS0AAAAAAAEBMQAAAAAAAwExAAAAAAABATUAAAAAAAMBNQAAAAAAAQE5AAAAAAADATkAAAAAAAEBPQAAAAAAAwE9AAAAAAAAgUEAAAAAAAGBQQAAAAAAAoFBAAAAAAADgUEAAAAAAACBRQAAAAAAAYFFAAAAAAACgUUAAAAAAAOBRQAAAAAAAIFJAAAAAAABgUkAAAAAAAKBSQAAAAAAA4FJAAAAAAAAgU0AAAAAAAGBTQAAAAAAAoFNAAAAAAADgU0AAAAAAACBUQAAAAAAAADRAAAAAAAAANUAAAAAAAAA2QAAAAAAAADdAAAAAAAAAOEAAAAAAAAA5QAAAAAAAADpAAAAAAAAAO0AAAAAAAAA8QAAAAAAAAD1AAAAAAAAAPkAAAAAAAAA/QAAAAAAAAEBAAAAAAACAQEAAAAAAAABBQAAAAAAAgEFAAAAAAAAAQkAAAAAAAIBCQAAAAAAAAENAAAAAAACAQ0AAAAAAAABEQAAAAAAAgERAAAAAAAAARUAAAAAAAIBFQAAAAAAAAEZAAAAAAACARkAAAAAAAABHQAAAAAAAgEdAAAAAAAAASEAAAAAAAIBIQAAAAAAAAElAAAAAAACASUAAAAAAAABKQAAAAAAAgEpAAAAAAAAAS0AAAAAAAIBLQAAAAAAAAExAAAAAAACATEAAAAAAAABNQAAAAAAAgE1AAAAAAAAATkAAAAAAAIBOQAAAAAAAAE9AAAAAAACAT0AAAAAAAABQQAAAAAAAQFBAAAAAAACAUEAAAAAAAMBQQAAAAAAAAFFAAAAAAABAUUAAAAAAAIBRQAAAAAAAwFFAAAAAAAAAUkAAAAAAAEBSQAAAAAAAgFJAAAAAAADAUkAAAAAAAABTQAAAAAAAQFNAAAAAAACAU0AAAAAAAMBTQAAAAAAAAFRAAAAAAACANEAAAAAAAIA1QAAAAAAAgDZAAAAAAACAN0AAAAAAAIA4QAAAAAAAgDlAAAAAAACAOkAAAAAAAIA7QAAAAAAAgDxAAAAAAACAPUAAAAAAAIA+QAAAAAAAgD9AAAAAAABAQEAAAAAAAMBAQAAAAAAAQEFAAAAAAADAQUAAAAAAAEBCQAAAAAAAwEJAAAAAAABAQ0AAAAAAAMBDQAAAAAAAQERAAAAAAADAREAAAAAAAEBFQAAAAAAAwEVAAAAAAABARkAAAAAAAMBGQAAAAAAAQEdAAAAAAADAR0AAAAAAAEBIQAAAAAAAwEhAAAAAAABASUAAAAAAAMBJQAAAAAAAQEpAAAAAAADASkAAAAAAAEBLQAAAAAAAwEtAAAAAAABATEAAAAAAAMBMQAAAAAAAQE1AAAAAAADATUAAAAAAAEBOQAAAAAAAwE5AAAAAAABAT0AAAAAAAMBPQAAAAAAAIFBAAAAAAABgUEAAAAAAAKBQQAAAAAAA4FBAAAAAAAAgUUAAAAAAAGBRQAAAAAAAoFFAAAAAAADgUUAAAAAAACBSQAAAAAAAYFJAAAAAAACgUkAAAAAAAOBSQAAAAAAAIFNAAAAAAABgU0AAAAAAAKBTQAAAAAAA4FNAAAAAAAAANUAAAAAAAAA2QAAAAAAAADdAAAAAAAAAOEAAAAAAAAA5QAAAAAAAADpAAAAAAAAAO0AAAAAAAAA8QAAAAAAAAD1AAAAAAAAAPkAAAAAAAAA/QAAAAAAAAEBAAAAAAACAQEAAAAAAAABBQAAAAAAAgEFAAAAAAAAAQkAAAAAAAIBCQAAAAAAAAENAAAAAAACAQ0AAAAAAAABEQAAAAAAAgERAAAAAAAAARUAAAAAAAIBFQAAAAAAAAEZAAAAAAACARkAAAAAAAABHQAAAAAAAgEdAAAAAAAAASEAAAAAAAIBIQAAAAAAAAElAAAAAAACASUAAAAAAAABKQAAAAAAAgEpAAAAAAAAAS0AAAAAAAIBLQAAAAAAAAExAAAAAAACATEAAAAAAAABNQAAAAAAAgE1AAAAAAAAATkAAAAAAAIBOQAAAAAAAAE9AAAAAAACAT0AAAAAAAABQQAAAAAAAQFBAAAAAAACAUEAAAAAAAMBQQAAAAAAAAFFAAAAAAABAUUAAAAAAAIBRQAAAAAAAwFFAAAAAAAAAUkAAAAAAAEBSQAAAAAAAgFJAAAAAAADAUkAAAAAAAABTQAAAAAAAQFNAAAAAAACAU0AAAAAAAMBTQAAAAAAAgDVAAAAAAACANkAAAAAAAIA3QAAAAAAAgDhAAAAAAACAOUAAAAAAAIA6QAAAAAAAgDtAAAAAAACAPEAAAAAAAIA9QAAAAAAAgD5AAAAAAACAP0AAAAAAAEBAQAAAAAAAwEBAAAAAAABAQUAAAAAAAMBBQAAAAAAAQEJAAAAAAADAQkAAAAAAAEBDQAAAAAAAwENAAAAAAABAREAAAAAAAMBEQAAAAAAAQEVAAAAAAADARUAAAAAAAEBGQAAAAAAAwEZAAAAAAABAR0AAAAAAAMBHQAAAAAAAQEhAAAAAAADASEAAAAAAAEBJQAAAAAAAwElAAAAAAABASkAAAAAAAMBKQAAAAAAAQEtAAAAAAADAS0AAAAAAAEBMQAAAAAAAwExAAAAAAABATUAAAAAAAMBNQAAAAAAAQE5AAAAAAADATkAAAAAAAEBPQAAAAAAAwE9AAAAAAAAgUEAAAAAAAGBQQAAAAAAAoFBAAAAAAADgUEAAAAAAACBRQAAAAAAAYFFAAAAAAACgUUAAAAAAAOBRQAAAAAAAIFJAAAAAAABgUkAAAAAAAKBSQAAAAAAA4FJAAAAAAAAgU0AAAAAAAGBTQAAAAAAAoFNAAAAAAAAANkAAAAAAAAA3QAAAAAAAADhAAAAAAAAAOUAAAAAAAAA6QAAAAAAAADtAAAAAAAAAPEAAAAAAAAA9QAAAAAAAAD5AAAAAAAAAP0AAAAAAAABAQAAAAAAAgEBAAAAAAAAAQUAAAAAAAIBBQAAAAAAAAEJAAAAAAACAQkAAAAAAAABDQAAAAAAAgENAAAAAAAAAREAAAAAAAIBEQAAAAAAAAEVAAAAAAACARUAAAAAAAABGQAAAAAAAgEZAAAAAAAAAR0AAAAAAAIBHQAAAAAAAAEhAAAAAAACASEAAAAAAAABJQAAAAAAAgElAAAAAAAAASkAAAAAAAIBKQAAAAAAAAEtAAAAAAACAS0AAAAAAAABMQAAAAAAAgExAAAAAAAAATUAAAAAAAIBNQAAAAAAAAE5AAAAAAACATkAAAAAAAABPQAAAAAAAgE9AAAAAAAAAUEAAAAAAAEBQQAAAAAAAgFBAAAAAAADAUEAAAAAAAABRQAAAAAAAQFFAAAAAAACAUUAAAAAAAMBRQAAAAAAAAFJAAAAAAABAUkAAAAAAAIBSQAAAAAAAwFJAAAAAAAAAU0AAAAAAAEBTQAAAAAAAgFNAAAAAAACANkAAAAAAAIA3QAAAAAAAgDhAAAAAAACAOUAAAAAAAIA6QAAAAAAAgDtAAAAAAACAPEAAAAAAAIA9QAAAAAAAgD5AAAAAAACAP0AAAAAAAEBAQAAAAAAAwEBAAAAAAABAQUAAAAAAAMBBQAAAAAAAQEJAAAAAAADAQkAAAAAAAEBDQAAAAAAAwENAAAAAAABAREAAAAAAAMBEQAAAAAAAQEVAAAAAAADARUAAAAAAAEBGQAAAAAAAwEZAAAAAAABAR0AAAAAAAMBHQAAAAAAAQEhAAAAAAADASEAAAAAAAEBJQAAAAAAAwElAAAAAAABASkAAAAAAAMBKQAAAAAAAQEtAAAAAAADAS0AAAAAAAEBMQAAAAAAAwExAAAAAAABATUAAAAAAAMBNQAAAAAAAQE5AAAAAAADATkAAAAAAAEBPQAAAAAAAwE9AAAAAAAAgUEAAAAAAAGBQQAAAAAAAoFBAAAAAAADgUEAAAAAAACBRQAAAAAAAYFFAAAAAAACgUUAAAAAAAOBRQAAAAAAAIFJAAAAAAABgUkAAAAAAAKBSQAAAAAAA4FJAAAAAAAAgU0AAAAAAAGBTQAAAAAAAADdAAAAAAAAAOEAAAAAAAAA5QAAAAAAAADpAAAAAAAAAO0AAAAAAAAA8QAAAAAAAAD1AAAAAAAAAPkAAAAAAAAA/QAAAAAAAAEBAAAAAAACAQEAAAAAAAABBQAAAAAAAgEFAAAAAAAAAQkAAAAAAAIBCQAAAAAAAAENAAAAAAACAQ0AAAAAAAABEQAAAAAAAgERAAAAAAAAARUAAAAAAAIBFQAAAAAAAAEZAAAAAAACARkAAAAAAAABHQAAAAAAAgEdAAAAAAAAASEAAAAAAAIBIQAAAAAAAAElAAAAAAACASUAAAAAAAABKQAAAAAAAgEpAAAAAAAAAS0AAAAAAAIBLQAAAAAAAAExAAAAAAACATEAAAAAAAABNQAAAAAAAgE1AAAAAAAAATkAAAAAAAIBOQAAAAAAAAE9AAAAAAACAT0AAAAAAAABQQAAAAAAAQFBAAAAAAACAUEAAAAAAAMBQQAAAAAAAAFFAAAAAAABAUUAAAAAAAIBRQAAAAAAAwFFAAAAAAAAAUkAAAAAAAEBSQAAAAAAAgFJAAAAAAADAUkAAAAAAAABTQAAAAAAAQFNAAAAAAACAN0AAAAAAAIA4QAAAAAAAgDlAAAAAAACAOkAAAAAAAIA7QAAAAAAAgDxAAAAAAACAPUAAAAAAAIA+QAAAAAAAgD9AAAAAAABAQEAAAAAAAMBAQAAAAAAAQEFAAAAAAADAQUAAAAAAAEBCQAAAAAAAwEJAAAAAAABAQ0AAAAAAAMBDQAAAAAAAQERAAAAAAADAREAAAAAAAEBFQAAAAAAAwEVAAAAAAABARkAAAAAAAMBGQAAAAAAAQEdAAAAAAADAR0AAAAAAAEBIQAAAAAAAwEhAAAAAAABASUAAAAAAAMBJQAAAAAAAQEpAAAAAAADASkAAAAAAAEBLQAAAAAAAwEtAAAAAAABATEAAAAAAAMBMQAAAAAAAQE1AAAAAAADATUAAAAAAAEBOQAAAAAAAwE5AAAAAAABAT0AAAAAAAMBPQAAAAAAAIFBAAAAAAABgUEAAAAAAAKBQQAAAAAAA4FBAAAAAAAAgUUAAAAAAAGBRQAAAAAAAoFFAAAAAAADgUUAAAAAAACBSQAAAAAAAYFJAAAAAAACgUkAAAAAAAOBSQAAAAAAAIFNAAAAAAAAAOEAAAAAAAAA5QAAAAAAAADpAAAAAAAAAO0AAAAAAAAA8QAAAAAAAAD1AAAAAAAAAPkAAAAAAAAA/QAAAAAAAAEBAAAAAAACAQEAAAAAAAABBQAAAAAAAgEFAAAAAAAAAQkAAAAAAAIBCQAAAAAAAAENAAAAAAACAQ0AAAAAAAABEQAAAAAAAgERAAAAAAAAARUAAAAAAAIBFQAAAAAAAAEZAAAAAAACARkAAAAAAAABHQAAAAAAAgEdAAAAAAAAASEAAAAAAAIBIQAAAAAAAAElAAAAAAACASUAAAAAAAABKQAAAAAAAgEpAAAAAAAAAS0AAAAAAAIBLQAAAAAAAAExAAAAAAACATEAAAAAAAABNQAAAAAAAgE1AAAAAAAAATkAAAAAAAIBOQAAAAAAAAE9AAAAAAACAT0AAAAAAAABQQAAAAAAAQFBAAAAAAACAUEAAAAAAAMBQQAAAAAAAAFFAAAAAAABAUUAAAAAAAIBRQAAAAAAAwFFAAAAAAAAAUkAAAAAAAEBSQAAAAAAAgFJAAAAAAADAUkAAAAAAAABTQAAAAAAAgDhAAAAAAACAOUAAAAAAAIA6QAAAAAAAgDtAAAAAAACAPEAAAAAAAIA9QAAAAAAAgD5AAAAAAACAP0AAAAAAAEBAQAAAAAAAwEBAAAAAAABAQUAAAAAAAMBBQAAAAAAAQEJAAAAAAADAQkAAAAAAAEBDQAAAAAAAwENAAAAAAABAREAAAAAAAMBEQAAAAAAAQEVAAAAAAADARUAAAAAAAEBGQAAAAAAAwEZAAAAAAABAR0AAAAAAAMBHQAAAAAAAQEhAAAAAAADASEAAAAAAAEBJQAAAAAAAwElAAAAAAABASkAAAAAAAMBKQAAAAAAAQEtAAAAAAADAS0AAAAAAAEBMQAAAAAAAwExAAAAAAABATUAAAAAAAMBNQAAAAAAAQE5AAAAAAADATkAAAAAAAEBPQAAAAAAAwE9AAAAAAAAgUEAAAAAAAGBQQAAAAAAAoFBAAAAAAADgUEAAAAAAACBRQAAAAAAAYFFAAAAAAACgUUAAAAAAAOBRQAAAAAAAIFJAAAAAAABgUkAAAAAAAKBSQAAAAAAA4FJAAAAAAAAAOUAAAAAAAAA6QAAAAAAAADtAAAAAAAAAPEAAAAAAAAA9QAAAAAAAAD5AAAAAAAAAP0AAAAAAAABAQAAAAAAAgEBAAAAAAAAAQUAAAAAAAIBBQAAAAAAAAEJAAAAAAACAQkAAAAAAAABDQAAAAAAAgENAAAAAAAAAREAAAAAAAIBEQAAAAAAAAEVAAAAAAACARUAAAAAAAABGQAAAAAAAgEZAAAAAAAAAR0AAAAAAAIBHQAAAAAAAAEhAAAAAAACASEAAAAAAAABJQAAAAAAAgElAAAAAAAAASkAAAAAAAIBKQAAAAAAAAEtAAAAAAACAS0AAAAAAAABMQAAAAAAAgExAAAAAAAAATUAAAAAAAIBNQAAAAAAAAE5AAAAAAACATkAAAAAAAABPQAAAAAAAgE9AAAAAAAAAUEAAAAAAAEBQQAAAAAAAgFBAAAAAAADAUEAAAAAAAABRQAAAAAAAQFFAAAAAAACAUUAAAAAAAMBRQAAAAAAAAFJAAAAAAABAUkAAAAAAAIBSQAAAAAAAwFJAAAAAAACAOUAAAAAAAIA6QAAAAAAAgDtAAAAAAACAPEAAAAAAAIA9QAAAAAAAgD5AAAAAAACAP0AAAAAAAEBAQAAAAAAAwEBAAAAAAABAQUAAAAAAAMBBQAAAAAAAQEJAAAAAAADAQkAAAAAAAEBDQAAAAAAAwENAAAAAAABAREAAAAAAAMBEQAAAAAAAQEVAAAAAAADARUAAAAAAAEBGQAAAAAAAwEZAAAAAAABAR0AAAAAAAMBHQAAAAAAAQEhAAAAAAADASEAAAAAAAEBJQAAAAAAAwElAAAAAAABASkAAAAAAAMBKQAAAAAAAQEtAAAAAAADAS0AAAAAAAEBMQAAAAAAAwExAAAAAAABATUAAAAAAAMBNQAAAAAAAQE5AAAAAAADATkAAAAAAAEBPQAAAAAAAwE9AAAAAAAAgUEAAAAAAAGBQQAAAAAAAoFBAAAAAAADgUEAAAAAAACBRQAAAAAAAYFFAAAAAAACgUUAAAAAAAOBRQAAAAAAAIFJAAAAAAABgUkAAAAAAAKBSQAAAAAAAADpAAAAAAAAAO0AAAAAAAAA8QAAAAAAAAD1AAAAAAAAAPkAAAAAAAAA/QAAAAAAAAEBAAAAAAACAQEAAAAAAAABBQAAAAAAAgEFAAAAAAAAAQkAAAAAAAIBCQAAAAAAAAENAAAAAAACAQ0AAAAAAAABEQAAAAAAAgERAAAAAAAAARUAAAAAAAIBFQAAAAAAAAEZAAAAAAACARkAAAAAAAABHQAAAAAAAgEdAAAAAAAAASEAAAAAAAIBIQAAAAAAAAElAAAAAAACASUAAAAAAAABKQAAAAAAAgEpAAAAAAAAAS0AAAAAAAIBLQAAAAAAAAExAAAAAAACATEAAAAAAAABNQAAAAAAAgE1AAAAAAAAATkAAAAAAAIBOQAAAAAAAAE9AAAAAAACAT0AAAAAAAABQQAAAAAAAQFBAAAAAAACAUEAAAAAAAMBQQAAAAAAAAFFAAAAAAABAUUAAAAAAAIBRQAAAAAAAwFFAAAAAAAAAUkAAAAAAAEBSQAAAAAAAgFJAAAAAAACAOkAAAAAAAIA7QAAAAAAAgDxAAAAAAACAPUAAAAAAAIA+QAAAAAAAgD9AAAAAAABAQEAAAAAAAMBAQAAAAAAAQEFAAAAAAADAQUAAAAAAAEBCQAAAAAAAwEJAAAAAAABAQ0AAAAAAAMBDQAAAAAAAQERAAAAAAADAREAAAAAAAEBFQAAAAAAAwEVAAAAAAABARkAAAAAAAMBGQAAAAAAAQEdAAAAAAADAR0AAAAAAAEBIQAAAAAAAwEhAAAAAAABASUAAAAAAAMBJQAAAAAAAQEpAAAAAAADASkAAAAAAAEBLQAAAAAAAwEtAAAAAAABATEAAAAAAAMBMQAAAAAAAQE1AAAAAAADATUAAAAAAAEBOQAAAAAAAwE5AAAAAAABAT0AAAAAAAMBPQAAAAAAAIFBAAAAAAABgUEAAAAAAAKBQQAAAAAAA4FBAAAAAAAAgUUAAAAAAAGBRQAAAAAAAoFFAAAAAAADgUUAAAAAAACBSQAAAAAAAYFJAAAAAAAAAO0AAAAAAAAA8QAAAAAAAAD1AAAAAAAAAPkAAAAAAAAA/QAAAAAAAAEBAAAAAAACAQEAAAAAAAABBQAAAAAAAgEFAAAAAAAAAQkAAAAAAAIBCQAAAAAAAAENAAAAAAACAQ0AAAAAAAABEQAAAAAAAgERAAAAAAAAARUAAAAAAAIBFQAAAAAAAAEZAAAAAAACARkAAAAAAAABHQAAAAAAAgEdAAAAAAAAASEAAAAAAAIBIQAAAAAAAAElAAAAAAACASUAAAAAAAABKQAAAAAAAgEpAAAAAAAAAS0AAAAAAAIBLQAAAAAAAAExAAAAAAACATEAAAAAAAABNQAAAAAAAgE1AAAAAAAAATkAAAAAAAIBOQAAAAAAAAE9AAAAAAACAT0AAAAAAAABQQAAAAAAAQFBAAAAAAACAUEAAAAAAAMBQQAAAAAAAAFFAAAAAAABAUUAAAAAAAIBRQAAAAAAAwFFAAAAAAAAAUkAAAAAAAEBSQAAAAAAAgDtAAAAAAACAPEAAAAAAAIA9QAAAAAAAgD5AAAAAAACAP0AAAAAAAEBAQAAAAAAAwEBAAAAAAABAQUAAAAAAAMBBQAAAAAAAQEJAAAAAAADAQkAAAAAAAEBDQAAAAAAAwENAAAAAAABAREAAAAAAAMBEQAAAAAAAQEVAAAAAAADARUAAAAAAAEBGQAAAAAAAwEZAAAAAAABAR0AAAAAAAMBHQAAAAAAAQEhAAAAAAADASEAAAAAAAEBJQAAAAAAAwElAAAAAAABASkAAAAAAAMBKQAAAAAAAQEtAAAAAAADAS0AAAAAAAEBMQAAAAAAAwExAAAAAAABATUAAAAAAAMBNQAAAAAAAQE5AAAAAAADATkAAAAAAAEBPQAAAAAAAwE9AAAAAAAAgUEAAAAAAAGBQQAAAAAAAoFBAAAAAAADgUEAAAAAAACBRQAAAAAAAYFFAAAAAAACgUUAAAAAAAOBRQAAAAAAAIFJAAAAAAAAAPEAAAAAAAAA9QAAAAAAAAD5AAAAAAAAAP0AAAAAAAABAQAAAAAAAgEBAAAAAAAAAQUAAAAAAAIBBQAAAAAAAAEJAAAAAAACAQkAAAAAAAABDQAAAAAAAgENAAAAAAAAAREAAAAAAAIBEQAAAAAAAAEVAAAAAAACARUAAAAAAAABGQAAAAAAAgEZAAAAAAAAAR0AAAAAAAIBHQAAAAAAAAEhAAAAAAACASEAAAAAAAABJQAAAAAAAgElAAAAAAAAASkAAAAAAAIBKQAAAAAAAAEtAAAAAAACAS0AAAAAAAABMQAAAAAAAgExAAAAAAAAATUAAAAAAAIBNQAAAAAAAAE5AAAAAAACATkAAAAAAAABPQAAAAAAAgE9AAAAAAAAAUEAAAAAAAEBQQAAAAAAAgFBAAAAAAADAUEAAAAAAAABRQAAAAAAAQFFAAAAAAACAUUAAAAAAAMBRQAAAAAAAAFJAAAAAAACAPEAAAAAAAIA9QAAAAAAAgD5AAAAAAACAP0AAAAAAAEBAQAAAAAAAwEBAAAAAAABAQUAAAAAAAMBBQAAAAAAAQEJAAAAAAADAQkAAAAAAAEBDQAAAAAAAwENAAAAAAABAREAAAAAAAMBEQAAAAAAAQEVAAAAAAADARUAAAAAAAEBGQAAAAAAAwEZAAAAAAABAR0AAAAAAAMBHQAAAAAAAQEhAAAAAAADASEAAAAAAAEBJQAAAAAAAwElAAAAAAABASkAAAAAAAMBKQAAAAAAAQEtAAAAAAADAS0AAAAAAAEBMQAAAAAAAwExAAAAAAABATUAAAAAAAMBNQAAAAAAAQE5AAAAAAADATkAAAAAAAEBPQAAAAAAAwE9AAAAAAAAgUEAAAAAAAGBQQAAAAAAAoFBAAAAAAADgUEAAAAAAACBRQAAAAAAAYFFAAAAAAACgUUAAAAAAAOBRQAAAAAAAAD1AAAAAAAAAPkAAAAAAAAA/QAAAAAAAAEBAAAAAAACAQEAAAAAAAABBQAAAAAAAgEFAAAAAAAAAQkAAAAAAAIBCQAAAAAAAAENAAAAAAACAQ0AAAAAAAABEQAAAAAAAgERAAAAAAAAARUAAAAAAAIBFQAAAAAAAAEZAAAAAAACARkAAAAAAAABHQAAAAAAAgEdAAAAAAAAASEAAAAAAAIBIQAAAAAAAAElAAAAAAACASUAAAAAAAABKQAAAAAAAgEpAAAAAAAAAS0AAAAAAAIBLQAAAAAAAAExAAAAAAACATEAAAAAAAABNQAAAAAAAgE1AAAAAAAAATkAAAAAAAIBOQAAAAAAAAE9AAAAAAACAT0AAAAAAAABQQAAAAAAAQFBAAAAAAACAUEAAAAAAAMBQQAAAAAAAAFFAAAAAAABAUUAAAAAAAIBRQAAAAAAAwFFAAAAAAACAPUAAAAAAAIA+QAAAAAAAgD9AAAAAAABAQEAAAAAAAMBAQAAAAAAAQEFAAAAAAADAQUAAAAAAAEBCQAAAAAAAwEJAAAAAAABAQ0AAAAAAAMBDQAAAAAAAQERAAAAAAADAREAAAAAAAEBFQAAAAAAAwEVAAAAAAABARkAAAAAAAMBGQAAAAAAAQEdAAAAAAADAR0AAAAAAAEBIQAAAAAAAwEhAAAAAAABASUAAAAAAAMBJQAAAAAAAQEpAAAAAAADASkAAAAAAAEBLQAAAAAAAwEtAAAAAAABATEAAAAAAAMBMQAAAAAAAQE1AAAAAAADATUAAAAAAAEBOQAAAAAAAwE5AAAAAAABAT0AAAAAAAMBPQAAAAAAAIFBAAAAAAABgUEAAAAAAAKBQQAAAAAAA4FBAAAAAAAAgUUAAAAAAAGBRQAAAAAAAoFFAAAAAAAAAPkAAAAAAAAA/QAAAAAAAAEBAAAAAAACAQEAAAAAAAABBQAAAAAAAgEFAAAAAAAAAQkAAAAAAAIBCQAAAAAAAAENAAAAAAACAQ0AAAAAAAABEQAAAAAAAgERAAAAAAAAARUAAAAAAAIBFQAAAAAAAAEZAAAAAAACARkAAAAAAAABHQAAAAAAAgEdAAAAAAAAASEAAAAAAAIBIQAAAAAAAAElAAAAAAACASUAAAAAAAABKQAAAAAAAgEpAAAAAAAAAS0AAAAAAAIBLQAAAAAAAAExAAAAAAACATEAAAAAAAABNQAAAAAAAgE1AAAAAAAAATkAAAAAAAIBOQAAAAAAAAE9AAAAAAACAT0AAAAAAAABQQAAAAAAAQFBAAAAAAACAUEAAAAAAAMBQQAAAAAAAAFFAAAAAAABAUUAAAAAAAIBRQAAAAAAAgD5AAAAAAACAP0AAAAAAAEBAQAAAAAAAwEBAAAAAAABAQUAAAAAAAMBBQAAAAAAAQEJAAAAAAADAQkAAAAAAAEBDQAAAAAAAwENAAAAAAABAREAAAAAAAMBEQAAAAAAAQEVAAAAAAADARUAAAAAAAEBGQAAAAAAAwEZAAAAAAABAR0AAAAAAAMBHQAAAAAAAQEhAAAAAAADASEAAAAAAAEBJQAAAAAAAwElAAAAAAABASkAAAAAAAMBKQAAAAAAAQEtAAAAAAADAS0AAAAAAAEBMQAAAAAAAwExAAAAAAABATUAAAAAAAMBNQAAAAAAAQE5AAAAAAADATkAAAAAAAEBPQAAAAAAAwE9AAAAAAAAgUEAAAAAAAGBQQAAAAAAAoFBAAAAAAADgUEAAAAAAACBRQAAAAAAAYFFAAAAAAAAAP0AAAAAAAABAQAAAAAAAgEBAAAAAAAAAQUAAAAAAAIBBQAAAAAAAAEJAAAAAAACAQkAAAAAAAABDQAAAAAAAgENAAAAAAAAAREAAAAAAAIBEQAAAAAAAAEVAAAAAAACARUAAAAAAAABGQAAAAAAAgEZAAAAAAAAAR0AAAAAAAIBHQAAAAAAAAEhAAAAAAACASEAAAAAAAABJQAAAAAAAgElAAAAAAAAASkAAAAAAAIBKQAAAAAAAAEtAAAAAAACAS0AAAAAAAABMQAAAAAAAgExAAAAAAAAATUAAAAAAAIBNQAAAAAAAAE5AAAAAAACATkAAAAAAAABPQAAAAAAAgE9AAAAAAAAAUEAAAAAAAEBQQAAAAAAAgFBAAAAAAADAUEAAAAAAAABRQAAAAAAAQFFAAAAAAACAP0AAAAAAAEBAQAAAAAAAwEBAAAAAAABAQUAAAAAAAMBBQAAAAAAAQEJAAAAAAADAQkAAAAAAAEBDQAAAAAAAwENAAAAAAABAREAAAAAAAMBEQAAAAAAAQEVAAAAAAADARUAAAAAAAEBGQAAAAAAAwEZAAAAAAABAR0AAAAAAAMBHQAAAAAAAQEhAAAAAAADASEAAAAAAAEBJQAAAAAAAwElAAAAAAABASkAAAAAAAMBKQAAAAAAAQEtAAAAAAADAS0AAAAAAAEBMQAAAAAAAwExAAAAAAABATUAAAAAAAMBNQAAAAAAAQE5AAAAAAADATkAAAAAAAEBPQAAAAAAAwE9AAAAAAAAgUEAAAAAAAGBQQAAAAAAAoFBAAAAAAADgUEAAAAAAACBRQAAAAAAAAEBAAAAAAACAQEAAAAAAAABBQAAAAAAAgEFAAAAAAAAAQkAAAAAAAIBCQAAAAAAAAENAAAAAAACAQ0AAAAAAAABEQAAAAAAAgERAAAAAAAAARUAAAAAAAIBFQAAAAAAAAEZAAAAAAACARkAAAAAAAABHQAAAAAAAgEdAAAAAAAAASEAAAAAAAIBIQAAAAAAAAElAAAAAAACASUAAAAAAAABKQAAAAAAAgEpAAAAAAAAAS0AAAAAAAIBLQAAAAAAAAExAAAAAAACATEAAAAAAAABNQAAAAAAAgE1AAAAAAAAATkAAAAAAAIBOQAAAAAAAAE9AAAAAAACAT0AAAAAAAABQQAAAAAAAQFBAAAAAAACAUEAAAAAAAMBQQAAAAAAAAFFAAAAAAABAQEAAAAAAAMBAQAAAAAAAQEFAAAAAAADAQUAAAAAAAEBCQAAAAAAAwEJAAAAAAABAQ0AAAAAAAMBDQAAAAAAAQERAAAAAAADAREAAAAAAAEBFQAAAAAAAwEVAAAAAAABARkAAAAAAAMBGQAAAAAAAQEdAAAAAAADAR0AAAAAAAEBIQAAAAAAAwEhAAAAAAABASUAAAAAAAMBJQAAAAAAAQEpAAAAAAADASkAAAAAAAEBLQAAAAAAAwEtAAAAAAABATEAAAAAAAMBMQAAAAAAAQE1AAAAAAADATUAAAAAAAEBOQAAAAAAAwE5AAAAAAABAT0AAAAAAAMBPQAAAAAAAIFBAAAAAAABgUEAAAAAAAKBQQAAAAAAA4FBAAAAAAACAQEAAAAAAAABBQAAAAAAAgEFAAAAAAAAAQkAAAAAAAIBCQAAAAAAAAENAAAAAAACAQ0AAAAAAAABEQAAAAAAAgERAAAAAAAAARUAAAAAAAIBFQAAAAAAAAEZAAAAAAACARkAAAAAAAABHQAAAAAAAgEdAAAAAAAAASEAAAAAAAIBIQAAAAAAAAElAAAAAAACASUAAAAAAAABKQAAAAAAAgEpAAAAAAAAAS0AAAAAAAIBLQAAAAAAAAExAAAAAAACATEAAAAAAAABNQAAAAAAAgE1AAAAAAAAATkAAAAAAAIBOQAAAAAAAAE9AAAAAAACAT0AAAAAAAABQQAAAAAAAQFBAAAAAAACAUEAAAAAAAMBQQAAAAAAAwEBAAAAAAABAQUAAAAAAAMBBQAAAAAAAQEJAAAAAAADAQkAAAAAAAEBDQAAAAAAAwENAAAAAAABAREAAAAAAAMBEQAAAAAAAQEVAAAAAAADARUAAAAAAAEBGQAAAAAAAwEZAAAAAAABAR0AAAAAAAMBHQAAAAAAAQEhAAAAAAADASEAAAAAAAEBJQAAAAAAAwElAAAAAAABASkAAAAAAAMBKQAAAAAAAQEtAAAAAAADAS0AAAAAAAEBMQAAAAAAAwExAAAAAAABATUAAAAAAAMBNQAAAAAAAQE5AAAAAAADATkAAAAAAAEBPQAAAAAAAwE9AAAAAAAAgUEAAAAAAAGBQQAAAAAAAoFBAAAAAAAAAQkAAAAAAAIBCQAAAAAAAAENAAAAAAACAQ0AAAAAAAABEQAAAAAAAgERAAAAAAAAARUAAAAAAAIBFQAAAAAAAAEZAAAAAAACARkAAAAAAAABHQAAAAAAAgEdAAAAAAAAASEAAAAAAAIBIQAAAAAAAAElAAAAAAACASUAAAAAAAABKQAAAAAAAgEpAAAAAAAAAS0AAAAAAAIBLQAAAAAAAAExAAAAAAACATEAAAAAAAABNQAAAAAAAgE1AAAAAAAAATkAAAAAAAIBOQAAAAAAAAE9AAAAAAACAT0AAAAAAAABQQAAAAAAAQFBAAAAAAACAUEAAAAAAAEBDQAAAAAAAwENAAAAAAABAREAAAAAAAMBEQAAAAAAAQEVAAAAAAADARUAAAAAAAEBGQAAAAAAAwEZAAAAAAABAR0AAAAAAAMBHQAAAAAAAQEhAAAAAAADASEAAAAAAAEBJQAAAAAAAwElAAAAAAABASkAAAAAAAMBKQAAAAAAAQEtAAAAAAADAS0AAAAAAAEBMQAAAAAAAwExAAAAAAABATUAAAAAAAMBNQAAAAAAAQE5AAAAAAADATkAAAAAAAEBPQAAAAAAAwE9AAAAAAAAgUEAAAAAAAGBQQAAAAAAAgERAAAAAAAAARUAAAAAAAIBFQAAAAAAAAEZAAAAAAACARkAAAAAAAABHQAAAAAAAgEdAAAAAAAAASEAAAAAAAIBIQAAAAAAAAElAAAAAAACASUAAAAAAAABKQAAAAAAAgEpAAAAAAAAAS0AAAAAAAIBLQAAAAAAAAExAAAAAAACATEAAAAAAAABNQAAAAAAAgE1AAAAAAAAATkAAAAAAAIBOQAAAAAAAAE9AAAAAAACAT0AAAAAAAABQQAAAAAAAQFBAAAAAAADARUAAAAAAAEBGQAAAAAAAwEZAAAAAAABAR0AAAAAAAMBHQAAAAAAAQEhAAAAAAADASEAAAAAAAEBJQAAAAAAAwElAAAAAAABASkAAAAAAAMBKQAAAAAAAQEtAAAAAAADAS0AAAAAAAEBMQAAAAAAAwExAAAAAAABATUAAAAAAAMBNQAAAAAAAQE5AAAAAAADATkAAAAAAAEBPQAAAAAAAwE9AAAAAAAAgUEAAAAAAAABHQAAAAAAAgEdAAAAAAAAASEAAAAAAAIBIQAAAAAAAAElAAAAAAACASUAAAAAAAABKQAAAAAAAgEpAAAAAAAAAS0AAAAAAAIBLQAAAAAAAAExAAAAAAACATEAAAAAAAABNQAAAAAAAgE1AAAAAAAAATkAAAAAAAIBOQAAAAAAAAE9AAAAAAACAT0AAAAAAAABQQAAAAAAAQEhAAAAAAADASEAAAAAAAEBJQAAAAAAAwElAAAAAAABASkAAAAAAAMBKQAAAAAAAQEtAAAAAAADAS0AAAAAAAEBMQAAAAAAAwExAAAAAAABATUAAAAAAAMBNQAAAAAAAQE5AAAAAAADATkAAAAAAAEBPQAAAAAAAwE9AAAAAAACASUAAAAAAAABKQAAAAAAAgEpAAAAAAAAAS0AAAAAAAIBLQAAAAAAAAExAAAAAAACATEAAAAAAAABNQAAAAAAAgE1AAAAAAAAATkAAAAAAAIBOQAAAAAAAAE9AAAAAAACAT0AAAAAAAMBKQAAAAAAAQEtAAAAAAADAS0AAAAAAAEBMQAAAAAAAwExAAAAAAABATUAAAAAAAMBNQAAAAAAAQE5AAAAAAADATkAAAAAAAEBPQAAAAAAAgExAAAAAAAAATUAAAAAAAIBNQAAAAAAAAE5AAAAAAACATkAAAAAAAABPQAAAAAAAwE1AAAAAAABATkAAAAAAAMBOQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [4763]}, \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAKpMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/gDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAR6TudoWuSEBHpO52ha5IQEek7naFrkhAR6TudoWuSEBHpO52ha5IQEek7naFrkhAR6TudoWuSEBHpO52ha5IQEek7naFrkhAR6TudoWuSEBHpO52ha5IQEek7naFrkhAR6TudoWuSEBHpO52ha5IQEek7naFrkhAR6TudoWuSEBHpO52ha5IQEek7naFrkhAR6TudoWuSEBHpO52ha5IQEek7naFrkhAR6TudoWuSEBHpO52ha5IQEek7naFrkhAR6TudoWuSEBHpO52ha5IQEek7naFrkhAR6TudoWuSEBHpO52ha5IQEek7naFrkhAR6TudoWuSEBHpO52ha5IQEek7naFrkhAR6TudoWuSEBHpO52ha5IQEek7naFrkhAR6TudoWuSEBHpO52ha5IQEek7naFrkhAR6TudoWuSEBHpO52ha5IQEek7naFrkhAR6TudoWuSEBHpO52ha5IQHoFkGJfHUlAegWQYl8dSUB6BZBiXx1JQHoFkGJfHUlAegWQYl8dSUB6BZBiXx1JQHoFkGJfHUlAegWQYl8dSUB6BZBiXx1JQHoFkGJfHUlAegWQYl8dSUB6BZBiXx1JQHoFkGJfHUlAegWQYl8dSUB6BZBiXx1JQHoFkGJfHUlAegWQYl8dSUB6BZBiXx1JQHoFkGJfHUlAegWQYl8dSUB6BZBiXx1JQHoFkGJfHUlAegWQYl8dSUB6BZBiXx1JQHoFkGJfHUlAegWQYl8dSUB6BZBiXx1JQHoFkGJfHUlAegWQYl8dSUB6BZBiXx1JQHoFkGJfHUlAegWQYl8dSUB6BZBiXx1JQHoFkGJfHUlAegWQYl8dSUB6BZBiXx1JQHoFkGJfHUlAegWQYl8dSUB6BZBiXx1JQHoFkGJfHUlAegWQYl8dSUB6BZBiXx1JQHoFkGJfHUlArWYxTjmMSUCtZjFOOYxJQK1mMU45jElArWYxTjmMSUCtZjFOOYxJQK1mMU45jElArWYxTjmMSUCtZjFOOYxJQK1mMU45jElArWYxTjmMSUCtZjFOOYxJQK1mMU45jElArWYxTjmMSUCtZjFOOYxJQK1mMU45jElArWYxTjmMSUCtZjFOOYxJQK1mMU45jElArWYxTjmMSUCtZjFOOYxJQK1mMU45jElArWYxTjmMSUCtZjFOOYxJQK1mMU45jElArWYxTjmMSUCtZjFOOYxJQK1mMU45jElArWYxTjmMSUCtZjFOOYxJQK1mMU45jElArWYxTjmMSUCtZjFOOYxJQK1mMU45jElArWYxTjmMSUCtZjFOOYxJQK1mMU45jElArWYxTjmMSUCtZjFOOYxJQK1mMU45jElArWYxTjmMSUCtZjFOOYxJQK1mMU45jElA38fSORP7SUDfx9I5E/tJQN/H0jkT+0lA38fSORP7SUDfx9I5E/tJQN/H0jkT+0lA38fSORP7SUDfx9I5E/tJQN/H0jkT+0lA38fSORP7SUDfx9I5E/tJQN/H0jkT+0lA38fSORP7SUDfx9I5E/tJQN/H0jkT+0lA38fSORP7SUDfx9I5E/tJQN/H0jkT+0lA38fSORP7SUDfx9I5E/tJQN/H0jkT+0lA38fSORP7SUDfx9I5E/tJQN/H0jkT+0lA38fSORP7SUDfx9I5E/tJQN/H0jkT+0lA38fSORP7SUDfx9I5E/tJQN/H0jkT+0lA38fSORP7SUDfx9I5E/tJQN/H0jkT+0lA38fSORP7SUDfx9I5E/tJQN/H0jkT+0lA38fSORP7SUDfx9I5E/tJQN/H0jkT+0lA38fSORP7SUDfx9I5E/tJQBIpdCXtaUpAEil0Je1pSkASKXQl7WlKQBIpdCXtaUpAEil0Je1pSkASKXQl7WlKQBIpdCXtaUpAEil0Je1pSkASKXQl7WlKQBIpdCXtaUpAEil0Je1pSkASKXQl7WlKQBIpdCXtaUpAEil0Je1pSkASKXQl7WlKQBIpdCXtaUpAEil0Je1pSkASKXQl7WlKQBIpdCXtaUpAEil0Je1pSkASKXQl7WlKQBIpdCXtaUpAEil0Je1pSkASKXQl7WlKQBIpdCXtaUpAEil0Je1pSkASKXQl7WlKQBIpdCXtaUpAEil0Je1pSkASKXQl7WlKQBIpdCXtaUpAEil0Je1pSkASKXQl7WlKQBIpdCXtaUpAEil0Je1pSkASKXQl7WlKQBIpdCXtaUpAEil0Je1pSkASKXQl7WlKQBIpdCXtaUpARYoVEcfYSkBFihURx9hKQEWKFRHH2EpARYoVEcfYSkBFihURx9hKQEWKFRHH2EpARYoVEcfYSkBFihURx9hKQEWKFRHH2EpARYoVEcfYSkBFihURx9hKQEWKFRHH2EpARYoVEcfYSkBFihURx9hKQEWKFRHH2EpARYoVEcfYSkBFihURx9hKQEWKFRHH2EpARYoVEcfYSkBFihURx9hKQEWKFRHH2EpARYoVEcfYSkBFihURx9hKQEWKFRHH2EpARYoVEcfYSkBFihURx9hKQEWKFRHH2EpARYoVEcfYSkBFihURx9hKQEWKFRHH2EpARYoVEcfYSkBFihURx9hKQEWKFRHH2EpARYoVEcfYSkBFihURx9hKQEWKFRHH2EpARYoVEcfYSkBFihURx9hKQEWKFRHH2EpAd+u2/KBHS0B367b8oEdLQHfrtvygR0tAd+u2/KBHS0B367b8oEdLQHfrtvygR0tAd+u2/KBHS0B367b8oEdLQHfrtvygR0tAd+u2/KBHS0B367b8oEdLQHfrtvygR0tAd+u2/KBHS0B367b8oEdLQHfrtvygR0tAd+u2/KBHS0B367b8oEdLQHfrtvygR0tAd+u2/KBHS0B367b8oEdLQHfrtvygR0tAd+u2/KBHS0B367b8oEdLQHfrtvygR0tAd+u2/KBHS0B367b8oEdLQHfrtvygR0tAd+u2/KBHS0B367b8oEdLQHfrtvygR0tAd+u2/KBHS0B367b8oEdLQHfrtvygR0tAd+u2/KBHS0B367b8oEdLQHfrtvygR0tAd+u2/KBHS0B367b8oEdLQKpMWOh6tktAqkxY6Hq2S0CqTFjoerZLQKpMWOh6tktAqkxY6Hq2S0CqTFjoerZLQKpMWOh6tktAqkxY6Hq2S0CqTFjoerZLQKpMWOh6tktAqkxY6Hq2S0CqTFjoerZLQKpMWOh6tktAqkxY6Hq2S0CqTFjoerZLQKpMWOh6tktAqkxY6Hq2S0CqTFjoerZLQKpMWOh6tktAqkxY6Hq2S0CqTFjoerZLQKpMWOh6tktAqkxY6Hq2S0CqTFjoerZLQKpMWOh6tktAqkxY6Hq2S0CqTFjoerZLQKpMWOh6tktAqkxY6Hq2S0CqTFjoerZLQKpMWOh6tktAqkxY6Hq2S0CqTFjoerZLQKpMWOh6tktAqkxY6Hq2S0CqTFjoerZLQKpMWOh6tktA3a3501QlTEDdrfnTVCVMQN2t+dNUJUxA3a3501QlTEDdrfnTVCVMQN2t+dNUJUxA3a3501QlTEDdrfnTVCVMQN2t+dNUJUxA3a3501QlTEDdrfnTVCVMQN2t+dNUJUxA3a3501QlTEDdrfnTVCVMQN2t+dNUJUxA3a3501QlTEDdrfnTVCVMQN2t+dNUJUxA3a3501QlTEDdrfnTVCVMQN2t+dNUJUxA3a3501QlTEDdrfnTVCVMQN2t+dNUJUxA3a3501QlTEDdrfnTVCVMQN2t+dNUJUxA3a3501QlTEDdrfnTVCVMQN2t+dNUJUxA3a3501QlTEDdrfnTVCVMQN2t+dNUJUxA3a3501QlTEDdrfnTVCVMQN2t+dNUJUxADw+bvy6UTEAPD5u/LpRMQA8Pm78ulExADw+bvy6UTEAPD5u/LpRMQA8Pm78ulExADw+bvy6UTEAPD5u/LpRMQA8Pm78ulExADw+bvy6UTEAPD5u/LpRMQA8Pm78ulExADw+bvy6UTEAPD5u/LpRMQA8Pm78ulExADw+bvy6UTEAPD5u/LpRMQA8Pm78ulExADw+bvy6UTEAPD5u/LpRMQA8Pm78ulExADw+bvy6UTEAPD5u/LpRMQA8Pm78ulExADw+bvy6UTEAPD5u/LpRMQA8Pm78ulExADw+bvy6UTEAPD5u/LpRMQA8Pm78ulExADw+bvy6UTEAPD5u/LpRMQA8Pm78ulExADw+bvy6UTEAPD5u/LpRMQEJwPKsIA01AQnA8qwgDTUBCcDyrCANNQEJwPKsIA01AQnA8qwgDTUBCcDyrCANNQEJwPKsIA01AQnA8qwgDTUBCcDyrCANNQEJwPKsIA01AQnA8qwgDTUBCcDyrCANNQEJwPKsIA01AQnA8qwgDTUBCcDyrCANNQEJwPKsIA01AQnA8qwgDTUBCcDyrCANNQEJwPKsIA01AQnA8qwgDTUBCcDyrCANNQEJwPKsIA01AQnA8qwgDTUBCcDyrCANNQEJwPKsIA01AQnA8qwgDTUBCcDyrCANNQEJwPKsIA01AQnA8qwgDTUBCcDyrCANNQEJwPKsIA01AQnA8qwgDTUBCcDyrCANNQEJwPKsIA01AddHdluJxTUB10d2W4nFNQHXR3ZbicU1AddHdluJxTUB10d2W4nFNQHXR3ZbicU1AddHdluJxTUB10d2W4nFNQHXR3ZbicU1AddHdluJxTUB10d2W4nFNQHXR3ZbicU1AddHdluJxTUB10d2W4nFNQHXR3ZbicU1AddHdluJxTUB10d2W4nFNQHXR3ZbicU1AddHdluJxTUB10d2W4nFNQHXR3ZbicU1AddHdluJxTUB10d2W4nFNQHXR3ZbicU1AddHdluJxTUB10d2W4nFNQHXR3ZbicU1AddHdluJxTUB10d2W4nFNQHXR3ZbicU1AddHdluJxTUCnMn+CvOBNQKcyf4K84E1ApzJ/grzgTUCnMn+CvOBNQKcyf4K84E1ApzJ/grzgTUCnMn+CvOBNQKcyf4K84E1ApzJ/grzgTUCnMn+CvOBNQKcyf4K84E1ApzJ/grzgTUCnMn+CvOBNQKcyf4K84E1ApzJ/grzgTUCnMn+CvOBNQKcyf4K84E1ApzJ/grzgTUCnMn+CvOBNQKcyf4K84E1ApzJ/grzgTUCnMn+CvOBNQKcyf4K84E1ApzJ/grzgTUCnMn+CvOBNQKcyf4K84E1ApzJ/grzgTUCnMn+CvOBNQNqTIG6WT05A2pMgbpZPTkDakyBulk9OQNqTIG6WT05A2pMgbpZPTkDakyBulk9OQNqTIG6WT05A2pMgbpZPTkDakyBulk9OQNqTIG6WT05A2pMgbpZPTkDakyBulk9OQNqTIG6WT05A2pMgbpZPTkDakyBulk9OQNqTIG6WT05A2pMgbpZPTkDakyBulk9OQNqTIG6WT05A2pMgbpZPTkDakyBulk9OQNqTIG6WT05A2pMgbpZPTkDakyBulk9OQNqTIG6WT05ADfXBWXC+TkAN9cFZcL5OQA31wVlwvk5ADfXBWXC+TkAN9cFZcL5OQA31wVlwvk5ADfXBWXC+TkAN9cFZcL5OQA31wVlwvk5ADfXBWXC+TkAN9cFZcL5OQA31wVlwvk5ADfXBWXC+TkAN9cFZcL5OQA31wVlwvk5ADfXBWXC+TkAN9cFZcL5OQA31wVlwvk5ADfXBWXC+TkAN9cFZcL5OQA31wVlwvk5ADfXBWXC+TkA/VmNFSi1PQD9WY0VKLU9AP1ZjRUotT0A/VmNFSi1PQD9WY0VKLU9AP1ZjRUotT0A/VmNFSi1PQD9WY0VKLU9AP1ZjRUotT0A/VmNFSi1PQD9WY0VKLU9AP1ZjRUotT0A/VmNFSi1PQD9WY0VKLU9AP1ZjRUotT0A/VmNFSi1PQD9WY0VKLU9AP1ZjRUotT0A/VmNFSi1PQHK3BDEknE9AcrcEMSScT0BytwQxJJxPQHK3BDEknE9AcrcEMSScT0BytwQxJJxPQHK3BDEknE9AcrcEMSScT0BytwQxJJxPQHK3BDEknE9AcrcEMSScT0BytwQxJJxPQHK3BDEknE9AcrcEMSScT0BytwQxJJxPQHK3BDEknE9AUgxTDn8FUEBSDFMOfwVQQFIMUw5/BVBAUgxTDn8FUEBSDFMOfwVQQFIMUw5/BVBAUgxTDn8FUEBSDFMOfwVQQFIMUw5/BVBAUgxTDn8FUEBSDFMOfwVQQFIMUw5/BVBAUgxTDn8FUEDsvCME7DxQQOy8IwTsPFBA7LwjBOw8UEDsvCME7DxQQOy8IwTsPFBA7LwjBOw8UEDsvCME7DxQQOy8IwTsPFBA7LwjBOw8UEDsvCME7DxQQIVt9PlYdFBAhW30+Vh0UECFbfT5WHRQQIVt9PlYdFBAhW30+Vh0UECFbfT5WHRQQB4exe/Fq1BAHh7F78WrUEAeHsXvxatQQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [4763]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24123\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAABZQAAAAAAAAElAAAAAAAAAAAA=\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [4]}, \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAAAOX7hAWQplVAAAAAAAAAAAA=\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [4]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24132\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"text\": [\"GaP\"], \"x\": [43.0], \"y\": [-12.124355652982143]}}, {\"cols\": null, \"column_source\": {\"id\": \"24141\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"text\": [\"GaSb\"], \"x\": [85.0], \"y\": [51.96152422706631]}}, {\"cols\": null, \"column_source\": {\"id\": \"24150\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"text\": [\"GaAs\"], \"x\": [10.0], \"y\": [43.30127018922193]}}, {\"cols\": null, \"column_source\": {\"id\": \"24159\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [0, -2], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24168\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [10, 8], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24177\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [20, 18], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24186\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [30, 28], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24195\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [40, 38], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24204\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [50, 48], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24213\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [60, 58], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24222\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [70, 68], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24231\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [80, 78], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24240\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [90, 88], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24249\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [100, 98], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24258\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAAwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24267\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAFEAAAAAAAAAIQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSIUDqLzfRDFInQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24276\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAJEAAAAAAAAAgQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSMUDqLzfRDFI0QA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24285\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAALkAAAAAAAAAqQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"38fSORP7OUDfx9I5E/s8QA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24294\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAANEAAAAAAAAAyQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSQUDqLzfRDNJCQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24303\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAOUAAAAAAAAA3QA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"5fuEBZCmRUDl+4QFkCZHQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24312\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAPkAAAAAAAAA8QA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"38fSORP7SUDfx9I5E3tLQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24321\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAACAQUAAAAAAAIBAQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"2pMgbpZPTkDakyBuls9PQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24330\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAREAAAAAAAABDQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSUUDqLzfRDBJSQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24339\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAACARkAAAAAAAIBFQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6BVea058U0DoFV5rTjxUQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24348\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAASUAAAAAAAABIQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"5fuEBZCmVUDl+4QFkGZWQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24357\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAASUAAAAAAAMBKQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"5fuEBZCmVUDl+4QFkKZVQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24366\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAACAS0AAAAAAAEBNQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6BVea058U0DoFV5rTnxTQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24375\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAATkAAAAAAAMBPQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSUUDqLzfRDFJRQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24384\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAABAUEAAAAAAACBRQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"2pMgbpZPTkDakyBulk9OQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24393\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAACAUUAAAAAAAGBSQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"38fSORP7SUDfx9I5E/tJQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24402\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAADAUkAAAAAAAKBTQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"5fuEBZCmRUDl+4QFkKZFQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24411\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAVEAAAAAAAOBUQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSQUDqLzfRDFJBQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24420\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAABAVUAAAAAAACBWQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"38fSORP7OUDfx9I5E/s5QA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24429\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAACAVkAAAAAAAGBXQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSMUDqLzfRDFIxQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24438\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAADAV0AAAAAAAKBYQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSIUDqLzfRDFIhQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24447\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAWUAAAAAAAOBZQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAAAA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24456\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"Label\": [\"100\", \"90\", \"80\", \"70\", \"60\", \"50\", \"40\", \"30\", \"20\", \"10\", \"0\"], \"x\": {\"__ndarray__\": \"AAAAAACATEAAAAAAAABPQAAAAAAAwFBAAAAAAAAAUkAAAAAAAEBTQAAAAAAAgFRAAAAAAADAVUAAAAAAAABXQAAAAAAAQFhAAAAAAACAWUAAAAAAAMBaQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}, \"y\": {\"__ndarray__\": \"5fuEBZCmVUDoFV5rTnxTQOovN9EMUlFA2pMgbpZPTkDfx9I5E/tJQOX7hAWQpkVA6i830QxSQUDfx9I5E/s5QOovN9EMUjFA6i830QxSIUAAAAAAAAAAAA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24465\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"Label\": [\"0\", \"10\", \"20\", \"30\", \"40\", \"50\", \"60\", \"70\", \"80\", \"90\", \"100\"], \"x\": {\"__ndarray__\": \"AAAAAAAACMAAAAAAAAAcQAAAAAAAADFAAAAAAAAAO0AAAAAAAIBCQAAAAAAAgEdAAAAAAACATEAAAAAAAMBQQAAAAAAAQFNAAAAAAADAVUAAAAAAAEBYQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}, \"y\": {\"__ndarray__\": \"AQAAAAAAHMABAAAAAAAcwAEAAAAAABzAAQAAAAAAHMABAAAAAAAcwAEAAAAAABzAAQAAAAAAHMABAAAAAAAcwAEAAAAAABzAAQAAAAAAHMABAAAAAAAcwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24474\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"Label\": [\"100\", \"90\", \"80\", \"70\", \"60\", \"50\", \"40\", \"30\", \"20\", \"10\", \"0\"], \"x\": {\"__ndarray__\": \"AAAAAAAAEMAAAAAAAADwPwAAAAAAABhAAAAAAAAAJkAAAAAAAAAwQAAAAAAAADVAAAAAAAAAOkAAAAAAAAA/QAAAAAAAAEJAAAAAAACAREAAAAAAAABHQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}, \"y\": {\"__ndarray__\": \"AAAAAAAAEkDqLzfRDFIqQOovN9EM0jVA38fSORN7PkDqLzfRDJJDQOX7hAWQ5kdA38fSORM7TEDtSRA3y0dQQOovN9EMclJA6BVea06cVEDl+4QFkMZWQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}}}, {\"attr\": \"text\", \"hint\": null, \"kind\": \"ModelChanged\", \"model\": {\"id\": \"24059\"}, \"new\": \"Substrate:: GaAs\"}], \"references\": []}","header":"{\"msgid\": \"26176\", \"msgtype\": \"PATCH-DOC\"}","metadata":"{}"},"GaP":{"content":"{\"events\": [{\"cols\": null, \"column_source\": {\"id\": \"24111\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"color\": {\"__ndarray__\": \"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\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2737]}, \"values\": {\"__ndarray__\": \"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\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2737]}, \"x\": {\"__ndarray__\": \"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\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2737]}, \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAKpMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/gDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0CFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkC1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINEDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0AVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkA/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0BSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkA=\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2737]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24123\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAABZQAAAAAAAAElAAAAAAAAAAAA=\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [4]}, \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAAAOX7hAWQplVAAAAAAAAAAAA=\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [4]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24132\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"text\": [\"GaP\"], \"x\": [43.0], \"y\": [-12.124355652982143]}}, {\"cols\": null, \"column_source\": {\"id\": \"24141\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"text\": [\"GaSb\"], \"x\": [85.0], \"y\": [51.96152422706631]}}, {\"cols\": null, \"column_source\": {\"id\": \"24150\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"text\": [\"GaAs\"], \"x\": [10.0], \"y\": [43.30127018922193]}}, {\"cols\": null, \"column_source\": {\"id\": \"24159\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [0, -2], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24168\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [10, 8], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24177\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [20, 18], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24186\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [30, 28], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24195\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [40, 38], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24204\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [50, 48], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24213\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [60, 58], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24222\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [70, 68], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24231\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [80, 78], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24240\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [90, 88], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24249\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [100, 98], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24258\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAAwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24267\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAFEAAAAAAAAAIQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSIUDqLzfRDFInQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24276\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAJEAAAAAAAAAgQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSMUDqLzfRDFI0QA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24285\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAALkAAAAAAAAAqQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"38fSORP7OUDfx9I5E/s8QA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24294\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAANEAAAAAAAAAyQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSQUDqLzfRDNJCQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24303\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAOUAAAAAAAAA3QA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"5fuEBZCmRUDl+4QFkCZHQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24312\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAPkAAAAAAAAA8QA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"38fSORP7SUDfx9I5E3tLQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24321\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAACAQUAAAAAAAIBAQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"2pMgbpZPTkDakyBuls9PQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24330\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAREAAAAAAAABDQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSUUDqLzfRDBJSQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24339\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAACARkAAAAAAAIBFQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6BVea058U0DoFV5rTjxUQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24348\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAASUAAAAAAAABIQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"5fuEBZCmVUDl+4QFkGZWQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24357\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAASUAAAAAAAMBKQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"5fuEBZCmVUDl+4QFkKZVQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24366\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAACAS0AAAAAAAEBNQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6BVea058U0DoFV5rTnxTQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24375\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAATkAAAAAAAMBPQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSUUDqLzfRDFJRQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24384\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAABAUEAAAAAAACBRQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"2pMgbpZPTkDakyBulk9OQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24393\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAACAUUAAAAAAAGBSQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"38fSORP7SUDfx9I5E/tJQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24402\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAADAUkAAAAAAAKBTQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"5fuEBZCmRUDl+4QFkKZFQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24411\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAVEAAAAAAAOBUQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSQUDqLzfRDFJBQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24420\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAABAVUAAAAAAACBWQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"38fSORP7OUDfx9I5E/s5QA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24429\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAACAVkAAAAAAAGBXQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSMUDqLzfRDFIxQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24438\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAADAV0AAAAAAAKBYQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSIUDqLzfRDFIhQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24447\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAWUAAAAAAAOBZQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAAAA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24456\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"Label\": [\"100\", \"90\", \"80\", \"70\", \"60\", \"50\", \"40\", \"30\", \"20\", \"10\", \"0\"], \"x\": {\"__ndarray__\": \"AAAAAACATEAAAAAAAABPQAAAAAAAwFBAAAAAAAAAUkAAAAAAAEBTQAAAAAAAgFRAAAAAAADAVUAAAAAAAABXQAAAAAAAQFhAAAAAAACAWUAAAAAAAMBaQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}, \"y\": {\"__ndarray__\": \"5fuEBZCmVUDoFV5rTnxTQOovN9EMUlFA2pMgbpZPTkDfx9I5E/tJQOX7hAWQpkVA6i830QxSQUDfx9I5E/s5QOovN9EMUjFA6i830QxSIUAAAAAAAAAAAA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24465\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"Label\": [\"0\", \"10\", \"20\", \"30\", \"40\", \"50\", \"60\", \"70\", \"80\", \"90\", \"100\"], \"x\": {\"__ndarray__\": \"AAAAAAAACMAAAAAAAAAcQAAAAAAAADFAAAAAAAAAO0AAAAAAAIBCQAAAAAAAgEdAAAAAAACATEAAAAAAAMBQQAAAAAAAQFNAAAAAAADAVUAAAAAAAEBYQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}, \"y\": {\"__ndarray__\": \"AQAAAAAAHMABAAAAAAAcwAEAAAAAABzAAQAAAAAAHMABAAAAAAAcwAEAAAAAABzAAQAAAAAAHMABAAAAAAAcwAEAAAAAABzAAQAAAAAAHMABAAAAAAAcwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24474\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"Label\": [\"100\", \"90\", \"80\", \"70\", \"60\", \"50\", \"40\", \"30\", \"20\", \"10\", \"0\"], \"x\": {\"__ndarray__\": \"AAAAAAAAEMAAAAAAAADwPwAAAAAAABhAAAAAAAAAJkAAAAAAAAAwQAAAAAAAADVAAAAAAAAAOkAAAAAAAAA/QAAAAAAAAEJAAAAAAACAREAAAAAAAABHQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}, \"y\": {\"__ndarray__\": \"AAAAAAAAEkDqLzfRDFIqQOovN9EM0jVA38fSORN7PkDqLzfRDJJDQOX7hAWQ5kdA38fSORM7TEDtSRA3y0dQQOovN9EMclJA6BVea06cVEDl+4QFkMZWQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}}}, {\"attr\": \"text\", \"hint\": null, \"kind\": \"ModelChanged\", \"model\": {\"id\": \"24059\"}, \"new\": \"Substrate:: GaP\"}], \"references\": []}","header":"{\"msgid\": \"25987\", \"msgtype\": \"PATCH-DOC\"}","metadata":"{}"},"GaSb":{"content":"{\"events\": [{\"cols\": null, \"column_source\": {\"id\": \"24111\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"color\": {\"__ndarray__\": \"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\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [1510]}, \"values\": {\"__ndarray__\": \"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\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [1510]}, \"x\": {\"__ndarray__\": \"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\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [1510]}, \"y\": {\"__ndarray__\": \"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\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [1510]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24123\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAABZQAAAAAAAAElAAAAAAAAAAAA=\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [4]}, \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAAAOX7hAWQplVAAAAAAAAAAAA=\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [4]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24132\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"text\": [\"GaP\"], \"x\": [43.0], \"y\": [-12.124355652982143]}}, {\"cols\": null, \"column_source\": {\"id\": \"24141\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"text\": [\"GaSb\"], \"x\": [85.0], \"y\": [51.96152422706631]}}, {\"cols\": null, \"column_source\": {\"id\": \"24150\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"text\": [\"GaAs\"], \"x\": [10.0], \"y\": [43.30127018922193]}}, {\"cols\": null, \"column_source\": {\"id\": \"24159\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [0, -2], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24168\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [10, 8], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24177\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [20, 18], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24186\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [30, 28], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24195\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [40, 38], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24204\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [50, 48], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24213\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [60, 58], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24222\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [70, 68], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24231\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [80, 78], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24240\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [90, 88], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24249\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [100, 98], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24258\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAAwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24267\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAFEAAAAAAAAAIQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSIUDqLzfRDFInQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24276\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAJEAAAAAAAAAgQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSMUDqLzfRDFI0QA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24285\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAALkAAAAAAAAAqQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"38fSORP7OUDfx9I5E/s8QA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24294\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAANEAAAAAAAAAyQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSQUDqLzfRDNJCQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24303\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAOUAAAAAAAAA3QA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"5fuEBZCmRUDl+4QFkCZHQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24312\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAPkAAAAAAAAA8QA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"38fSORP7SUDfx9I5E3tLQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24321\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAACAQUAAAAAAAIBAQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"2pMgbpZPTkDakyBuls9PQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24330\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAREAAAAAAAABDQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSUUDqLzfRDBJSQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24339\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAACARkAAAAAAAIBFQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6BVea058U0DoFV5rTjxUQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24348\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAASUAAAAAAAABIQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"5fuEBZCmVUDl+4QFkGZWQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24357\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAASUAAAAAAAMBKQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"5fuEBZCmVUDl+4QFkKZVQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24366\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAACAS0AAAAAAAEBNQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6BVea058U0DoFV5rTnxTQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24375\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAATkAAAAAAAMBPQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSUUDqLzfRDFJRQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24384\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAABAUEAAAAAAACBRQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"2pMgbpZPTkDakyBulk9OQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24393\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAACAUUAAAAAAAGBSQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"38fSORP7SUDfx9I5E/tJQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24402\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAADAUkAAAAAAAKBTQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"5fuEBZCmRUDl+4QFkKZFQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24411\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAVEAAAAAAAOBUQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSQUDqLzfRDFJBQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24420\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAABAVUAAAAAAACBWQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"38fSORP7OUDfx9I5E/s5QA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24429\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAACAVkAAAAAAAGBXQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSMUDqLzfRDFIxQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24438\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAADAV0AAAAAAAKBYQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSIUDqLzfRDFIhQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24447\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAWUAAAAAAAOBZQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAAAA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24456\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"Label\": [\"100\", \"90\", \"80\", \"70\", \"60\", \"50\", \"40\", \"30\", \"20\", \"10\", \"0\"], \"x\": {\"__ndarray__\": \"AAAAAACATEAAAAAAAABPQAAAAAAAwFBAAAAAAAAAUkAAAAAAAEBTQAAAAAAAgFRAAAAAAADAVUAAAAAAAABXQAAAAAAAQFhAAAAAAACAWUAAAAAAAMBaQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}, \"y\": {\"__ndarray__\": \"5fuEBZCmVUDoFV5rTnxTQOovN9EMUlFA2pMgbpZPTkDfx9I5E/tJQOX7hAWQpkVA6i830QxSQUDfx9I5E/s5QOovN9EMUjFA6i830QxSIUAAAAAAAAAAAA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24465\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"Label\": [\"0\", \"10\", \"20\", \"30\", \"40\", \"50\", \"60\", \"70\", \"80\", \"90\", \"100\"], \"x\": {\"__ndarray__\": \"AAAAAAAACMAAAAAAAAAcQAAAAAAAADFAAAAAAAAAO0AAAAAAAIBCQAAAAAAAgEdAAAAAAACATEAAAAAAAMBQQAAAAAAAQFNAAAAAAADAVUAAAAAAAEBYQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}, \"y\": {\"__ndarray__\": \"AQAAAAAAHMABAAAAAAAcwAEAAAAAABzAAQAAAAAAHMABAAAAAAAcwAEAAAAAABzAAQAAAAAAHMABAAAAAAAcwAEAAAAAABzAAQAAAAAAHMABAAAAAAAcwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24474\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"Label\": [\"100\", \"90\", \"80\", \"70\", \"60\", \"50\", \"40\", \"30\", \"20\", \"10\", \"0\"], \"x\": {\"__ndarray__\": \"AAAAAAAAEMAAAAAAAADwPwAAAAAAABhAAAAAAAAAJkAAAAAAAAAwQAAAAAAAADVAAAAAAAAAOkAAAAAAAAA/QAAAAAAAAEJAAAAAAACAREAAAAAAAABHQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}, \"y\": {\"__ndarray__\": \"AAAAAAAAEkDqLzfRDFIqQOovN9EM0jVA38fSORN7PkDqLzfRDJJDQOX7hAWQ5kdA38fSORM7TEDtSRA3y0dQQOovN9EMclJA6BVea06cVEDl+4QFkMZWQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}}}, {\"attr\": \"text\", \"hint\": null, \"kind\": \"ModelChanged\", \"model\": {\"id\": \"24059\"}, \"new\": \"Substrate:: GaSb\"}], \"references\": []}","header":"{\"msgid\": \"25798\", \"msgtype\": \"PATCH-DOC\"}","metadata":"{}"},"InP":{"content":"{\"events\": [{\"cols\": null, \"column_source\": {\"id\": \"24111\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"color\": {\"__ndarray__\": \"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\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [3928]}, \"values\": {\"__ndarray__\": \"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\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [3928]}, \"x\": {\"__ndarray__\": \"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\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [3928]}, \"y\": {\"__ndarray__\": \"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\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [3928]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24123\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAABZQAAAAAAAAElAAAAAAAAAAAA=\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [4]}, \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAAAOX7hAWQplVAAAAAAAAAAAA=\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [4]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24132\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"text\": [\"GaP\"], \"x\": [43.0], \"y\": [-12.124355652982143]}}, {\"cols\": null, \"column_source\": {\"id\": \"24141\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"text\": [\"GaSb\"], \"x\": [85.0], \"y\": [51.96152422706631]}}, {\"cols\": null, \"column_source\": {\"id\": \"24150\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"text\": [\"GaAs\"], \"x\": [10.0], \"y\": [43.30127018922193]}}, {\"cols\": null, \"column_source\": {\"id\": \"24159\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [0, -2], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24168\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [10, 8], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24177\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [20, 18], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24186\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [30, 28], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24195\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [40, 38], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24204\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [50, 48], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24213\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [60, 58], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24222\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [70, 68], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24231\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [80, 78], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24240\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [90, 88], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24249\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [100, 98], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24258\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAAwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24267\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAFEAAAAAAAAAIQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSIUDqLzfRDFInQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24276\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAJEAAAAAAAAAgQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSMUDqLzfRDFI0QA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24285\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAALkAAAAAAAAAqQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"38fSORP7OUDfx9I5E/s8QA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24294\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAANEAAAAAAAAAyQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSQUDqLzfRDNJCQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24303\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAOUAAAAAAAAA3QA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"5fuEBZCmRUDl+4QFkCZHQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24312\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAPkAAAAAAAAA8QA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"38fSORP7SUDfx9I5E3tLQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24321\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAACAQUAAAAAAAIBAQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"2pMgbpZPTkDakyBuls9PQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24330\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAREAAAAAAAABDQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSUUDqLzfRDBJSQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24339\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAACARkAAAAAAAIBFQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6BVea058U0DoFV5rTjxUQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24348\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAASUAAAAAAAABIQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"5fuEBZCmVUDl+4QFkGZWQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24357\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAASUAAAAAAAMBKQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"5fuEBZCmVUDl+4QFkKZVQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24366\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAACAS0AAAAAAAEBNQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6BVea058U0DoFV5rTnxTQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24375\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAATkAAAAAAAMBPQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSUUDqLzfRDFJRQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24384\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAABAUEAAAAAAACBRQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"2pMgbpZPTkDakyBulk9OQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24393\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAACAUUAAAAAAAGBSQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"38fSORP7SUDfx9I5E/tJQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24402\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAADAUkAAAAAAAKBTQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"5fuEBZCmRUDl+4QFkKZFQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24411\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAVEAAAAAAAOBUQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSQUDqLzfRDFJBQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24420\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAABAVUAAAAAAACBWQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"38fSORP7OUDfx9I5E/s5QA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24429\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAACAVkAAAAAAAGBXQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSMUDqLzfRDFIxQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24438\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAADAV0AAAAAAAKBYQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSIUDqLzfRDFIhQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24447\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAWUAAAAAAAOBZQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAAAA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24456\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"Label\": [\"100\", \"90\", \"80\", \"70\", \"60\", \"50\", \"40\", \"30\", \"20\", \"10\", \"0\"], \"x\": {\"__ndarray__\": \"AAAAAACATEAAAAAAAABPQAAAAAAAwFBAAAAAAAAAUkAAAAAAAEBTQAAAAAAAgFRAAAAAAADAVUAAAAAAAABXQAAAAAAAQFhAAAAAAACAWUAAAAAAAMBaQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}, \"y\": {\"__ndarray__\": \"5fuEBZCmVUDoFV5rTnxTQOovN9EMUlFA2pMgbpZPTkDfx9I5E/tJQOX7hAWQpkVA6i830QxSQUDfx9I5E/s5QOovN9EMUjFA6i830QxSIUAAAAAAAAAAAA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24465\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"Label\": [\"0\", \"10\", \"20\", \"30\", \"40\", \"50\", \"60\", \"70\", \"80\", \"90\", \"100\"], \"x\": {\"__ndarray__\": \"AAAAAAAACMAAAAAAAAAcQAAAAAAAADFAAAAAAAAAO0AAAAAAAIBCQAAAAAAAgEdAAAAAAACATEAAAAAAAMBQQAAAAAAAQFNAAAAAAADAVUAAAAAAAEBYQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}, \"y\": {\"__ndarray__\": \"AQAAAAAAHMABAAAAAAAcwAEAAAAAABzAAQAAAAAAHMABAAAAAAAcwAEAAAAAABzAAQAAAAAAHMABAAAAAAAcwAEAAAAAABzAAQAAAAAAHMABAAAAAAAcwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24474\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"Label\": [\"100\", \"90\", \"80\", \"70\", \"60\", \"50\", \"40\", \"30\", \"20\", \"10\", \"0\"], \"x\": {\"__ndarray__\": \"AAAAAAAAEMAAAAAAAADwPwAAAAAAABhAAAAAAAAAJkAAAAAAAAAwQAAAAAAAADVAAAAAAAAAOkAAAAAAAAA/QAAAAAAAAEJAAAAAAACAREAAAAAAAABHQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}, \"y\": {\"__ndarray__\": \"AAAAAAAAEkDqLzfRDFIqQOovN9EM0jVA38fSORN7PkDqLzfRDJJDQOX7hAWQ5kdA38fSORM7TEDtSRA3y0dQQOovN9EMclJA6BVea06cVEDl+4QFkMZWQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}}}, {\"attr\": \"text\", \"hint\": null, \"kind\": \"ModelChanged\", \"model\": {\"id\": \"24059\"}, \"new\": \"Substrate:: InP\"}], \"references\": []}","header":"{\"msgid\": \"25609\", \"msgtype\": \"PATCH-DOC\"}","metadata":"{}"},"Si":{"content":"{\"events\": [{\"cols\": null, \"column_source\": {\"id\": \"24111\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"color\": {\"__ndarray__\": \"+AlbAqbD6j/WFquinNfrP5tc7OnP3+w/lfgiiMDb7T8zQjyHM8vuP0jvPvcuru8/tlTqf3pC8D9SyIDD/qfwPyk2x1T3B/E/4VwEJspi8T/zplyJ67jxP54dpYnZCvI/0J7eSRdZ8j/Hdt+TKKTyPyLburuN7PI/WKXy+L8y8z/6L6tQLnfzPz6xPiU7uvM/oqz7dzr88z+YLwDicD30P2t7TEETfvQ/D+zPD0e+9D9ljp9TI/70Px4p/hGyPfU/1WzGKvJ89T/4L/1+2bv1Pw2yP0RX+vU/cxYSZ1Y49j/OJOHfv3X2Pz4Uj+F8svY/g7JmzHju9j+erwPVoin3Px484FPvY/c/Vohdt1id9z9CSQsX4NX3P43aY2uNDfg/EBrZcG9E+D+2vu8/m3r4P/Ze76UrsPg/Qs2hSkDl+D819ZKv/Bn5P6w3gRSHTvk/AARTSweD+T+IozaEpbf5P61tsRiJ7Pk/4qG0Wtch+j/wu1prslf6P+b6Axw4jvo/lvk13IDF+j8lU+O2nv36P/DYs2KcNvs/Kk9Fanxw+z8AoS1zOKv7P13WXKzA5vs/qsFTbvsi/D9dcfMYxV/8P/0xdzvwnPw/mpffEkba/D/70+1phxf9P07XOONtVP0/+n9Hsq2Q/T8b9p3D98v9Pza12E38Bf4/EzA7v20+/j/jbgH0A3X+P4I8upp/qf4/A3w9pa3b/j9CGC+fagv/P3i9p76lOP8/6loWgWNj/z/20CKmv4v/P6A5YVzusf8/nnw3eDzW/z974nuUDvn/Pzpw2oJvDQBATac3Sh0eAEB+PxkA3i4AQB5fXS0DQABA2vPdLN9RAEC9S9RlwWQAQIuvmDTyeABAeqpfpK6OAEBCviIhJKYAQNay/UtsvwBA4J+7HYnaAEAfTeiCYfcAQMFyf5q+FQFAMA4/vEk1AUCO5dxli1UBQF2ZHifrdQFAa9RXnLCVAUD+ioB9BbQBQFE5Q774zwFArnh+sYLoAUCNGCwZivwBQHC2zgLqCgJAC2/NSHgSAkBY1tmKDBICQFAL0GqHCAJAwlaq2Nn0AUCIOzQ3DNYBQMMLo9uOzug/aKwQRZry6T+bFEzvHwrrPyp+v4WCFOw/vdXDUm0R7T/Cjc4w0QDuP9iKPcvf4u4/LQ7gXQW47z+DXLqXcEDwP777BYcen/A/yEYbDoL48D9Ib1ChHE3xP12AhM12nfE/AtSxkxvq8T+6aTkRlDPyP8/ePpdjevI/3TbKTQS/8j883LN45AHzP7j7AG1kQ/M/ABCJPdWD8z+2jQ4eeMPzPz0ekXR+AvQ/eycIigpB9D9VSRDGMH/0P94lwFz5vPQ/EfzXUmL69D+7JAK7YTf1P88bxw7oc/U/ivMsh+Kv9T/yxnJbPev1P3vW3M/lJfY/m0ywAsxf9j9S3idq5Jj2Pztz3voo0fY/h+vU8pkI9z+gZmtJPj/3P3liQcgjdfc/aonj016q9z87vjDtCd/3PwrvuPVEE/g/UsvJQTRH+D/7HseC/3r4Py7kv5PQrvg/6hs/MdLi+D+KMEykLhf5P6h2g2cOTPk/+HV0zJaB+T92gQin6Lf5P0CnuQQf7/k/cPLd9U0n+j86xipwgWD6P1BHzVK8mvo/NiuslffV+j9QiMOuIRL7P0imbjkeT/s/nZLj68WM+z+7kt3m5sr7PzalL2pFCfw/Fcaq9pxH/D/ibmbioYX8Pzgo9V8Dw/w/VYaU823//D+rCzpLjjr9P3N6n2cUdP0/W+Kd/bar/T9Qg63wNuH9P0XrhcFiFP4/amRTxxlF/j822OgGT3P+P3K8VHoLn/4/JR53nG/I/j8rAcwPtO/+P416tj0pFf8/kEYA1DU5/z+m5MwQVFz/P1ouiNkNf/8/uBjkpveh/z86TypeqsX/Py5CWz686v8/NkmHitwIAECDZpD9jB0AQNOQm3GeMwBAdCq9JS5LAEDSzRG0Q2QAQFBGko7NfgBA9hkmDZ6aAEBKClczabcAQNoX+07D1ABAL0qOiiDyAEBWf/+F1Q4BQN0Jwf8YKgFAH1lUjgZDAUC50qpgolgBQCo1DPLdaQFA3tYRlZ11AUB+XB6xvnoBQMAe1IYeeAFAyNO7SqFsAUBHaLdhOVcBQGbUMYnuNgFANePJGT8I5z9O+9rEaDnoP99VuwE1Xek/yNfI+PBy6j9O+WHVNnrrP12FoNjqcuw/7rfCpTZd7T9GrFr3gjnuP1bS5PlvCO8/Kyd7k8zK7z8lJlt0xkDwP84y8znglvA/RcC8AkTo8D9a21EBhjXxP2gND5k5f/E/mUBPL+3F8T/8HM6FJgryP3Uw9LVfTPI/WlB93QSN8j9H5jaFcszyPwBm38L0CvM/ft7AD8dI8z+y2OzGFIbzP6K7LTj6wvM/7mwnOIb/8z/m880SvDv0P069ecOVd/Q/TM9aVQaz9D9+p+VP/O30P7Y10RRkKPU/c0hAGCpi9T8zpGjfPJv1P5XPRLaO0/U/lchLERcL9j/704mU00H2P0Linr3Id/Y/uavEMQKt9j8ShiG0kuH2P8Y9DsuTFfc/UEq0HCVJ9z+k8YGMa3z3P3HncyOQr/c/65JRzb7i9z87Wr30JBb4P64opQfwSfg/CkhG7Ut++D/pisN2YbP4P7IjS9NU6fg/9owREUQg+T/jhOm0RVj5Pzqw/XJnkfk/Yx/6E63L+T86oLmSDwf6P7bjBn98Q/o/QBscstWA+j9Apvhg8b76P6MhV5ea/fo/AojMI5I8+z9KYl76j3v7P9j6qQ5Fuvs/e1WYoV34+z+m1cH4gzX8P7OwQG9jcfw/SDkzyaur/D/CJ72sFOT8P3Cknh1hGv0/Q7Wj02JO/T9NW9FA/X/9PzWyoBoor/0/Ion8OfHb/T/wWpCofQb+P3MY6bYJL/4/w8t3/udV/j+i7P07f3v+PzZYXPpGoP4/mwWgEsPE/j+ursQTfun+P0BgvbICD/8/HpbIcNQ1/z/1L6KyZ17/P7iSyY0Zif8/Pc5wmSe2/z+tZQUWqOX/P4L2OGDBCwBA1SReUrUlAEAAMFCfbEAAQHkjFJeFWwBAF7Q0XX92AEBQ1ekmupAAQLxeP4N4qQBAjncoseG/AEBtp7L9BNMAQCsz1Bre4QBAjXP/VVrrAEAxaxmNXu4AQDC0DLnN6QBAlQQ/34/cAECQi+o2mcUAQKYy6kzxowBAeWpCwRhu5T8KbHFaRKnmPxt0Slct1uc/OFqt+RP06D+FjMjniQLqPxMkPz1vAes/oMOIwO3w6z/yvmRsctHsP/uxBYulo+0/TQkfrGFo7j/2GKnHqSDvP1Juk+Seze8/+hxSzjo48D8GPpfqNYXwP8vWtn9fzvA/W3aYlVEU8T9CoeOVnVfxPwURCQHJmPE/xhIT2ErY8T+iTrfFiRbyPxigXAnbU/I/Gh9IH4KQ8j/4JDcasczyPxHMqZyJCPM/5t4wWx5E8z/OCWwNdX/zP1JkGLGIuvM/PICbAUz18z+tgNQGrC/0PxrOip+SafQ/+9FZ7uii9D/6MFSTmdv0P+OPfaCSE/U/PvxpO8dK9T8yqJ7iMIH1Py1laVHQtvU/MgPAAK7r9T90EglH2h/2P94akRttU/Y/TUmrhIWG9j+yCjG5SLn2P+ZMVf/g6/Y/gWKDU3we9z8txIfiSlH3P864kmJ9hPc/wKPaVkO49z+ONedJyez3P0o91Ao3Ivg/bTw9+q1Y+D9RofNzR5D4P0gXEGMTyfg/5I49DhcD+T/h8DgqTD75P51dMkCgevk/AmPgdPS3+T+KOp67Hfb5P3Bzj37lNPo/glegwQp0+j8G7S3CQ7P6PwoSNxBA8vo/RTpzGKsw+z9uy48QL277Pzi/izB4qvs/nXD3HTjl+z+wCxtoKR78P+4BIe8SVfw/8KO9DMuJ/D8Qrq1SOrz8P1YBR7Nd7Pw/vYQ26kca/T/Tysv/IUb9P225kscqcP0/qmilQ7WY/T8VQJzgJcD9PyoOD4ru5v0/Y969pIkN/j/u2g0JdDT+PxKHCiYmXP4/de6/gQyF/j+9XQXXf6/+P/Vo4hm92/4/8lBFst0J/z/TDhpA0Dn/PyOR3ztSa/8/Hf5Hw+qd/z9Cu2Da5tD/P9+op6+rAQBA8mykcAgaAEALsba91jAAQKXMN2FIRQBA6xh34HZWAECOxI11Z2MAQNg6se8PawBAEucMXFxsAEBG/FZRNWYAQCY8zbGGVwBAG4dZskY/AEDOQXPyfBwAQOS6T8IeP+U/9EyDlexx5j9XDjXbyJTnPxm2NBdFp+g/omJpXEWp6T+7iXRK+5rqP/v4kUzffOs/issTWahP7D8KV6F8QhTtP4AbU4XEy+0/NdZqJ2V37j84c5v3bxjvPyUtfpU6sO8/tv0FLg0g8D8oKv9yrWTwP4WRn9SapvA/dhPRb2Xm8D+jND3yjSTxP4g6kI+DYfE/bYJVwaKd8T8hXOXNNNnxP1gsuAtwFPI/+P0n0HhP8j8hk2rzYoryPxNugs8zxfI/1UgzneT/8j//k6QQZTrzP9BsRxeedPM/iMy7mXSu8z9qH5YmzOfzP4Y5622JIPQ/WHE6eZRY9D+9BU6P2o/0P8XN/bdPxvQ/jUzv1+/79D+biIJgvzD1PwtE25PLZPU/w082YCqY9T+WbqTY+cr1PzgjklNf/fU/mO9yOYYv9j/e7l+PnmH2P7lJqErbk/Y/eoUye3DG9j9kSkRbkfn2PxpO2FNuLfc/stceBTNi9z8+UBxjBJj3PwPTm/b+zvc/I4GnUjUH+D+ly3rOrkD4P/J/RJNme/g/JdDYC0u3+D+y3sPCPfT4P0/PqLgTMvk/etGlOZZw+T+r0HE0hK/5P6phMBGU7vk/7fKIAHYt+j8LSMi11mv6P1M2qXhiqfo/ABthdcjl+j+mPc8rviD7P4VdzNkCWvs/YDaguGKR+z/IOjvjucb7P3ApGrr2+fs/tlnumhsr/D/Ip47FP1r8P017PE2Ph/w/OKr0/Emz/D9yihsfwd38P+AeDCRUB/0/gn6NL2ww/T/iWzyidln9P+1fV8Hegv0/tob0qwat/T9jX1PYP9j9PypbrF3DBP4/EiZSVqoy/j8aXoWq5mH+Pzi/rZU8kv4/klClNT3D/j+C7B9uQvT+P7pUWWFsJP8/u98Qs6BS/z8oySq8i33/Pz1EY8Sjo/8/RkQ1RS7D/z8amQwmR9r/P2Oz9c7p5v8/xjPw3Pvm/z/mmq4yWdj/P/YQhxLhuP8/PQ0+44OG/z8Wip85UT//PyNEwYfYUeY/gK1UtkFl5z8OUF19XWfoP6S4JW1sWOk/RcpR2/g46j/IMEQuzgnrP8qixejuy+s/dWurzImA7D+W9Rtx7ijtP6V6X6uBxu0/1UPjJ7Ja7j9O82uM7ebuP5ohcnSWbO8/lg3zjfvs7z++v/IHqDTwP3QZY9pScfA/g4j0KfSs8D8Ohg+S7efwP6YLP9GLIvE/S+GtBAdd8T9e9SWbg5fxP1sqaekT0vE/VoFPRboM8j9VevuJa0fyP7vrreURgvI/zV1L0Y+88j/XIGgSw/byPxAcjKqHMPM/goIkmbpp8z+uiCFZPKLzP1uQPgfz2fM/yJdKIswQ9D99NDbbvUb0P1deDO/He/Q/iHAkCfSv9D+2ea+vVeP0P90AOsAJFvU/QGm3hDVI9T8zPUFsBXr1Pxqd13Srq/U/2IIrVV3d9T9iyt92Ug/2P2JhwtLBQfY/A85Bwd909j9eAePR26j2P/2buLze3fY/bR+zgAgU9z95pzjBbkv3P7+2enQbhPc/A6+b8gu+9z+VNLRzMPn3P9K7GQhsNfg/PfnvEpVy+D+KlwZLdrD4P8AVSUHQ7vg/ydG5Zlst+T8u7EiGymv5P+D+zaDNqfk/5VORExXn+T8NciHsVCP6Px3kNUdIXvo/DYZTlLSX+j+lriaVbM/6P+PyTu5SBfs/LtUDIFw5+z+2rZq/j2v7P74HpM8InPs/us8pG/XK+z87kj+Bk/j7PxuTeCgxJfw/c3uUnSVR/D8zJjDtzXz8P4iaQdWGqPw/nZa2N6bU/D8qFE4DdAH9PzsPBdIiL/0/OsKMhMhd/T+Dw9QnV439Pz2yR3SWvf0/MjibNR7u/T+tkwjmUR7+P5IqPsBdTf4/fRG9gDV6/j8yjtsBlaP+Pw0B2s0CyP4/thjwsNTl/j89TbpCNvv+P8NZpEsxBv8/ABC+2LcE/z8d+X6/r/T+P9BwJET/0/4/m3sfiZqg/j/DrQplkVj+P6JyWCvFOOc/TkYDUXgm6D/cqK4BJAPpP2JKCPKsz+k/+rH9IzCN6j8SbS519zzrP1qkfp9t4Os/Qk69DRJ57D8o3yjlbAjtP/vwyp8DkO0/JVaii04R7j876qx3r43uPxOjpMppBu8/RpNAMJx87z/uBLj5O/HvPwp83B6JMvA/vpTtWV1s8D+aKRkcUqbwPyZ18WqJ4PA/PPzXlREb8T/K6ft551XxP4ogTDn5kPE/fmh2QynM8T/lcT2PUQfyP8Zn5+JGQvI/ez0jDNx88j8DjWXq5LbyP7rfMDI58PI/u/bL07Yo8z9pN2n0Q2DzP9Ikdm3QlvM/sQCOylbM8z89yCrD3AD0P/R/lDFzNPQ/p/qgjDVn9D9IJHLtSJn0P8KAlK3ayvQ/YxGZrB789D8KVHlOTS31P5qK5kWhXvU/8WvrPlWQ9T+uHSt/ocL1P+djcZG59fU/WJg7Esop9j/eoViy9l72PzOmsYNYlfY/WLyqovzM9j/CnlZM4wX3P/rh127/P/c/plzJvTZ79z87pl1QYrf3P8YVIcpP9Pc/5ikICsMx+D9uZMBVeG/4P77pYPEmrfg/xsmxDYTq+D9eKavxRSf5Pw4ywz4nY/k/cK5jK+qd+T/4nPGLW9f5P6pyJ4FVD/o/lk2josFF+j9mtY1+mnr6P3ViIkvsrfo/o87XrNTf+j8IuLl7gRD7Px4JEXwuQPs/q+dcCSJv+z+INI++qJ37P3tD7TIQzPs/xXZa76D6+z+7V43Llyn8P23gQe0eWfw/3bovrEaJ/D8y4Pej/rn8P3Vt3EAP6/w/BlyvFBQc/T+Inao+d0z9P8O84Cpue/0/XsbE5Pen/T/jYiIs3dD9PyUHSm2y9P0/QzebrNsR/j/VjMJjkib+PxYDmjztMP4/DTheg+ku/j+qarwYdh7+P860rpx//f0/0wz/ff3J/T+eRRCQ/4H9P7+itWgK2ec/x4+jVyif6D8mS5DsJFbpP9Lvhkln/+k/qywJkXac6j8qJwop7S7rPxBKxztsuOs/m/xT1Y867D8+BnP047bsP00KOdraLu0/ha1y1sSj7T/QEnK/yRbuP8vPajPkiO4/S12SsN767j8+8n2AUm3vPxYISmOo4O8/JlJabI0q8D9g7l7sXGXwP6v4luG3oPA/zV3hooPc8D/yXOz5mBjxPwq9F6THVPE/Rt345NmQ8T+aqoUImMzxP9YcerXLB/I/OgYK9EJC8j8lrBzR0nvyP03vCotZtPI/+7fqOcDr8j+zQZfq+yHzPyjS1SgOV/M/4o3j+QSL8z+qmGBN+r3zP8bIx+4S8PM/aPxfBX0h9D/tZMczblL0PyH132ohg/Q/amHrhdSz9D/uHBnHxeT0P46Nn0wxFvU/RtSwlk5I9T/BdzQ2Tnv1P4FJILtXr/U/bD6h94fk9T8CNOCq7xr2P9ZjMqOSUvY/B9zTY2eL9j9Nyv9VV8X2P9V3Yog/APc//fZ++vE79z9eCv9rN3j3P8+Z9aHRtPc/7dFGDn7x9z/zFsW/+C34P4IseHz/afg/utYv41Sl+D+N80Vuw9/4P1L0ey8gGfk/6F2RHE1R+T9MKofFOoj5PxBDyVDpvfk/ZV2enmjy+T/AXUF81yX6P5KIr9dhWPo/citv7z2K+j+lnbCEqLv6P3MpMSLg7Po/oxoylh8e+z+1BpTJl0/7P63qxihpgfs/s0tr3Jyz+z/CEpQWHub7PztFM76zGPw/QJnsw/pK/D/4bB9qYXz8P5uzaMUjrPw/wuUDs0nZ/D896Md3pgL9P3p6EC3aJv0/hndwEVVE/T8NrgHCXFn9P1vsPU8TZP0/YMJWDoBi/T+7+5v2mVL9P4AsikpTMv0/k4suPqb//D/LRUVBorj8P9ZNGxVKJeg/FgNS9ZXG6D+EgDWFA1zpP7OugqNH5+k/C6cWOBtq6j/KwNHjLubqP3ORlLUfXes/ZSTIMW3Q6z8NYP/rcEHsP6t+ieJXsew/im3luh0h7T9G8ZHsiZHtP4L8cNYuA+4/uvSIqmp27j/Twc8MauvuP4COnTQsYu8/Bh59VYja7z8KcvQFGirwPysuiUJlZ/A/la8XC+qk8D9NqAP8ZuLwP5DjGO+YH/E/aI5Okz5c8T/KspKyG5jxP+Yu3gv80vE/EgLgrLUM8j8PLPi7KkXyP90d46hKfPI/kFgcwBKy8j9ul4YijubyP0q/EyjVGfM/ajfwOAxM8z8wie4sYn3zPx2/g0QOrvM/Ll2c0U3e8z/KQcCoYQ70P0W9a3SLPvQ/mexBBQtv9D/8UZy5G6D0P3kpJxby0fQ/AVOdp7kE9T/pvlVDkzj1P6KVP7mTbfU/s58fBsOj9T+vRHQQHNv1P9OSb/WME/Y/rRn/5fdM9j8l2BGONIf2P1kDafoRwvY/wA4961j99j8ItmV8zjj3PwowcwY3dPc/jPO0F1mv9z92QqZgAOr3P3jmB20AJPg/4t4XAjdd+D9NUTz7jZX4PzMLEIH8zPg/1sAye4cD+T84wHEjQTn5P/IizahHbvk/7Wwv2sKi+T/lCzzb4Nb5P4Yj2/DRCvo/3oXKfsM++j9Dq+ha2nL6P9uFmqUsp/o/fdoUYLvb+j86w/gAbBD7P4t3Bk0CRfs/iqdhvBp5+z/mUK+0Jaz7PzYbBd1j3fs/LgpEyuML/D+KURI5gTb8P2O8qv7lW/w/qNRRy4x6/D/d0D7JxZD8Pw7mhRG9nPw/4BD93oKc/D/99cFVFY78P8iVxqVrb/w/ltVCQII+/D/75cPLZ/n7Px5chGV2Hug/6xwhhb6h6D/ED7ToTB3pP2gJqiLkkuk/Vd2WKi8E6j9Y3jQ0t3LqP0hxUy/b3+o/vYUdIclM6z8SS7d1ebrrP/5IR1esKew/ory1Bema7D+CzmkZfw7tP75st4uJhO0/ZRv7UfP87T8dihNNfXfuP3YPN0bF8+4/pU9UrE1x7z82M1bChe/vPy6LT/foNvA/23Zy78l18D+z82wcGbTwPzYczsuP8fA/9ASWT/At8T80SPd8CGnxP8oE+I+zovE/Khrwadva8T+mkgUneRHyP3rF1gyVRvI/07o02kV68j8FagSFr6zyP84WBXgB3vI/veMWZnQO8z/e9rjLRz7zP8MZujm/bfM/sNBqhR+d8z+33RL7q8zzPxDi+a6j/PM/41TvBz8t9D+42wacrV70PzMGM3UUkfQ/5SmSz4zE9D9W0c1eI/n0P/NMxSLYLvU/hjRCzp5l9T9gIn28X531P0m5Qmz51fU/0h9mcUIP9j/C6nvHC0n2P71ibmsjg/Y/BCzhHFe99j9ge6Akd/f2P8epzfpYMfc/B2tLptlq9z8tTlGv36P3P8CgDoFc3Pc/UhgVGk0U+D9XPr3wuUv4P17n2fe1gvg/Y9OsuFy5+D/1odSAz+/4Pyovnq0xJvk/2hw4KaRc+T9L7WY5QJP5P5sa5MkRyvk/qvklZhEB+j8Dc0EeHjj6PxBXm5j3bvo/MP6plTil+j+NmOUrUtr6P8pJ7/+HDfs/nTblt+09+z9D8tjgZWr7P96CqHKikfs/c0xVESey+z/m3PwbTcr7P8Z2JolJ2Ps/es0bfzTa+z9Cjt+FEs77P7Y0CSDfsfs/TmzXiJiD+z+V2u1ITEH7P58Bkb420uc/hoo4vRJB6D8qrJM5nKzoP4Ea0DliFuk/ret2/cR/6T8Ce0xu7+npP7C+W6DSVeo/CogmbSPE6j+mRasjWjXrP0pOeTW0qes/+3H1uDch7D+2KcyKuJvsP/vu18zeGO0/Sqm+dy6Y7T+OoIGuDxnuP3A/NIDXmu4/1nkpxNAc7z+eDci/RJ7vP5azcaVBD/A/Lh61F3VO8D+J2ZvFdYzwP85AJIMJyfA/IgYb3gQE8T8gqnpiTD3xP6YAHivVdPE/OdjswaSq8T8DetVY0N7xPxi/fWp7EfI/6mV81tVC8j/J9P+QGXPyPxbs9wCIovI/g7b3KWfR8j8uDjfA/v/yPxeZKkWVLvM/quFFSm1d8z/AnIT1wozzP0sOhuDJvPM/n9lCZ6vt8z/I+fJ2hR/0P5iSiehpUvQ/mSGWbF6G9D+T50sIXbv0Pys2Rh1V8fQ/vsp57ywo9T/SY8KWw1/1P3VtB0Tzl/U/VjEKvZPQ9T+oaQvufAn2P5C1iW2JQvY/jorizJh79j9fPXWQkbT2P6jme6ti7fY/ZuHnXgQm9z86I3BfeF73P7SVXi3Jlvc/yiqPkAjP9z/NwSc0TQf4PzVqkWevP/g/STPTFEV4+D8byhsHHbH4P7rtqKY56vg/2+rEWIsj+T+trsq66lz5P33omfUSlvk/po4la5zO+T/FUpgB+AX6P8ZdfU5rO/o/C9Wb4A1u+j+rnm3gx5z6P23buTVSxvo/eFwDVTjp+j/InIzJ2wP7P2JTTYF5FPs/u63RzzAZ+z9qJ1QMDBD7P9DOIp8K9/o/EGA+QyzM+j86RawzfY36P6ppFgJCV+c/93XmPmS85z+Go7d0NyLoP748Cmvfieg/F1oZ/EH06D+ilOgJBWLpP14Do5mO0+k/qi/d+gZJ6j+buuvPXMLqP/V37r1KP+s/XRc+f16/6z9wvbkJAULsP06mQnR/xuw/khvVQxRM7T9QxMPI8NHtPxhMAzhGV+4/aq9fMk7b7j9dPh90Ul3vP8qBMXKz3O8/00Uw23Ys8D/ADLDszmjwP+LD14NBo/A/0kQ6BsDb8D+OOqR1TRLxP55XdY/9RvE/cupKT/N58T+9Mu7qXqvxPxFPoGF72/E/GJ35u4sK8j+owo8b2DjyP8PBb7qqZvI/Y8ci+kyU8j8+c4egBMLyP+1aSF4R8PI/Qrc0t6oe8z+/FmZg/k3zP4rhCCMvfvM/zdTiTFSv8z9QCKuxeeHzPx5T5TmgFPQ/W6uy9b5I9D/YEdCjxH30PybWWZeZs/Q/pmvE4SHq9D+yQVCiPyH1PwPGBVnVWPU/egJoGciQ9T/9wH54Acn1P0V73xJxAfY/2kfwiQ069j/h9tHb1HL2PyOxH//Lq/Y/o87Wsv3k9j8lrSZ7eB73PwRpQc1LWPc/lbpGdoSS9z+g7KtTKM33P8V7h30xCPg/HXCmDIlD+D9pE5uuAX/4P2jtzUBSuvg/odVhsBD1+D+L/llfrS75P0KzYk9vZvk/fmjuT3Gb+T+zYt9noMz5P52Wzqq7+Pk/hjdvn1Ue+j8DzcpP1zv6P94HsQ2FT/o/7esf5oRX+j9jd1eu5lH6P52PTIWtPPo/3cQAldoV+j+wdn/ReNv5P/rW30F0yOY/BNp7E+Et5z86WWeNDpfnP+6rsWWQBOg/kqaWird26D9g+ArQlO3oP4YxJIb9aOk/eiaNu5Ho6T+T/Pbiw2vqP96QUonh8eo/Jr9+xBx66z9mf1X/lQPsP75oishljew/hbF3TaYW7T/WyZUwfJ7tP/MJn3QeJO4/eJe5QN2m7j+N8CtPJybvP45fW+aNoe8/xcdjpWMM8D+7Ks3T10XwPyTQ+TwkffA/UwpGTFuy8D/rXb1+n+XwP3MeE0EhF/E/FnfXYhxH8T/gT/891XXxP+JDjrOVo/E/Ka6jHqrQ8T9bfV1eXv3xP5ZVDhX7KfI/Ht4aOMNW8j+z4cgH8oPyP4EWRIG5sfI/WZuQV0Hg8j+q1u15pg/zPyhf2Cf7P/M/wCxSjEdx8z8hP83TiqPzP5sDIaq81vM/f8ieCM8K9D9sstQ3sD/0P9DsEOVMdfQ/1qhqKZKr9D+NzSNfb+L0P2iuvqLXGfU/Xb0p38JR9T/CHQZILor1P7JIHCocw/U/JXCgAJP89T+luZrFmzb2P01rhnw/cfY/InWo/4Os9j+iW2EiaOj2P2DKe0TfJPc/tHmye8xh9z8clgiB/Z73P5QRiZYl3Pc/EmRSn9gY+D92afqmhlT4P6KnNhZ4jvg/IIH60MrF+D8GAOt1cPn4P462GPAtKPk/P0aQgpxQ+T8xo8xpLHH5P0M8syEpiPk/eBcsUL+T+T+GePJEBJL5P8sXs+/+gPk/LNB9HrJe+T+oEaPIJyn5Pwga3JScP+Y/+Gptbx2t5j8epLe1GiDnPwaUfRKMmOc/InYRXywW6D8m0Il3gJjoPzW4PG7fHuk/tj3KyHuo6T/NTRJrbTTqPwLADdK7weo/Q1B2QWhP6z+WWVyLd9zrPzhpGCD7Z+w/i1vwHhnx7D8yv/8rE3ftPxJoyd1L+e0/8rP1o0p37j+DylgYvvDuP5L15rp8Ze8/y5RVKITV7z+uxmx0eyDwP7q4b4AMVPA/0sTVu6WF8D+sf+uHg7XwP5pWeTnr4/A/PughCigR8T+Lj04HiD3xPyJnTx9ZafE/yYLOauaU8T+T+PjMdcDxP3oIIQBG7PE/iEQdH40Y8j+eTJe1d0XyP2vIFlsoc/I/e6zw1beh8j+IJNG8NdHyP1agaYepAfM/poUv+RMz8z/iukrMcGXzP1xj+X64mPM/VZ4DI+LM8z9T2ngN5QH0P/4m+0S6N/Q/wMxojl1u9D+Nfrb6zaX0P/qaWN0N3vQ/orJoGCIX9T+KyuWyEFH1P3q7cbXei/U/gmXbUo3H9T/NPAFrFgT2P7ZX8H9oQfY/zvEiPmJ/9j/NMQbBzb32Pzg5CsRb/PY/9hAT9p469z/0C96oB3j3P+DwcBfgs/c/QGrffUnt9z/1/V05OiP4P3M21SF9VPg/WufuRbJ/+D/ckjkoUaP4P+s/xo+svfg/3uDv8PfM+D9uc19kTs/4PwtlZxO7wvg/jjYE8kKl+D8GNuaQ73T4P+IHDY4B0eU/wn7G7xtL5j/GZ+Fe+srmP3jSEakGUOc/YDHwKH3Z5z8a8LZ8dmboPya87dzx9eg/Zv+hst+G6T8dhEIOLBjqP4pjGqXIqOo/bgpjA7Y36z/q7ZCrC8TrP1sUcuj+TOw/eE1WJujR7D+K5zq3RlLtPygPH/bCze0/kK7AzS5E7j9Fhju2hLXuP5ZIDUvlIe8/yPsXp5OJ7z9N7EG+8OzvPyqkzvk6JvA/YEXhl1dU8D+qumleGoHwP0gtQ5bSrPA/Ae97xM/X8D+OYVMFXwLxPxDGxMLILPE/kNpp2k5X8T+qBppAK4LxPz7HRSiPrfE/whZzsKLZ8T9tFZURhQbyP/prrj5NNPI/rv056Apj8j+Axc7Jx5LyP1WqLSeJw/I/spFjWlH18j8eLNVSISjzP262oeT5W/M/FYPOyNyQ8z9DYSkxzcbzPyPKwNbP/fM/YMMSb+o19D9TrJt6Im/0P/tK5WZ7qfQ/ddOOBvTk9D+zzXxqgyH1P+7fWjAVX/U/ZsE8Y4Wd9T9SEVgTnNz1PwoA4dAIHPY/pPDtO15b9j/zSk/fDZr2P7KEd45k1/Y/pFN5focS9z+4Q75Pckr3PwbgWjn2ffc/spPFf7qr9z+VYIFXPtL3P9UJIknc7/c/vLFoH88C+D/7EHZaOAn4P3O9txQoAfg/RqTkN6bo9z9KepfSvL33P/zltIYCEOY/nY94ZVec5j9tN731ZiznPyGIM/IZv+c/hV3zJExT6D+aUeIP1+foP851sQece+k/fRDab40N6j+wpWvRtpzqP4iLNJRDKOs/XgILMYSv6z89IVzE8THsP/IFuvgvr+w/IAyKUQ0n7T9QPkbtgZntPxA9vOSsBu4/wN5yeNBu7j9jBOdGTdLuP52f8sycMe8/UH6JdUuN7z9dDr1+8uXvPx3Q9PsYHvA/ytMGjFVI8D+xHveR/XHwP9p5Golbm/A/djg5CLTE8D9OfMR/RO7wPwOEYnhCGPE/jX3LT9tC8T/gw2ZrNG7xP3DYB9JrmvE/DmKtGJnH8T846bKJzvXxP0a+VmoaJfI/I+BFQIhV8j/umf33IYfyPxYHSs3wufI/1kky2f3t8j8K6e0rUiPzP/IsSF72WfM/nY2si/GR8z8ynyCtR8vzP9UDEFX3BfQ/OkQ41PZB9D/mmFzYMH/0P0L6552AvfQ/MFNz1a389D9UVU1laDz1P8q88zREfPU/5jrdNLW79T+DvobXC/r1P3LyTjFyNvY/PhEO8+lv9j88tY1vS6X2P2p45NVF1fY/EBmiwmD+9j9lhpQ//x73P8b6VT5kNfc/M73xjLg/9z8OimM2Ejz3Pxa93DJ9KPc/995RPgUD9z874w+XxfrlP1CXOk86kOY/8AuQjTIn5z/ROTJgeL7nP9Ol393fVOg/+k1sU1Dp6D/uEk47zHrpPx1/fMl3COo/zm+15Z2R6j/Tggd/sxXrP7vTXDRZlOs/1jA2XlsN7D9GrhyVsIDsP4tdyd127uw/Kk5sr+9W7T/QqzsRe7rtP7NuNxKSGe4/gubx4MB07j9NC+HIoMzuP3JYglfSIe8/QlKt5fd07z9trxa5sMbvP3DGyXPKC/A/T5ruDBk08D/zhVGfhFzwP7+EsJhGhfA/O0ieJZGu8D+cDM1jj9jwP95LV+1lA/E/wFpOpzMv8T8Arvi5ElzxP5uKfZYZivE/jsli7Fu58T96fEJx6+nxPzICk17YG/I/TjcujDFP8j8P22wSBITyP3HCCWRauvI/4CZf1jry8j+2cNCVpSvzP1ve8QuSZvM/69IYxeui8z/G5wPrjuDzPyYg7nFEH/Q/RZNlHL5e9D+m2xmAkp70P/BKdzo53vQ/0WDWhgcd9T8LeCNpLVr1P1xj956zlPU/DJUfhnrL9T9io2siOv31P5MjbWWDKPY//qfP0cJL9j/7TkeJRGX2P+PbJcg5c/Y/qmvrxL9z9j8+hvDc52T2P8WPRerARPY/qVTAraIC5j+lEPSSAJzmP0SOhQZnNOc/TXhrj7XK5z+SmTS16F3oPzQrsEsg7eg/JVO/JaR36T9VAGIe5/zpPxKfA3iIfOo/KkJtolP26j/q/7CGPmrrP6AfhIVm2Os/kxYOXwxB7D+qQSJDj6TsP6CSqU1nA+0/8wu9tB9e7T/j7Y7sULXtPzo+8ACbCe4/VWI9XaBb7j8TVD0yAazuP1J5YZ5X++4/jgx4sDRK7z/dBMNPHpnvP6o2JQeO6O8/fJklUngc8D+XG+9HU0XwP8NBslwCb/A/4DiK9KqZ8D8gFc8hbsXwP6P6JmRp8vA/1TJ+SLcg8T9ejYbOb1DxP5b/s3qogfE/J5c//3O08T9PB5Zr4ejxP0LWbNf6HvI/7X9xhcNW8j/u59SANZDyP7qzmMA+y/I/9sE1470H8z+KR5WcfkXzPxNYKPc1hPM/pqbQjn7D8z/siADx1AL0P497slCUQfQ/ZiFkvvN+9D89p+wTBLr0PxJ/usGu8fQ/5oK6prUk9T/WIukVtFH1P0rWeiQhd/U/2gThUVOT9T+i1eyPhaT1P0qaY6XdqPU/COfk2HOe9T9WV3XFW4P1PwGIuHHjGeY/aF9i2Vax5j+eIE5/j0XnP9PdAbur1ec/gRMUz/Jg6D+yA2qe1+boP0JAOL35Zuk/2pI88iTh6T9SPD1LT1XqP7DrIPSVw+o/hV7DCTks6z9maoiolo/rP1oya3ol7us/WiPZCG9I7D/mUisUCp/sP0PYHS2V8uw/bp/GxLFD7T8KjXfd/5LtP5hhWnsa4e0/s+3q5pQu7j/QLG3G+HvuP65ZdgbFye4/moycfW0Y7z/4mlosW2jvP61iJ/Hsue8/aJ3eQLwG8D/Xi/e6pTHwPzN1ShfWXfA/8XHqMW2L8D/w8dKUh7rwP/Kwxx8+6/A/UrGiRKUd8T/+DjPMy1HxPyP6Dx65h/E/RR6RDGu/8T/Aq2Qt0/jxP77mhM7TM/I/ABh3njxw8j9TBVwlx63yP7J+MDIT7PI/5htjZKMq8z9WGEn92WjzP9LM6Cb2pfM//vKq3RHh8z/1mOSoIBn0PwmyjErvTPQ/UwgUiSR79D+KKRovQ6L0PyUJBVStwPQ/Mo9h9qjU9D/qrt/lZdz0P5L9/+4E1vQ/eHqYLqC/9D8a0o0mJzHmP3Cyna1vweY/nhP/BtBM5z/oyJwuvdLnP0qjjq3YUug/Yqmn1+/M6D8Wxhut+UDpP9Lq9pETr+k/C6r5FX0X6j/NpB0Nk3rqP406oDvK2Oo/uMHT16ky6z8O31kgxojrPyr+Bj+72+s/EIjlpygs7D9DXjAZrXrsPyVeLlXjx+w/oIcLol8U7T9TexcPrmDtPzDkZHJRre0/Vj6OBsP67T9jxZaGcknuP15zK57Gme4/DpQUfx3s7j9WMsNpzUDvP0YqvfYkmO8/On8c8Wry7z9tLcTL7ifwPw3sRJBYWPA/EP1qtIaK8D8y3s1ehb7wP/0e3uBW9PA/zkgzPfEr8T8F49BOO2XxP/dbc6UJoPE/zTh0MRvc8T8W0ILfFRnyP162REmDVvI/mvxxo82T8j8doTEUPdDyP7axAZ31CvM/0hVNwvVC8z/tWewXFnfzP/B2F9UJpvM/MpH5i2DO8z8KbisZie7zP3zwItbVBPQ/615gD4IP9D9G7Ci0uAz0Pyz3USqc+vM/8AHhG2s65j/N15kevL/mP9IhPZE/P+c/y6Z8e8W45z+8YliURizoPxXpXuLgmeg/UMm4gtMB6T9FH8TWeWTpP/UmYllGwuk/fiZZW70b6j86mnrhb3HqP+AS99f2w+o/anLbxO4T6z8IsJ8Y9GHrP6t9mC+grus/82OYCof66z8yWrG4NUbsP7YoiGAxkuw/qjZrzfbe7D81tPpb+iztP9oF7RuofO0/uHis+GPO7T+TY2W5iSLuPwAlhapsee4/Mp/OxlbT7j/eEqE8hzDvPyhsyDQwke8/lgWuynP17z+WU9gYsC7wP+jCJIh1ZPA/KNh1E/ab8D+4g9WyC9XwP/sCHFB7D/E/2tt5jfFK8T+2aLSa/4bxPyvz3D4Yw/E/ehCoPo3+8T/9aWVIjTjyP6WT5I0icPI/I6ouMjKk8j8YbACtfNPyP6TjPkCf/PI/YuCUlBYe8z8xtuyJQjbzPzsqDz9rQ/M/4ORuScdD8z/fQ4ULgzXzP9Lpm+c3K+Y/KCb6Kqij5j+VzJ93MRbnPxskHN/yguc/ki6KLSvq5z/niJI2NEzoPzri3t19qeg/uwCzFokC6T/SKNQQ41fpP8BBvMAgquk/AKtF59r56T/KW5KxqkfqP0D6DP4mlOo/kuIdR+Lf6j/qMLQoaSvrP3tNFmtBd+s/syOEdOnD6z9KqT381xHsP9aR0NR7Yew/S5ppoTuz7D/gFmxKdQftPxPuhQh9Xu0/ALkR45u47T/whjOGDRbuP12cxF79du4/Mmcl9YLb7j9m+DWMnUPvPzMVOBYvr+8/VkoGT/sO8D9DTZsnxUfwPyYzEKmogfA/Ouy33T688D+kRFtqA/fwPyj72wRSMfE/gDPmY2Rq8T+HfhjOUKHxP5pVJW0J1fE/xnr6hVwE8j8uFwGy9S3yP37ZHy9gUPI/mEN/VApq8j9ud1sxSnnyPwJ7q1FjfPI/mdJwmo1x8j9t+KaUqv3lP5rEoxs0aeY/HuYz5WjP5j+v2AcwoTDnP0VuKxZKjec/77pX1uDl5z/ZadRT7jroP35uRvUCjeg/eRBtALPc6D9mjZCFkyrpP/AwpuE3d+k/oO+e0i/D6T+11qwOBg/qPzUJ1UU/W+o/KjydbVmo6j+ojRsxy/bqPz4dvFwDR+s/3iF2HGiZ6z9YZEzlVe7rP85IT+cdRuw/U4w07AOh7D+YCyCPO//sP02Pf8TkYO0/9d0ntAfG7T/4wcvzjy7uP+a9/DtHmu4/8uR1vc8I7z+q0DJHnnnvP+MYGXf06+8/Jz46m20v8D9uy1rkjmjwP6d7z9qioPA/kCH168vW8D/C6zxrCQrxP9uZHKQ3OfE/Ci/+3BBj8T+KIBRhL4bxPwqf+58QofE/glATahmy8T8WL6BHm7fxPzZug9/ar/E/sk1Ia2uw5T+CzKibmRDmP/MH6559bOY/4dotz5DE5j/RGAJ2VxnnP8qYqwBda+c/idMdrDC75z/kwpC1YgnoP+wrNhGCVug/BU4Enhqj6D8HvLPDs+/oP0PZH2DPPOk/jib94uiK6T/6mPtydNrpP6qNBvbdK+o/45ZS14d/6j/NTW5pydXqPyOXQMjsLus/S6ufJiyL6z/GhXx8rurrPzLOKJWDTew/3uKLiJ+z7D+W0oa11RztP5UEDV/TiO0/U3TTFxr37T+jlacx+mbuP0AO7WyN1+4/lRUuKrJH7z96bq5iB7bvP/AZq9Z0EPA//u2FyThD8D8W0Dm4OXLwP5gNm41AnPA/7jJPu/a/8D8zWkQL6dvwP0aQfoCL7vA/4LUwRz728D9/I3WrU/HwP7IhgYbqReU/gxdL6GOd5T8xy9Hk4fHlP2tln7TqQ+Y/Z1I1LAiU5j/6MvcoxeLmP7DACXKrMOc/qxYIAEJ+5z+jjBqWC8znPxHEMZCFGug/pladxSZq6D81p85cXrvoP03JTm2SDuk/tqBeTx5k6T8ggHt9ULzpP2sw2PJnF+o/9jFD+pB16j8eE8Zq4dbqPyqoz1lUO+s/1pK6VcWi6z8YPytG6wzsP9v7AxpTeew/VQh6c1rn7D8t4WyKKlbtP/silYKzxO0/Uy5rdqgx7j/4JY14fJvuPx6dq8tgAO8/hTCojERe7z+O76sD1rLvP1BYj8eF++8/yyOh6cUa8D9wQrRP9y7wP4KHkSHGOPA/KsB0x5I28D86sqxVV8PkP0M4xyJtFeU/ds+svvFl5T8AJV1IarXlPzD+7b1aBOY/7jCrS0RT5j/LdTTUo6LmP8uJA5Xw8uY/E+G+x5pE5z/nD+wfCpjnPxNNIAac7ec/5U6pdaFF6D9L4npnXKDoP44BxLz8/eg/0ZaLpJxe6T/gQ6CBPMLpP27kbWC+KOo/VrGtFuGR6j9Oe6wwO/3qPw22o9g1aus/ohEQ7AfY6z8imI14sUXsP0uQOd33sew/jrvizmIb7T/yfBR8OoDtP7tXUgqH3u0/U5mjnxE07j/98hsjZ37uP1abUtTcuu4/RUs8zZbm7j8mptNzkP7uP3rt3tGm/+4/kg/yC7Uv5D8LkwflD4DkP+4p8+lD0OQ/XZCrussg5T/Y9EU9HXLlP1O13g6oxOU/MxHQ3NMY5j+vG3WJ/m7mPxNHdAJ6x+Y/4CmZs4ki5z9g4uGHX4DnP+5GrXIY4ec/nZYKhLhE6D/FGP+UJqvoP4I/a6InFOk/qMWi9ll/6T/KRWpKMOzpPys3Xw3tWeo/bUFkC57H6j9oln+oGDTrP/3iBu72nes/rro4o5UD7D+qXjeoE2PsPwiL1cRSuuw/1ePdFPoG7T9wqrgxekbtP7YLty0Tdu0/ZX85aNyS7T/II84zzpntP+hYSTKd5eM/faVyVzI55D+4IeRlXI7kP1ZEGa545eQ/lG/kANk+5T+oPAclwZrlP+BS3uhj+eU/Bq3qyN9a5j+6sGwsO7/mP9FvdEJgJuc/+iMekxiQ5z/D6cFhCPznPxPMSAWqaeg/l9zxYknY6D+wmJ29/0bpPxo7dw+wtOk/vcyyJQQg6j8KKJy1aofqP56yjJ8W6eo/gC1rj/9C6z9KZUYj5JLrPxZQfbdN1us/1cE57ZUK7D+6erjz7SzsP64Gr49nOuw/ZXVZ8+dO4z/oRhRRWanjP8ZU8MRfBuQ/vb0dbC5m5D/yS1WZ5MjkP+z4ZjKKLuU/OMUatwuX5T8WMZQCNgLmPyisBuGxb+Y/Dseum//e5j+ZJQGkck/nP7PYwowtwOc/K/2bgx4w6D/Cncd//J3oPx8zZVpFCOk/PSOnAj1t6T8bZLL77crpP+o6dksrH+o/UBRn+ZNn6j9KIewxmKHqP1rJ5ReAyuo/gqFIQXTf6j94YLqSlMTiP2AQByq6KOM/XYXxafuP4z9mmcK7RvrjPxYFQaprZ+Q/iULxoxbX5D/60xi1zEjlPwraaV/nu+U/OX7xupAv5j9U7MAPwKLmP3UTIxo3FOc/Hhs2K4CC5z/vPfRV7evnP74RntSYTug/pPSKzGao6D89p3yOCPfoP0reLmgBOOk/Mu0LEa1o6T/Q0C2wR4bpP2BntP/lTeI/ZaQqa0u94j/atwm0ii/jP9KSNSYtpOM/mPjneJEa5D/ijO0S6JHkP9Y1I8IvCeU/jYA2FTN/5T/G5C+HhvLlPyW9lKqHYeY/U0tofl3K5j/C/qER+irnPxZie5Idgec/K2nh3VrK5z9Dk0iZHQToPwBJ1NWxK+g/i5+NK/ju4T/FYBQ7BGniP73LSUKI5OI/5u3vt4lg4z+7epG02tvjP81ugygYVeQ/07B0B6nK5D9zEBOSvjrlP30oMuFVo+U/h6LUzjoC5j/wcxpRDFXmP9LcQ1FCmeY/0J1X/jTM5j95Gb2Fp6bhP1g+GFfCJ+I/H49OGIqn4j9AISO+bSTjP013LfSmnOM/n90plDsO5D/mFkxwAHfkP5qJIYSd1OQ/DY8blpMk5T9wYLZJQ2TlPwxelWaubOE/AhwjE6nt4T9dsdn9/WjiP47aN/qI3OI/QyOXmvhF4z+l1AOm06LjP8zTjvZ/8OM/KpVMP6Yw4T91lcD/qKbhPxooq9ZOEeI/EtN4RwBu4j+bKkbkh9rgPw==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [1952]}, \"values\": {\"__ndarray__\": \"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\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [1952]}, \"x\": {\"__ndarray__\": \"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\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [1952]}, \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAKpMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/gDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUCqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0CFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkC1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINEDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkCqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxAddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUDakyBulk8+QA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [1952]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24123\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAABZQAAAAAAAAElAAAAAAAAAAAA=\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [4]}, \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAAAOX7hAWQplVAAAAAAAAAAAA=\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [4]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24132\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"text\": [\"GaP\"], \"x\": [43.0], \"y\": [-12.124355652982143]}}, {\"cols\": null, \"column_source\": {\"id\": \"24141\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"text\": [\"GaSb\"], \"x\": [85.0], \"y\": [51.96152422706631]}}, {\"cols\": null, \"column_source\": {\"id\": \"24150\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"text\": [\"GaAs\"], \"x\": [10.0], \"y\": [43.30127018922193]}}, {\"cols\": null, \"column_source\": {\"id\": \"24159\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [0, -2], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24168\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [10, 8], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24177\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [20, 18], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24186\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [30, 28], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24195\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [40, 38], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24204\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [50, 48], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24213\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [60, 58], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24222\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [70, 68], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24231\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [80, 78], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24240\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [90, 88], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24249\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [100, 98], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24258\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAAwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24267\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAFEAAAAAAAAAIQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSIUDqLzfRDFInQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24276\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAJEAAAAAAAAAgQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSMUDqLzfRDFI0QA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24285\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAALkAAAAAAAAAqQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"38fSORP7OUDfx9I5E/s8QA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24294\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAANEAAAAAAAAAyQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSQUDqLzfRDNJCQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24303\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAOUAAAAAAAAA3QA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"5fuEBZCmRUDl+4QFkCZHQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24312\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAPkAAAAAAAAA8QA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"38fSORP7SUDfx9I5E3tLQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24321\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAACAQUAAAAAAAIBAQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"2pMgbpZPTkDakyBuls9PQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24330\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAREAAAAAAAABDQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSUUDqLzfRDBJSQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24339\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAACARkAAAAAAAIBFQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6BVea058U0DoFV5rTjxUQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24348\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAASUAAAAAAAABIQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"5fuEBZCmVUDl+4QFkGZWQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24357\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAASUAAAAAAAMBKQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"5fuEBZCmVUDl+4QFkKZVQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24366\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAACAS0AAAAAAAEBNQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6BVea058U0DoFV5rTnxTQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24375\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAATkAAAAAAAMBPQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSUUDqLzfRDFJRQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24384\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAABAUEAAAAAAACBRQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"2pMgbpZPTkDakyBulk9OQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24393\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAACAUUAAAAAAAGBSQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"38fSORP7SUDfx9I5E/tJQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24402\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAADAUkAAAAAAAKBTQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"5fuEBZCmRUDl+4QFkKZFQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24411\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAVEAAAAAAAOBUQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSQUDqLzfRDFJBQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24420\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAABAVUAAAAAAACBWQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"38fSORP7OUDfx9I5E/s5QA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24429\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAACAVkAAAAAAAGBXQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSMUDqLzfRDFIxQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24438\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAADAV0AAAAAAAKBYQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSIUDqLzfRDFIhQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24447\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAWUAAAAAAAOBZQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAAAA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24456\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"Label\": [\"100\", \"90\", \"80\", \"70\", \"60\", \"50\", \"40\", \"30\", \"20\", \"10\", \"0\"], \"x\": {\"__ndarray__\": \"AAAAAACATEAAAAAAAABPQAAAAAAAwFBAAAAAAAAAUkAAAAAAAEBTQAAAAAAAgFRAAAAAAADAVUAAAAAAAABXQAAAAAAAQFhAAAAAAACAWUAAAAAAAMBaQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}, \"y\": {\"__ndarray__\": \"5fuEBZCmVUDoFV5rTnxTQOovN9EMUlFA2pMgbpZPTkDfx9I5E/tJQOX7hAWQpkVA6i830QxSQUDfx9I5E/s5QOovN9EMUjFA6i830QxSIUAAAAAAAAAAAA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24465\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"Label\": [\"0\", \"10\", \"20\", \"30\", \"40\", \"50\", \"60\", \"70\", \"80\", \"90\", \"100\"], \"x\": {\"__ndarray__\": \"AAAAAAAACMAAAAAAAAAcQAAAAAAAADFAAAAAAAAAO0AAAAAAAIBCQAAAAAAAgEdAAAAAAACATEAAAAAAAMBQQAAAAAAAQFNAAAAAAADAVUAAAAAAAEBYQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}, \"y\": {\"__ndarray__\": \"AQAAAAAAHMABAAAAAAAcwAEAAAAAABzAAQAAAAAAHMABAAAAAAAcwAEAAAAAABzAAQAAAAAAHMABAAAAAAAcwAEAAAAAABzAAQAAAAAAHMABAAAAAAAcwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}}}, {\"cols\": null, \"column_source\": {\"id\": \"24474\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"Label\": [\"100\", \"90\", \"80\", \"70\", \"60\", \"50\", \"40\", \"30\", \"20\", \"10\", \"0\"], \"x\": {\"__ndarray__\": \"AAAAAAAAEMAAAAAAAADwPwAAAAAAABhAAAAAAAAAJkAAAAAAAAAwQAAAAAAAADVAAAAAAAAAOkAAAAAAAAA/QAAAAAAAAEJAAAAAAACAREAAAAAAAABHQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}, \"y\": {\"__ndarray__\": \"AAAAAAAAEkDqLzfRDFIqQOovN9EM0jVA38fSORN7PkDqLzfRDJJDQOX7hAWQ5kdA38fSORM7TEDtSRA3y0dQQOovN9EMclJA6BVea06cVEDl+4QFkMZWQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}}}, {\"attr\": \"text\", \"hint\": null, \"kind\": \"ModelChanged\", \"model\": {\"id\": \"24059\"}, \"new\": \"Substrate:: Si\"}], \"references\": []}","header":"{\"msgid\": \"25420\", \"msgtype\": \"PATCH-DOC\"}","metadata":"{}"}},"values":["GaAs"],"widgets":{"24954":0}},"id":"25048","type":"panel.models.state.State"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24437","type":"Line"},{"attributes":{"source":{"id":"24420"}},"id":"24427","type":"CDSView"},{"attributes":{"text":{"field":"Label"},"text_align":{"value":"center"},"text_alpha":{"value":0.2},"text_baseline":{"value":"middle"},"text_color":{"value":"black"},"text_font_size":{"value":"3em"},"x":{"field":"x"},"y":{"field":"y"}},"id":"24479","type":"Text"},{"attributes":{"axis":{"id":"24067"},"coordinates":null,"grid_line_color":null,"group":null,"ticker":null},"id":"24070","type":"Grid"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24428","type":"Line"},{"attributes":{},"id":"24065","type":"LinearScale"},{"attributes":{},"id":"24503","type":"UnionRenderers"},{"attributes":{},"id":"24551","type":"UnionRenderers"},{"attributes":{"axis_label":"y","coordinates":null,"formatter":{"id":"24092"},"group":null,"major_label_policy":{"id":"24093"},"ticker":{"id":"24072"},"visible":false},"id":"24071","type":"LinearAxis"},{"attributes":{"coordinates":null,"data_source":{"id":"24447"},"glyph":{"id":"24450"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"24452"},"nonselection_glyph":{"id":"24451"},"selection_glyph":{"id":"24455"},"view":{"id":"24454"}},"id":"24453","type":"GlyphRenderer"},{"attributes":{"axis":{"id":"24071"},"coordinates":null,"dimension":1,"grid_line_color":null,"group":null,"ticker":null},"id":"24074","type":"Grid"},{"attributes":{"source":{"id":"24474"}},"id":"24481","type":"CDSView"},{"attributes":{},"id":"24072","type":"BasicTicker"},{"attributes":{"zoom_on_axis":false},"id":"24077","type":"WheelZoomTool"},{"attributes":{},"id":"24475","type":"Selection"},{"attributes":{},"id":"24075","type":"SaveTool"},{"attributes":{"data":{"Label":["100","90","80","70","60","50","40","30","20","10","0"],"x":{"__ndarray__":"AAAAAAAAEMAAAAAAAADwPwAAAAAAABhAAAAAAAAAJkAAAAAAAAAwQAAAAAAAADVAAAAAAAAAOkAAAAAAAAA/QAAAAAAAAEJAAAAAAACAREAAAAAAAABHQA==","dtype":"float64","order":"little","shape":[11]},"y":{"__ndarray__":"AAAAAAAAEkDqLzfRDFIqQOovN9EM0jVA38fSORN7PkDqLzfRDJJDQOX7hAWQ5kdA38fSORM7TEDtSRA3y0dQQOovN9EMclJA6BVea06cVEDl+4QFkMZWQA==","dtype":"float64","order":"little","shape":[11]}},"selected":{"id":"24475"},"selection_policy":{"id":"24571"}},"id":"24474","type":"ColumnDataSource"},{"attributes":{"source":{"id":"24465"}},"id":"24472","type":"CDSView"},{"attributes":{"match_aspect":true,"overlay":{"id":"24080"}},"id":"24078","type":"BoxZoomTool"},{"attributes":{},"id":"24079","type":"ResetTool"},{"attributes":{"text":{"field":"Label"},"text_align":{"value":"center"},"text_alpha":{"value":0.1},"text_baseline":{"value":"middle"},"text_color":{"value":"black"},"text_font_size":{"value":"3em"},"x":{"field":"x"},"y":{"field":"y"}},"id":"24469","type":"Text"},{"attributes":{"coordinates":null,"data_source":{"id":"24312"},"glyph":{"id":"24315"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"24317"},"nonselection_glyph":{"id":"24316"},"selection_glyph":{"id":"24320"},"view":{"id":"24319"}},"id":"24318","type":"GlyphRenderer"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24307","type":"Line"},{"attributes":{"bottom_units":"screen","coordinates":null,"fill_alpha":0.5,"fill_color":"lightgrey","group":null,"left_units":"screen","level":"overlay","line_alpha":1.0,"line_color":"black","line_dash":[4,4],"line_width":2,"right_units":"screen","syncable":false,"top_units":"screen"},"id":"24080","type":"BoxAnnotation"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24306","type":"Line"},{"attributes":{"coordinates":null,"data_source":{"id":"24438"},"glyph":{"id":"24441"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"24443"},"nonselection_glyph":{"id":"24442"},"selection_glyph":{"id":"24446"},"view":{"id":"24445"}},"id":"24444","type":"GlyphRenderer"},{"attributes":{},"id":"24505","type":"UnionRenderers"},{"attributes":{},"id":"24553","type":"UnionRenderers"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24442","type":"Line"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24308","type":"Line"},{"attributes":{},"id":"24089","type":"BasicTickFormatter"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24441","type":"Line"},{"attributes":{"angle":{"value":0},"text":{"field":"Label"},"text_align":{"value":"center"},"text_alpha":{"value":1.0},"text_baseline":{"value":"middle"},"text_color":{"value":"black"},"text_font_size":{"value":"3em"},"text_font_style":{"value":"normal"},"text_line_height":{"value":1.2},"x":{"field":"x"},"x_offset":{"value":0},"y":{"field":"y"},"y_offset":{"value":0}},"id":"24482","type":"Text"},{"attributes":{},"id":"24304","type":"Selection"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24443","type":"Line"},{"attributes":{"text_align":{"value":"center"},"text_alpha":{"value":0.2},"text_baseline":{"value":"middle"},"text_color":{"value":"black"},"text_font_size":{"value":"3em"},"x":{"field":"x"},"y":{"field":"y"}},"id":"24137","type":"Text"},{"attributes":{"coordinates":null,"data_source":{"id":"24474"},"glyph":{"id":"24477"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"24479"},"nonselection_glyph":{"id":"24478"},"selection_glyph":{"id":"24482"},"view":{"id":"24481"}},"id":"24480","type":"GlyphRenderer"},{"attributes":{},"id":"24439","type":"Selection"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24315","type":"Line"},{"attributes":{"text":{"field":"Label"},"text_align":{"value":"center"},"text_baseline":{"value":"middle"},"text_color":{"value":"black"},"text_font_size":{"value":"3em"},"x":{"field":"x"},"y":{"field":"y"}},"id":"24477","type":"Text"},{"attributes":{"source":{"id":"24303"}},"id":"24310","type":"CDSView"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24311","type":"Line"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24450","type":"Line"},{"attributes":{"source":{"id":"24438"}},"id":"24445","type":"CDSView"},{"attributes":{"text_align":{"value":"center"},"text_alpha":{"value":0.1},"text_baseline":{"value":"middle"},"text_color":{"value":"black"},"text_font_size":{"value":"3em"},"x":{"field":"x"},"y":{"field":"y"}},"id":"24136","type":"Text"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24446","type":"Line"},{"attributes":{"js_property_callbacks":{"change:value":[{"id":"25049"}]},"margin":[20,20,20,20],"min_width":250,"options":["GaAs","GaP","GaSb","InP","Si"],"title":"Substrate:","value":"GaAs","width":250},"id":"24954","type":"panel.models.widgets.CustomSelect"},{"attributes":{},"id":"24112","type":"Selection"},{"attributes":{"coordinates":null,"data_source":{"id":"24321"},"glyph":{"id":"24324"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"24326"},"nonselection_glyph":{"id":"24325"},"selection_glyph":{"id":"24329"},"view":{"id":"24328"}},"id":"24327","type":"GlyphRenderer"},{"attributes":{},"id":"24507","type":"UnionRenderers"},{"attributes":{},"id":"24555","type":"UnionRenderers"},{"attributes":{},"id":"24093","type":"AllLabels"},{"attributes":{"text":{"field":"Label"},"text_align":{"value":"center"},"text_alpha":{"value":0.2},"text_baseline":{"value":"middle"},"text_color":{"value":"black"},"text_font_size":{"value":"3em"},"x":{"field":"x"},"y":{"field":"y"}},"id":"24461","type":"Text"},{"attributes":{"source":{"id":"24357"}},"id":"24364","type":"CDSView"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24316","type":"Line"},{"attributes":{},"id":"24092","type":"BasicTickFormatter"},{"attributes":{"margin":[5,5,5,5],"name":"HSpacer1908240","sizing_mode":"stretch_width"},"id":"24955","type":"Spacer"},{"attributes":{"data":{"x":{"__ndarray__":"AAAAAAAAPkAAAAAAAAA8QA==","dtype":"float64","order":"little","shape":[2]},"y":{"__ndarray__":"38fSORP7SUDfx9I5E3tLQA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"24313"},"selection_policy":{"id":"24535"}},"id":"24312","type":"ColumnDataSource"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24317","type":"Line"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24451","type":"Line"},{"attributes":{},"id":"24313","type":"Selection"},{"attributes":{"data":{"x":{"__ndarray__":"AAAAAAAAWUAAAAAAAOBZQA==","dtype":"float64","order":"little","shape":[2]},"y":{"__ndarray__":"AAAAAAAAAAAAAAAAAAAAAA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"24448"},"selection_policy":{"id":"24565"}},"id":"24447","type":"ColumnDataSource"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24452","type":"Line"},{"attributes":{"text":{"field":"Label"},"text_align":{"value":"center"},"text_alpha":{"value":0.1},"text_baseline":{"value":"middle"},"text_color":{"value":"black"},"text_font_size":{"value":"3em"},"x":{"field":"x"},"y":{"field":"y"}},"id":"24478","type":"Text"},{"attributes":{},"id":"24448","type":"Selection"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24324","type":"Line"},{"attributes":{"source":{"id":"24312"}},"id":"24319","type":"CDSView"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24320","type":"Line"},{"attributes":{},"id":"24457","type":"Selection"},{"attributes":{"source":{"id":"24447"}},"id":"24454","type":"CDSView"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24455","type":"Line"},{"attributes":{},"id":"24509","type":"UnionRenderers"},{"attributes":{},"id":"24557","type":"UnionRenderers"},{"attributes":{"children":[{"id":"24954"}],"css_classes":["panel-widget-box"],"margin":[5,5,5,5],"name":"WidgetBox1908232"},"id":"24953","type":"Column"},{"attributes":{"data":{"Label":["100","90","80","70","60","50","40","30","20","10","0"],"x":{"__ndarray__":"AAAAAACATEAAAAAAAABPQAAAAAAAwFBAAAAAAAAAUkAAAAAAAEBTQAAAAAAAgFRAAAAAAADAVUAAAAAAAABXQAAAAAAAQFhAAAAAAACAWUAAAAAAAMBaQA==","dtype":"float64","order":"little","shape":[11]},"y":{"__ndarray__":"5fuEBZCmVUDoFV5rTnxTQOovN9EMUlFA2pMgbpZPTkDfx9I5E/tJQOX7hAWQpkVA6i830QxSQUDfx9I5E/s5QOovN9EMUjFA6i830QxSIUAAAAAAAAAAAA==","dtype":"float64","order":"little","shape":[11]}},"selected":{"id":"24457"},"selection_policy":{"id":"24567"}},"id":"24456","type":"ColumnDataSource"},{"attributes":{"coordinates":null,"data_source":{"id":"24357"},"glyph":{"id":"24360"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"24362"},"nonselection_glyph":{"id":"24361"},"selection_glyph":{"id":"24365"},"view":{"id":"24364"}},"id":"24363","type":"GlyphRenderer"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24325","type":"Line"},{"attributes":{"tools":[{"id":"24057"},{"id":"24075"},{"id":"24076"},{"id":"24077"},{"id":"24078"},{"id":"24079"}]},"id":"24081","type":"Toolbar"},{"attributes":{"data":{"x":{"__ndarray__":"AAAAAACAQUAAAAAAAIBAQA==","dtype":"float64","order":"little","shape":[2]},"y":{"__ndarray__":"2pMgbpZPTkDakyBuls9PQA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"24322"},"selection_policy":{"id":"24537"}},"id":"24321","type":"ColumnDataSource"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24326","type":"Line"},{"attributes":{},"id":"24090","type":"AllLabels"},{"attributes":{},"id":"24322","type":"Selection"},{"attributes":{"text":{"field":"Label"},"text_align":{"value":"center"},"text_alpha":{"value":0.1},"text_baseline":{"value":"middle"},"text_color":{"value":"black"},"text_font_size":{"value":"3em"},"x":{"field":"x"},"y":{"field":"y"}},"id":"24460","type":"Text"},{"attributes":{},"id":"24511","type":"UnionRenderers"},{"attributes":{},"id":"24559","type":"UnionRenderers"},{"attributes":{},"id":"24331","type":"Selection"},{"attributes":{},"id":"24466","type":"Selection"},{"attributes":{"code":"\n                              const x = special_vars.x\n                              const y = special_vars.y\n                              const YY = y*1.1547005383792517\n                              const XX = x - y*0.5773502691896258\n                              const ZZ = 100-XX-YY\n                              return ZZ.toFixed(2)\n                          "},"id":"24047","type":"CustomJSHover"},{"attributes":{"source":{"id":"24321"}},"id":"24328","type":"CDSView"},{"attributes":{"coordinates":null,"data_source":{"id":"24456"},"glyph":{"id":"24459"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"24461"},"nonselection_glyph":{"id":"24460"},"selection_glyph":{"id":"24464"},"view":{"id":"24463"}},"id":"24462","type":"GlyphRenderer"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24329","type":"Line"},{"attributes":{"end":99.77290833223144,"reset_end":99.77290833223144,"reset_start":-15.670367953787576,"start":-15.670367953787576,"tags":[[["y","y",null]]]},"id":"24056","type":"Range1d"},{"attributes":{"source":{"id":"24456"}},"id":"24463","type":"CDSView"},{"attributes":{"data":{"Label":["0","10","20","30","40","50","60","70","80","90","100"],"x":{"__ndarray__":"AAAAAAAACMAAAAAAAAAcQAAAAAAAADFAAAAAAAAAO0AAAAAAAIBCQAAAAAAAgEdAAAAAAACATEAAAAAAAMBQQAAAAAAAQFNAAAAAAADAVUAAAAAAAEBYQA==","dtype":"float64","order":"little","shape":[11]},"y":{"__ndarray__":"AQAAAAAAHMABAAAAAAAcwAEAAAAAABzAAQAAAAAAHMABAAAAAAAcwAEAAAAAABzAAQAAAAAAHMABAAAAAAAcwAEAAAAAABzAAQAAAAAAHMABAAAAAAAcwA==","dtype":"float64","order":"little","shape":[11]}},"selected":{"id":"24466"},"selection_policy":{"id":"24569"}},"id":"24465","type":"ColumnDataSource"},{"attributes":{"data":{"x":{"__ndarray__":"AAAAAAAAREAAAAAAAABDQA==","dtype":"float64","order":"little","shape":[2]},"y":{"__ndarray__":"6i830QxSUUDqLzfRDBJSQA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"24331"},"selection_policy":{"id":"24539"}},"id":"24330","type":"ColumnDataSource"},{"attributes":{"text":{"field":"Label"},"text_align":{"value":"center"},"text_baseline":{"value":"middle"},"text_color":{"value":"black"},"text_font_size":{"value":"3em"},"x":{"field":"x"},"y":{"field":"y"}},"id":"24459","type":"Text"},{"attributes":{},"id":"24487","type":"NoOverlap"},{"attributes":{"source":{"id":"24366"}},"id":"24373","type":"CDSView"},{"attributes":{"coordinates":null,"data_source":{"id":"24132"},"glyph":{"id":"24135"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"24137"},"nonselection_glyph":{"id":"24136"},"selection_glyph":{"id":"24140"},"view":{"id":"24139"}},"id":"24138","type":"GlyphRenderer"},{"attributes":{},"id":"24491","type":"UnionRenderers"},{"attributes":{},"id":"24547","type":"UnionRenderers"},{"attributes":{},"id":"24545","type":"UnionRenderers"},{"attributes":{},"id":"24493","type":"UnionRenderers"},{"attributes":{"margin":[5,5,5,5],"name":"HSpacer1908242","sizing_mode":"stretch_width"},"id":"24051","type":"Spacer"},{"attributes":{},"id":"24543","type":"UnionRenderers"},{"attributes":{"margin":[5,5,5,5],"name":"HSpacer1908247","sizing_mode":"stretch_width"},"id":"24956","type":"Spacer"},{"attributes":{},"id":"24513","type":"UnionRenderers"},{"attributes":{},"id":"24495","type":"UnionRenderers"},{"attributes":{},"id":"24394","type":"Selection"},{"attributes":{"margin":[5,5,5,5],"name":"HSpacer1908243","sizing_mode":"stretch_width"},"id":"24054","type":"Spacer"},{"attributes":{},"id":"24541","type":"UnionRenderers"},{"attributes":{"children":[{"id":"24051"},{"id":"24052"},{"id":"24956"}],"margin":[0,0,0,0],"name":"Row1908231","tags":["embedded"]},"id":"24050","type":"Row"},{"attributes":{"children":[{"id":"24054"},{"id":"24058"},{"id":"24950"}],"margin":[0,0,0,0],"name":"Row1908245"},"id":"24053","type":"Row"},{"attributes":{"margin":[5,5,5,5],"name":"HSpacer1908239","sizing_mode":"stretch_width"},"id":"24952","type":"Spacer"},{"attributes":{"children":[{"id":"24053"},{"id":"24951"}],"margin":[0,0,0,0],"name":"Column1908246"},"id":"24052","type":"Column"},{"attributes":{},"id":"24497","type":"UnionRenderers"},{"attributes":{},"id":"24571","type":"UnionRenderers"},{"attributes":{},"id":"24539","type":"UnionRenderers"},{"attributes":{"code":"\n                              const y = special_vars.y\n                              const YY = y*1.1547005383792517\n                              return YY.toFixed(2)\n                          "},"id":"24046","type":"CustomJSHover"},{"attributes":{},"id":"24499","type":"UnionRenderers"},{"attributes":{},"id":"24565","type":"UnionRenderers"},{"attributes":{},"id":"24537","type":"UnionRenderers"},{"attributes":{"angle":{"value":1.0471975511965976},"text_align":{"value":"center"},"text_alpha":{"value":0.1},"text_baseline":{"value":"middle"},"text_color":{"value":"black"},"text_font_size":{"value":"3em"},"x":{"field":"x"},"y":{"field":"y"}},"id":"24154","type":"Text"},{"attributes":{"children":[{"id":"24952"},{"id":"24953"},{"id":"24955"}],"margin":[0,0,0,0],"name":"Row1908241"},"id":"24951","type":"Row"},{"attributes":{},"id":"24525","type":"UnionRenderers"},{"attributes":{"source":{"id":"24141"}},"id":"24148","type":"CDSView"},{"attributes":{"coordinates":null,"data_source":{"id":"24141"},"glyph":{"id":"24144"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"24146"},"nonselection_glyph":{"id":"24145"},"selection_glyph":{"id":"24149"},"view":{"id":"24148"}},"id":"24147","type":"GlyphRenderer"},{"attributes":{},"id":"24160","type":"Selection"},{"attributes":{},"id":"24527","type":"UnionRenderers"},{"attributes":{"end":118.1,"reset_end":118.1,"reset_start":-15.100000000000001,"start":-15.100000000000001,"tags":[[["x","x",null]]]},"id":"24055","type":"Range1d"},{"attributes":{},"id":"24529","type":"UnionRenderers"},{"attributes":{},"id":"24563","type":"UnionRenderers"},{"attributes":{},"id":"24142","type":"Selection"},{"attributes":{},"id":"24531","type":"UnionRenderers"},{"attributes":{"margin":[5,5,5,5],"name":"HSpacer1908244","sizing_mode":"stretch_width"},"id":"24950","type":"Spacer"},{"attributes":{},"id":"24533","type":"UnionRenderers"},{"attributes":{"data":{"x":{"__ndarray__":"AAAAAAAAAAAAAAAAAABZQAAAAAAAAElAAAAAAAAAAAA=","dtype":"float64","order":"little","shape":[4]},"y":{"__ndarray__":"AAAAAAAAAAAAAAAAAAAAAOX7hAWQplVAAAAAAAAAAAA=","dtype":"float64","order":"little","shape":[4]}},"selected":{"id":"24124"},"selection_policy":{"id":"24493"}},"id":"24123","type":"ColumnDataSource"},{"attributes":{"fill_alpha":{"value":0.2},"fill_color":{"field":"color","transform":{"id":"24110"}},"hatch_alpha":{"value":0.2},"hatch_color":{"field":"color","transform":{"id":"24110"}},"line_alpha":{"value":0.2},"line_color":{"field":"color","transform":{"id":"24110"}},"marker":{"value":"square"},"size":{"value":12.0},"x":{"field":"x"},"y":{"field":"y"}},"id":"24118","type":"Scatter"},{"attributes":{"coordinates":null,"data_source":{"id":"24111"},"glyph":{"id":"24114"},"group":null,"hover_glyph":{"id":"24117"},"muted_glyph":{"id":"24118"},"nonselection_glyph":{"id":"24115"},"selection_glyph":{"id":"24116"},"view":{"id":"24120"}},"id":"24119","type":"GlyphRenderer"},{"attributes":{},"id":"24151","type":"Selection"},{"attributes":{"fill_color":{"field":"color","transform":{"id":"24110"}},"hatch_color":{"field":"color","transform":{"id":"24110"}},"line_color":{"field":"color","transform":{"id":"24110"}},"marker":{"value":"square"},"size":{"value":12.0},"x":{"field":"x"},"y":{"field":"y"}},"id":"24116","type":"Scatter"},{"attributes":{"data":{"x":[0,-2],"y":{"__ndarray__":"AAAAAAAAAAAAAAAAAAAIwA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"24160"},"selection_policy":{"id":"24501"}},"id":"24159","type":"ColumnDataSource"},{"attributes":{"fill_alpha":{"value":0.1},"fill_color":{"field":"color","transform":{"id":"24110"}},"hatch_alpha":{"value":0.1},"hatch_color":{"field":"color","transform":{"id":"24110"}},"line_alpha":{"value":0.1},"line_color":{"field":"color","transform":{"id":"24110"}},"marker":{"value":"square"},"size":{"value":12.0},"x":{"field":"x"},"y":{"field":"y"}},"id":"24115","type":"Scatter"},{"attributes":{"fill_color":{"field":"color","transform":{"id":"24110"}},"hatch_color":{"field":"color","transform":{"id":"24110"}},"line_color":{"field":"color","transform":{"id":"24110"}},"marker":{"value":"square"},"size":{"value":12.0},"x":{"field":"x"},"y":{"field":"y"}},"id":"24114","type":"Scatter"},{"attributes":{"fill_color":{"field":"color","transform":{"id":"24110"}},"hatch_color":{"field":"color","transform":{"id":"24110"}},"line_color":{"field":"color","transform":{"id":"24110"}},"marker":{"value":"square"},"size":{"value":12.0},"x":{"field":"x"},"y":{"field":"y"}},"id":"24117","type":"Scatter"},{"attributes":{"high":2.336639278284623,"low":0.014407443916233942,"palette":["#440154","#440255","#440357","#450558","#45065a","#45085b","#46095c","#460b5e","#460c5f","#460e61","#470f62","#471163","#471265","#471466","#471567","#471669","#47186a","#48196b","#481a6c","#481c6e","#481d6f","#481e70","#482071","#482172","#482273","#482374","#472575","#472676","#472777","#472878","#472a79","#472b7a","#472c7b","#462d7c","#462f7c","#46307d","#46317e","#45327f","#45347f","#453580","#453681","#443781","#443982","#433a83","#433b83","#433c84","#423d84","#423e85","#424085","#414186","#414286","#404387","#404487","#3f4587","#3f4788","#3e4888","#3e4989","#3d4a89","#3d4b89","#3d4c89","#3c4d8a","#3c4e8a","#3b508a","#3b518a","#3a528b","#3a538b","#39548b","#39558b","#38568b","#38578c","#37588c","#37598c","#365a8c","#365b8c","#355c8c","#355d8c","#345e8d","#345f8d","#33608d","#33618d","#32628d","#32638d","#31648d","#31658d","#31668d","#30678d","#30688d","#2f698d","#2f6a8d","#2e6b8e","#2e6c8e","#2e6d8e","#2d6e8e","#2d6f8e","#2c708e","#2c718e","#2c728e","#2b738e","#2b748e","#2a758e","#2a768e","#2a778e","#29788e","#29798e","#287a8e","#287a8e","#287b8e","#277c8e","#277d8e","#277e8e","#267f8e","#26808e","#26818e","#25828e","#25838d","#24848d","#24858d","#24868d","#23878d","#23888d","#23898d","#22898d","#228a8d","#228b8d","#218c8d","#218d8c","#218e8c","#208f8c","#20908c","#20918c","#1f928c","#1f938b","#1f948b","#1f958b","#1f968b","#1e978a","#1e988a","#1e998a","#1e998a","#1e9a89","#1e9b89","#1e9c89","#1e9d88","#1e9e88","#1e9f88","#1ea087","#1fa187","#1fa286","#1fa386","#20a485","#20a585","#21a685","#21a784","#22a784","#23a883","#23a982","#24aa82","#25ab81","#26ac81","#27ad80","#28ae7f","#29af7f","#2ab07e","#2bb17d","#2cb17d","#2eb27c","#2fb37b","#30b47a","#32b57a","#33b679","#35b778","#36b877","#38b976","#39b976","#3bba75","#3dbb74","#3ebc73","#40bd72","#42be71","#44be70","#45bf6f","#47c06e","#49c16d","#4bc26c","#4dc26b","#4fc369","#51c468","#53c567","#55c666","#57c665","#59c764","#5bc862","#5ec961","#60c960","#62ca5f","#64cb5d","#67cc5c","#69cc5b","#6bcd59","#6dce58","#70ce56","#72cf55","#74d054","#77d052","#79d151","#7cd24f","#7ed24e","#81d34c","#83d34b","#86d449","#88d547","#8bd546","#8dd644","#90d643","#92d741","#95d73f","#97d83e","#9ad83c","#9dd93a","#9fd938","#a2da37","#a5da35","#a7db33","#aadb32","#addc30","#afdc2e","#b2dd2c","#b5dd2b","#b7dd29","#bade27","#bdde26","#bfdf24","#c2df22","#c5df21","#c7e01f","#cae01e","#cde01d","#cfe11c","#d2e11b","#d4e11a","#d7e219","#dae218","#dce218","#dfe318","#e1e318","#e4e318","#e7e419","#e9e419","#ece41a","#eee51b","#f1e51c","#f3e51e","#f6e61f","#f8e621","#fae622","#fde724"]},"id":"24110","type":"LinearColorMapper"},{"attributes":{},"id":"24535","type":"UnionRenderers"},{"attributes":{"coordinates":null,"data_source":{"id":"24240"},"glyph":{"id":"24243"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"24245"},"nonselection_glyph":{"id":"24244"},"selection_glyph":{"id":"24248"},"view":{"id":"24247"}},"id":"24246","type":"GlyphRenderer"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24198","type":"Line"},{"attributes":{},"id":"24430","type":"Selection"},{"attributes":{"source":{"id":"24240"}},"id":"24247","type":"CDSView"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24379","type":"Line"},{"attributes":{"source":{"id":"24111"}},"id":"24120","type":"CDSView"},{"attributes":{"coordinates":null,"data_source":{"id":"24375"},"glyph":{"id":"24378"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"24380"},"nonselection_glyph":{"id":"24379"},"selection_glyph":{"id":"24383"},"view":{"id":"24382"}},"id":"24381","type":"GlyphRenderer"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24199","type":"Line"},{"attributes":{},"id":"24124","type":"Selection"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24243","type":"Line"},{"attributes":{"data":{"x":{"__ndarray__":"AAAAAAAATkAAAAAAAMBPQA==","dtype":"float64","order":"little","shape":[2]},"y":{"__ndarray__":"6i830QxSUUDqLzfRDFJRQA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"24376"},"selection_policy":{"id":"24549"}},"id":"24375","type":"ColumnDataSource"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24380","type":"Line"},{"attributes":{"coordinates":null,"data_source":{"id":"24195"},"glyph":{"id":"24198"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"24200"},"nonselection_glyph":{"id":"24199"},"selection_glyph":{"id":"24203"},"view":{"id":"24202"}},"id":"24201","type":"GlyphRenderer"},{"attributes":{"source":{"id":"24150"}},"id":"24157","type":"CDSView"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24374","type":"Line"},{"attributes":{"angle":{"value":1.0471975511965976},"text":{"field":"text"},"text_align":{"value":"center"},"text_alpha":{"value":1.0},"text_baseline":{"value":"middle"},"text_color":{"value":"black"},"text_font_size":{"value":"3em"},"text_font_style":{"value":"normal"},"text_line_height":{"value":1.2},"x":{"field":"x"},"x_offset":{"value":0},"y":{"field":"y"},"y_offset":{"value":0}},"id":"24158","type":"Text"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24200","type":"Line"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24252","type":"Line"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24248","type":"Line"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24387","type":"Line"},{"attributes":{"bar_line_color":"black","color_mapper":{"id":"24110"},"coordinates":null,"group":null,"label_standoff":8,"location":[0,0],"major_label_policy":{"id":"24487"},"major_tick_line_color":"black","ticker":{"id":"24121"},"title":"Bandgap value (eV)"},"id":"24122","type":"ColorBar"},{"attributes":{"source":{"id":"24375"}},"id":"24382","type":"CDSView"},{"attributes":{"source":{"id":"24429"}},"id":"24436","type":"CDSView"},{"attributes":{},"id":"24561","type":"UnionRenderers"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24207","type":"Line"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24297","type":"Line"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24383","type":"Line"},{"attributes":{"source":{"id":"24195"}},"id":"24202","type":"CDSView"},{"attributes":{},"id":"24376","type":"Selection"},{"attributes":{},"id":"24121","type":"BasicTicker"},{"attributes":{"coordinates":null,"data_source":{"id":"24366"},"glyph":{"id":"24369"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"24371"},"nonselection_glyph":{"id":"24370"},"selection_glyph":{"id":"24374"},"view":{"id":"24373"}},"id":"24372","type":"GlyphRenderer"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24203","type":"Line"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24127","type":"Line"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24126","type":"Line"},{"attributes":{"coordinates":null,"data_source":{"id":"24249"},"glyph":{"id":"24252"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"24254"},"nonselection_glyph":{"id":"24253"},"selection_glyph":{"id":"24257"},"view":{"id":"24256"}},"id":"24255","type":"GlyphRenderer"},{"attributes":{},"id":"24358","type":"Selection"},{"attributes":{"coordinates":null,"data_source":{"id":"24123"},"glyph":{"id":"24126"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"24128"},"nonselection_glyph":{"id":"24127"},"selection_glyph":{"id":"24131"},"view":{"id":"24130"}},"id":"24129","type":"GlyphRenderer"},{"attributes":{"data":{"x":{"__ndarray__":"AAAAAABAUEAAAAAAACBRQA==","dtype":"float64","order":"little","shape":[2]},"y":{"__ndarray__":"2pMgbpZPTkDakyBulk9OQA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"24385"},"selection_policy":{"id":"24551"}},"id":"24384","type":"ColumnDataSource"},{"attributes":{},"id":"24232","type":"Selection"},{"attributes":{},"id":"24523","type":"UnionRenderers"},{"attributes":{"data":{"x":{"__ndarray__":"AAAAAAAASUAAAAAAAMBKQA==","dtype":"float64","order":"little","shape":[2]},"y":{"__ndarray__":"5fuEBZCmVUDl+4QFkKZVQA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"24358"},"selection_policy":{"id":"24545"}},"id":"24357","type":"ColumnDataSource"},{"attributes":{"data":{"text":["GaP"],"x":[43.0],"y":[-12.124355652982143]},"selected":{"id":"24133"},"selection_policy":{"id":"24495"}},"id":"24132","type":"ColumnDataSource"},{"attributes":{"coordinates":null,"data_source":{"id":"24222"},"glyph":{"id":"24225"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"24227"},"nonselection_glyph":{"id":"24226"},"selection_glyph":{"id":"24230"},"view":{"id":"24229"}},"id":"24228","type":"GlyphRenderer"},{"attributes":{"coordinates":null,"data_source":{"id":"24384"},"glyph":{"id":"24387"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"24389"},"nonselection_glyph":{"id":"24388"},"selection_glyph":{"id":"24392"},"view":{"id":"24391"}},"id":"24390","type":"GlyphRenderer"},{"attributes":{"source":{"id":"24222"}},"id":"24229","type":"CDSView"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24244","type":"Line"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24253","type":"Line"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24369","type":"Line"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24128","type":"Line"},{"attributes":{"coordinates":null,"data_source":{"id":"24204"},"glyph":{"id":"24207"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"24209"},"nonselection_glyph":{"id":"24208"},"selection_glyph":{"id":"24212"},"view":{"id":"24211"}},"id":"24210","type":"GlyphRenderer"},{"attributes":{"coordinates":null,"data_source":{"id":"24258"},"glyph":{"id":"24261"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"24263"},"nonselection_glyph":{"id":"24262"},"selection_glyph":{"id":"24266"},"view":{"id":"24265"}},"id":"24264","type":"GlyphRenderer"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24378","type":"Line"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24254","type":"Line"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24432","type":"Line"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24388","type":"Line"},{"attributes":{},"id":"24250","type":"Selection"},{"attributes":{"data":{"x":[10,8],"y":{"__ndarray__":"AAAAAAAAAAAAAAAAAAAIwA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"24169"},"selection_policy":{"id":"24503"}},"id":"24168","type":"ColumnDataSource"},{"attributes":{"coordinates":null,"data_source":{"id":"24393"},"glyph":{"id":"24396"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"24398"},"nonselection_glyph":{"id":"24397"},"selection_glyph":{"id":"24401"},"view":{"id":"24400"}},"id":"24399","type":"GlyphRenderer"},{"attributes":{"source":{"id":"24123"}},"id":"24130","type":"CDSView"},{"attributes":{"data":{"x":[90,88],"y":{"__ndarray__":"AAAAAAAAAAAAAAAAAAAIwA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"24241"},"selection_policy":{"id":"24519"}},"id":"24240","type":"ColumnDataSource"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24389","type":"Line"},{"attributes":{"coordinates":null,"data_source":{"id":"24429"},"glyph":{"id":"24432"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"24434"},"nonselection_glyph":{"id":"24433"},"selection_glyph":{"id":"24437"},"view":{"id":"24436"}},"id":"24435","type":"GlyphRenderer"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24171","type":"Line"},{"attributes":{"coordinates":null,"data_source":{"id":"24213"},"glyph":{"id":"24216"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"24218"},"nonselection_glyph":{"id":"24217"},"selection_glyph":{"id":"24221"},"view":{"id":"24220"}},"id":"24219","type":"GlyphRenderer"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24167","type":"Line"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24208","type":"Line"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24209","type":"Line"},{"attributes":{"source":{"id":"24249"}},"id":"24256","type":"CDSView"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24261","type":"Line"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24257","type":"Line"},{"attributes":{},"id":"24205","type":"Selection"},{"attributes":{},"id":"24385","type":"Selection"},{"attributes":{"coordinates":null,"data_source":{"id":"24168"},"glyph":{"id":"24171"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"24173"},"nonselection_glyph":{"id":"24172"},"selection_glyph":{"id":"24176"},"view":{"id":"24175"}},"id":"24174","type":"GlyphRenderer"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24362","type":"Line"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24396","type":"Line"},{"attributes":{"source":{"id":"24384"}},"id":"24391","type":"CDSView"},{"attributes":{"coordinates":null,"data_source":{"id":"24294"},"glyph":{"id":"24297"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"24299"},"nonselection_glyph":{"id":"24298"},"selection_glyph":{"id":"24302"},"view":{"id":"24301"}},"id":"24300","type":"GlyphRenderer"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24163","type":"Line"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24392","type":"Line"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24216","type":"Line"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24298","type":"Line"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24361","type":"Line"},{"attributes":{"source":{"id":"24204"}},"id":"24211","type":"CDSView"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24353","type":"Line"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24172","type":"Line"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24212","type":"Line"},{"attributes":{},"id":"24521","type":"UnionRenderers"},{"attributes":{"coordinates":null,"data_source":{"id":"24177"},"glyph":{"id":"24180"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"24182"},"nonselection_glyph":{"id":"24181"},"selection_glyph":{"id":"24185"},"view":{"id":"24184"}},"id":"24183","type":"GlyphRenderer"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24356","type":"Line"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24433","type":"Line"},{"attributes":{"coordinates":null,"data_source":{"id":"24267"},"glyph":{"id":"24270"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"24272"},"nonselection_glyph":{"id":"24271"},"selection_glyph":{"id":"24275"},"view":{"id":"24274"}},"id":"24273","type":"GlyphRenderer"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24173","type":"Line"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24365","type":"Line"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24234","type":"Line"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24360","type":"Line"},{"attributes":{},"id":"24169","type":"Selection"},{"attributes":{"data":{"text":["GaSb"],"x":[85.0],"y":[51.96152422706631]},"selected":{"id":"24142"},"selection_policy":{"id":"24497"}},"id":"24141","type":"ColumnDataSource"},{"attributes":{},"id":"24133","type":"Selection"},{"attributes":{"coordinates":null,"data_source":{"id":"24402"},"glyph":{"id":"24405"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"24407"},"nonselection_glyph":{"id":"24406"},"selection_glyph":{"id":"24410"},"view":{"id":"24409"}},"id":"24408","type":"GlyphRenderer"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24180","type":"Line"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24352","type":"Line"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24370","type":"Line"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24262","type":"Line"},{"attributes":{"data":{"x":{"__ndarray__":"AAAAAACAS0AAAAAAAEBNQA==","dtype":"float64","order":"little","shape":[2]},"y":{"__ndarray__":"6BVea058U0DoFV5rTnxTQA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"24367"},"selection_policy":{"id":"24547"}},"id":"24366","type":"ColumnDataSource"},{"attributes":{"source":{"id":"24168"}},"id":"24175","type":"CDSView"},{"attributes":{"data":{"x":{"__ndarray__":"AAAAAAAAAAAAAAAAAAAAwA==","dtype":"float64","order":"little","shape":[2]},"y":{"__ndarray__":"AAAAAAAAAAAAAAAAAAAIQA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"24259"},"selection_policy":{"id":"24523"}},"id":"24258","type":"ColumnDataSource"},{"attributes":{"data":{"text":["GaAs"],"x":[10.0],"y":[43.30127018922193]},"selected":{"id":"24151"},"selection_policy":{"id":"24499"}},"id":"24150","type":"ColumnDataSource"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24176","type":"Line"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24263","type":"Line"},{"attributes":{"text_align":{"value":"center"},"text_baseline":{"value":"middle"},"text_color":{"value":"black"},"text_font_size":{"value":"3em"},"x":{"field":"x"},"y":{"field":"y"}},"id":"24135","type":"Text"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24397","type":"Line"},{"attributes":{},"id":"24259","type":"Selection"},{"attributes":{"source":{"id":"24132"}},"id":"24139","type":"CDSView"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24236","type":"Line"},{"attributes":{"source":{"id":"24348"}},"id":"24355","type":"CDSView"},{"attributes":{"data":{"x":{"__ndarray__":"AAAAAACAUUAAAAAAAGBSQA==","dtype":"float64","order":"little","shape":[2]},"y":{"__ndarray__":"38fSORP7SUDfx9I5E/tJQA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"24394"},"selection_policy":{"id":"24553"}},"id":"24393","type":"ColumnDataSource"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24217","type":"Line"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24398","type":"Line"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24162","type":"Line"},{"attributes":{"data":{"x":[60,58],"y":{"__ndarray__":"AAAAAAAAAAAAAAAAAAAIwA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"24214"},"selection_policy":{"id":"24513"}},"id":"24213","type":"ColumnDataSource"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24270","type":"Line"},{"attributes":{},"id":"24519","type":"UnionRenderers"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24218","type":"Line"},{"attributes":{"source":{"id":"24258"}},"id":"24265","type":"CDSView"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24371","type":"Line"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24266","type":"Line"},{"attributes":{},"id":"24214","type":"Selection"},{"attributes":{},"id":"24349","type":"Selection"},{"attributes":{"coordinates":null,"data_source":{"id":"24186"},"glyph":{"id":"24189"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"24191"},"nonselection_glyph":{"id":"24190"},"selection_glyph":{"id":"24194"},"view":{"id":"24193"}},"id":"24192","type":"GlyphRenderer"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24405","type":"Line"},{"attributes":{"angle":{"value":0.0},"text":{"field":"text"},"text_align":{"value":"center"},"text_alpha":{"value":1.0},"text_baseline":{"value":"middle"},"text_color":{"value":"black"},"text_font_size":{"value":"3em"},"text_font_style":{"value":"normal"},"text_line_height":{"value":1.2},"x":{"field":"x"},"x_offset":{"value":0},"y":{"field":"y"},"y_offset":{"value":0}},"id":"24140","type":"Text"},{"attributes":{"data":{"x":{"__ndarray__":"AAAAAAAASUAAAAAAAABIQA==","dtype":"float64","order":"little","shape":[2]},"y":{"__ndarray__":"5fuEBZCmVUDl+4QFkGZWQA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"24349"},"selection_policy":{"id":"24543"}},"id":"24348","type":"ColumnDataSource"},{"attributes":{"source":{"id":"24393"}},"id":"24400","type":"CDSView"},{"attributes":{"code":"\n                              const x = special_vars.x\n                              const y = special_vars.y\n                              const XX = x - y*0.5773502691896258\n                              return XX.toFixed(2)\n                          "},"id":"24045","type":"CustomJSHover"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24225","type":"Line"},{"attributes":{"source":{"id":"24339"}},"id":"24346","type":"CDSView"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24401","type":"Line"},{"attributes":{"source":{"id":"24213"}},"id":"24220","type":"CDSView"},{"attributes":{"data":{"x":[80,78],"y":{"__ndarray__":"AAAAAAAAAAAAAAAAAAAIwA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"24232"},"selection_policy":{"id":"24517"}},"id":"24231","type":"ColumnDataSource"},{"attributes":{},"id":"24295","type":"Selection"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24181","type":"Line"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24221","type":"Line"},{"attributes":{},"id":"24367","type":"Selection"},{"attributes":{"data":{"x":[20,18],"y":{"__ndarray__":"AAAAAAAAAAAAAAAAAAAIwA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"24178"},"selection_policy":{"id":"24505"}},"id":"24177","type":"ColumnDataSource"},{"attributes":{},"id":"24567","type":"UnionRenderers"},{"attributes":{"angle":{"value":1.0471975511965976},"text_align":{"value":"center"},"text_baseline":{"value":"middle"},"text_color":{"value":"black"},"text_font_size":{"value":"3em"},"x":{"field":"x"},"y":{"field":"y"}},"id":"24153","type":"Text"},{"attributes":{"coordinates":null,"data_source":{"id":"24276"},"glyph":{"id":"24279"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"24281"},"nonselection_glyph":{"id":"24280"},"selection_glyph":{"id":"24284"},"view":{"id":"24283"}},"id":"24282","type":"GlyphRenderer"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24182","type":"Line"},{"attributes":{},"id":"24340","type":"Selection"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24245","type":"Line"},{"attributes":{},"id":"24178","type":"Selection"},{"attributes":{"source":{"id":"24159"}},"id":"24166","type":"CDSView"},{"attributes":{"data":{"x":{"__ndarray__":"AAAAAACARkAAAAAAAIBFQA==","dtype":"float64","order":"little","shape":[2]},"y":{"__ndarray__":"6BVea058U0DoFV5rTjxUQA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"24340"},"selection_policy":{"id":"24541"}},"id":"24339","type":"ColumnDataSource"},{"attributes":{"coordinates":null,"data_source":{"id":"24411"},"glyph":{"id":"24414"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"24416"},"nonselection_glyph":{"id":"24415"},"selection_glyph":{"id":"24419"},"view":{"id":"24418"}},"id":"24417","type":"GlyphRenderer"},{"attributes":{"angle":{"value":-1.0471975511965976},"text_align":{"value":"center"},"text_alpha":{"value":0.1},"text_baseline":{"value":"middle"},"text_color":{"value":"black"},"text_font_size":{"value":"3em"},"x":{"field":"x"},"y":{"field":"y"}},"id":"24145","type":"Text"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24189","type":"Line"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24271","type":"Line"},{"attributes":{"source":{"id":"24177"}},"id":"24184","type":"CDSView"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24230","type":"Line"},{"attributes":{"data":{"x":{"__ndarray__":"AAAAAAAAFEAAAAAAAAAIQA==","dtype":"float64","order":"little","shape":[2]},"y":{"__ndarray__":"6i830QxSIUDqLzfRDFInQA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"24268"},"selection_policy":{"id":"24525"}},"id":"24267","type":"ColumnDataSource"},{"attributes":{"data":{"x":{"__ndarray__":"AAAAAADAV0AAAAAAAKBYQA==","dtype":"float64","order":"little","shape":[2]},"y":{"__ndarray__":"6i830QxSIUDqLzfRDFIhQA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"24439"},"selection_policy":{"id":"24563"}},"id":"24438","type":"ColumnDataSource"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24185","type":"Line"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24272","type":"Line"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24347","type":"Line"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24406","type":"Line"},{"attributes":{},"id":"24517","type":"UnionRenderers"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24235","type":"Line"},{"attributes":{"data":{"x":{"__ndarray__":"AAAAAADAUkAAAAAAAKBTQA==","dtype":"float64","order":"little","shape":[2]},"y":{"__ndarray__":"5fuEBZCmRUDl+4QFkKZFQA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"24403"},"selection_policy":{"id":"24555"}},"id":"24402","type":"ColumnDataSource"},{"attributes":{},"id":"24268","type":"Selection"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24407","type":"Line"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24226","type":"Line"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24351","type":"Line"},{"attributes":{"data":{"x":[70,68],"y":{"__ndarray__":"AAAAAAAAAAAAAAAAAAAIwA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"24223"},"selection_policy":{"id":"24515"}},"id":"24222","type":"ColumnDataSource"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24279","type":"Line"},{"attributes":{},"id":"24403","type":"Selection"},{"attributes":{"source":{"id":"24267"}},"id":"24274","type":"CDSView"},{"attributes":{"coordinates":null,"data_source":{"id":"24159"},"glyph":{"id":"24162"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"24164"},"nonselection_glyph":{"id":"24163"},"selection_glyph":{"id":"24167"},"view":{"id":"24166"}},"id":"24165","type":"GlyphRenderer"},{"attributes":{"angle":{"value":-1.0471975511965976},"text_align":{"value":"center"},"text_baseline":{"value":"middle"},"text_color":{"value":"black"},"text_font_size":{"value":"3em"},"x":{"field":"x"},"y":{"field":"y"}},"id":"24144","type":"Text"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24275","type":"Line"},{"attributes":{},"id":"24223","type":"Selection"},{"attributes":{"angle":{"value":-1.0471975511965976},"text_align":{"value":"center"},"text_alpha":{"value":0.2},"text_baseline":{"value":"middle"},"text_color":{"value":"black"},"text_font_size":{"value":"3em"},"x":{"field":"x"},"y":{"field":"y"}},"id":"24146","type":"Text"},{"attributes":{"data":{"x":[50,48],"y":{"__ndarray__":"AAAAAAAAAAAAAAAAAAAIwA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"24205"},"selection_policy":{"id":"24511"}},"id":"24204","type":"ColumnDataSource"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24344","type":"Line"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24414","type":"Line"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24338","type":"Line"},{"attributes":{"source":{"id":"24402"}},"id":"24409","type":"CDSView"},{"attributes":{},"id":"24569","type":"UnionRenderers"},{"attributes":{"data":{"x":{"__ndarray__":"AAAAAAAAOUAAAAAAAAA3QA==","dtype":"float64","order":"little","shape":[2]},"y":{"__ndarray__":"5fuEBZCmRUDl+4QFkCZHQA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"24304"},"selection_policy":{"id":"24533"}},"id":"24303","type":"ColumnDataSource"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24343","type":"Line"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24410","type":"Line"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24227","type":"Line"},{"attributes":{"source":{"id":"24294"}},"id":"24301","type":"CDSView"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24342","type":"Line"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24190","type":"Line"},{"attributes":{"angle":{"value":-1.0471975511965976},"text":{"field":"text"},"text_align":{"value":"center"},"text_alpha":{"value":1.0},"text_baseline":{"value":"middle"},"text_color":{"value":"black"},"text_font_size":{"value":"3em"},"text_font_style":{"value":"normal"},"text_line_height":{"value":1.2},"x":{"field":"x"},"x_offset":{"value":0},"y":{"field":"y"},"y_offset":{"value":0}},"id":"24149","type":"Text"},{"attributes":{"coordinates":null,"data_source":{"id":"24231"},"glyph":{"id":"24234"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"24236"},"nonselection_glyph":{"id":"24235"},"selection_glyph":{"id":"24239"},"view":{"id":"24238"}},"id":"24237","type":"GlyphRenderer"},{"attributes":{"data":{"x":[30,28],"y":{"__ndarray__":"AAAAAAAAAAAAAAAAAAAIwA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"24187"},"selection_policy":{"id":"24507"}},"id":"24186","type":"ColumnDataSource"},{"attributes":{"data":{"x":{"__ndarray__":"AAAAAACAVkAAAAAAAGBXQA==","dtype":"float64","order":"little","shape":[2]},"y":{"__ndarray__":"6i830QxSMUDqLzfRDFIxQA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"24430"},"selection_policy":{"id":"24561"}},"id":"24429","type":"ColumnDataSource"},{"attributes":{"coordinates":null,"data_source":{"id":"24348"},"glyph":{"id":"24351"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"24353"},"nonselection_glyph":{"id":"24352"},"selection_glyph":{"id":"24356"},"view":{"id":"24355"}},"id":"24354","type":"GlyphRenderer"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24191","type":"Line"},{"attributes":{"source":{"id":"24231"}},"id":"24238","type":"CDSView"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24239","type":"Line"},{"attributes":{"data":{"x":{"__ndarray__":"AAAAAAAALkAAAAAAAAAqQA==","dtype":"float64","order":"little","shape":[2]},"y":{"__ndarray__":"38fSORP7OUDfx9I5E/s8QA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"24286"},"selection_policy":{"id":"24529"}},"id":"24285","type":"ColumnDataSource"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24335","type":"Line"},{"attributes":{},"id":"24187","type":"Selection"},{"attributes":{},"id":"24515","type":"UnionRenderers"},{"attributes":{"angle":{"value":1.0471975511965976},"text_align":{"value":"center"},"text_alpha":{"value":0.2},"text_baseline":{"value":"middle"},"text_color":{"value":"black"},"text_font_size":{"value":"3em"},"x":{"field":"x"},"y":{"field":"y"}},"id":"24155","type":"Text"},{"attributes":{"coordinates":null,"data_source":{"id":"24330"},"glyph":{"id":"24333"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"24335"},"nonselection_glyph":{"id":"24334"},"selection_glyph":{"id":"24338"},"view":{"id":"24337"}},"id":"24336","type":"GlyphRenderer"},{"attributes":{"data":{"color":{"__ndarray__":"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","dtype":"float64","order":"little","shape":[4763]},"values":{"__ndarray__":"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","dtype":"float64","order":"little","shape":[4763]},"x":{"__ndarray__":"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","dtype":"float64","order":"little","shape":[4763]},"y":{"__ndarray__":"AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAKpMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/gDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAR6TudoWuSEBHpO52ha5IQEek7naFrkhAR6TudoWuSEBHpO52ha5IQEek7naFrkhAR6TudoWuSEBHpO52ha5IQEek7naFrkhAR6TudoWuSEBHpO52ha5IQEek7naFrkhAR6TudoWuSEBHpO52ha5IQEek7naFrkhAR6TudoWuSEBHpO52ha5IQEek7naFrkhAR6TudoWuSEBHpO52ha5IQEek7naFrkhAR6TudoWuSEBHpO52ha5IQEek7naFrkhAR6TudoWuSEBHpO52ha5IQEek7naFrkhAR6TudoWuSEBHpO52ha5IQEek7naFrkhAR6TudoWuSEBHpO52ha5IQEek7naFrkhAR6TudoWuSEBHpO52ha5IQEek7naFrkhAR6TudoWuSEBHpO52ha5IQEek7naFrkhAR6TudoWuSEBHpO52ha5IQEek7naFrkhAR6TudoWuSEBHpO52ha5IQHoFkGJfHUlAegWQYl8dSUB6BZBiXx1JQHoFkGJfHUlAegWQYl8dSUB6BZBiXx1JQHoFkGJfHUlAegWQYl8dSUB6BZBiXx1JQHoFkGJfHUlAegWQYl8dSUB6BZBiXx1JQHoFkGJfHUlAegWQYl8dSUB6BZBiXx1JQHoFkGJfHUlAegWQYl8dSUB6BZBiXx1JQHoFkGJfHUlAegWQYl8dSUB6BZBiXx1JQHoFkGJfHUlAegWQYl8dSUB6BZBiXx1JQHoFkGJfHUlAegWQYl8dSUB6BZBiXx1JQHoFkGJfHUlAegWQYl8dSUB6BZBiXx1JQHoFkGJfHUlAegWQYl8dSUB6BZBiXx1JQHoFkGJfHUlAegWQYl8dSUB6BZBiXx1JQHoFkGJfHUlAegWQYl8dSUB6BZBiXx1JQHoFkGJfHUlAegWQYl8dSUB6BZBiXx1JQHoFkGJfHUlArWYxTjmMSUCtZjFOOYxJQK1mMU45jElArWYxTjmMSUCtZjFOOYxJQK1mMU45jElArWYxTjmMSUCtZjFOOYxJQK1mMU45jElArWYxTjmMSUCtZjFOOYxJQK1mMU45jElArWYxTjmMSUCtZjFOOYxJQK1mMU45jElArWYxTjmMSUCtZjFOOYxJQK1mMU45jElArWYxTjmMSUCtZjFOOYxJQK1mMU45jElArWYxTjmMSUCtZjFOOYxJQK1mMU45jElArWYxTjmMSUCtZjFOOYxJQK1mMU45jElArWYxTjmMSUCtZjFOOYxJQK1mMU45jElArWYxTjmMSUCtZjFOOYxJQK1mMU45jElArWYxTjmMSUCtZjFOOYxJQK1mMU45jElArWYxTjmMSUCtZjFOOYxJQK1mMU45jElArWYxTjmMSUCtZjFOOYxJQK1mMU45jElA38fSORP7SUDfx9I5E/tJQN/H0jkT+0lA38fSORP7SUDfx9I5E/tJQN/H0jkT+0lA38fSORP7SUDfx9I5E/tJQN/H0jkT+0lA38fSORP7SUDfx9I5E/tJQN/H0jkT+0lA38fSORP7SUDfx9I5E/tJQN/H0jkT+0lA38fSORP7SUDfx9I5E/tJQN/H0jkT+0lA38fSORP7SUDfx9I5E/tJQN/H0jkT+0lA38fSORP7SUDfx9I5E/tJQN/H0jkT+0lA38fSORP7SUDfx9I5E/tJQN/H0jkT+0lA38fSORP7SUDfx9I5E/tJQN/H0jkT+0lA38fSORP7SUDfx9I5E/tJQN/H0jkT+0lA38fSORP7SUDfx9I5E/tJQN/H0jkT+0lA38fSORP7SUDfx9I5E/tJQN/H0jkT+0lA38fSORP7SUDfx9I5E/tJQBIpdCXtaUpAEil0Je1pSkASKXQl7WlKQBIpdCXtaUpAEil0Je1pSkASKXQl7WlKQBIpdCXtaUpAEil0Je1pSkASKXQl7WlKQBIpdCXtaUpAEil0Je1pSkASKXQl7WlKQBIpdCXtaUpAEil0Je1pSkASKXQl7WlKQBIpdCXtaUpAEil0Je1pSkASKXQl7WlKQBIpdCXtaUpAEil0Je1pSkASKXQl7WlKQBIpdCXtaUpAEil0Je1pSkASKXQl7WlKQBIpdCXtaUpAEil0Je1pSkASKXQl7WlKQBIpdCXtaUpAEil0Je1pSkASKXQl7WlKQBIpdCXtaUpAEil0Je1pSkASKXQl7WlKQBIpdCXtaUpAEil0Je1pSkASKXQl7WlKQBIpdCXtaUpAEil0Je1pSkASKXQl7WlKQBIpdCXtaUpARYoVEcfYSkBFihURx9hKQEWKFRHH2EpARYoVEcfYSkBFihURx9hKQEWKFRHH2EpARYoVEcfYSkBFihURx9hKQEWKFRHH2EpARYoVEcfYSkBFihURx9hKQEWKFRHH2EpARYoVEcfYSkBFihURx9hKQEWKFRHH2EpARYoVEcfYSkBFihURx9hKQEWKFRHH2EpARYoVEcfYSkBFihURx9hKQEWKFRHH2EpARYoVEcfYSkBFihURx9hKQEWKFRHH2EpARYoVEcfYSkBFihURx9hKQEWKFRHH2EpARYoVEcfYSkBFihURx9hKQEWKFRHH2EpARYoVEcfYSkBFihURx9hKQEWKFRHH2EpARYoVEcfYSkBFihURx9hKQEWKFRHH2EpARYoVEcfYSkBFihURx9hKQEWKFRHH2EpAd+u2/KBHS0B367b8oEdLQHfrtvygR0tAd+u2/KBHS0B367b8oEdLQHfrtvygR0tAd+u2/KBHS0B367b8oEdLQHfrtvygR0tAd+u2/KBHS0B367b8oEdLQHfrtvygR0tAd+u2/KBHS0B367b8oEdLQHfrtvygR0tAd+u2/KBHS0B367b8oEdLQHfrtvygR0tAd+u2/KBHS0B367b8oEdLQHfrtvygR0tAd+u2/KBHS0B367b8oEdLQHfrtvygR0tAd+u2/KBHS0B367b8oEdLQHfrtvygR0tAd+u2/KBHS0B367b8oEdLQHfrtvygR0tAd+u2/KBHS0B367b8oEdLQHfrtvygR0tAd+u2/KBHS0B367b8oEdLQHfrtvygR0tAd+u2/KBHS0B367b8oEdLQKpMWOh6tktAqkxY6Hq2S0CqTFjoerZLQKpMWOh6tktAqkxY6Hq2S0CqTFjoerZLQKpMWOh6tktAqkxY6Hq2S0CqTFjoerZLQKpMWOh6tktAqkxY6Hq2S0CqTFjoerZLQKpMWOh6tktAqkxY6Hq2S0CqTFjoerZLQKpMWOh6tktAqkxY6Hq2S0CqTFjoerZLQKpMWOh6tktAqkxY6Hq2S0CqTFjoerZLQKpMWOh6tktAqkxY6Hq2S0CqTFjoerZLQKpMWOh6tktAqkxY6Hq2S0CqTFjoerZLQKpMWOh6tktAqkxY6Hq2S0CqTFjoerZLQKpMWOh6tktAqkxY6Hq2S0CqTFjoerZLQKpMWOh6tktAqkxY6Hq2S0CqTFjoerZLQKpMWOh6tktA3a3501QlTEDdrfnTVCVMQN2t+dNUJUxA3a3501QlTEDdrfnTVCVMQN2t+dNUJUxA3a3501QlTEDdrfnTVCVMQN2t+dNUJUxA3a3501QlTEDdrfnTVCVMQN2t+dNUJUxA3a3501QlTEDdrfnTVCVMQN2t+dNUJUxA3a3501QlTEDdrfnTVCVMQN2t+dNUJUxA3a3501QlTEDdrfnTVCVMQN2t+dNUJUxA3a3501QlTEDdrfnTVCVMQN2t+dNUJUxA3a3501QlTEDdrfnTVCVMQN2t+dNUJUxA3a3501QlTEDdrfnTVCVMQN2t+dNUJUxA3a3501QlTEDdrfnTVCVMQN2t+dNUJUxA3a3501QlTEDdrfnTVCVMQN2t+dNUJUxADw+bvy6UTEAPD5u/LpRMQA8Pm78ulExADw+bvy6UTEAPD5u/LpRMQA8Pm78ulExADw+bvy6UTEAPD5u/LpRMQA8Pm78ulExADw+bvy6UTEAPD5u/LpRMQA8Pm78ulExADw+bvy6UTEAPD5u/LpRMQA8Pm78ulExADw+bvy6UTEAPD5u/LpRMQA8Pm78ulExADw+bvy6UTEAPD5u/LpRMQA8Pm78ulExADw+bvy6UTEAPD5u/LpRMQA8Pm78ulExADw+bvy6UTEAPD5u/LpRMQA8Pm78ulExADw+bvy6UTEAPD5u/LpRMQA8Pm78ulExADw+bvy6UTEAPD5u/LpRMQA8Pm78ulExADw+bvy6UTEAPD5u/LpRMQEJwPKsIA01AQnA8qwgDTUBCcDyrCANNQEJwPKsIA01AQnA8qwgDTUBCcDyrCANNQEJwPKsIA01AQnA8qwgDTUBCcDyrCANNQEJwPKsIA01AQnA8qwgDTUBCcDyrCANNQEJwPKsIA01AQnA8qwgDTUBCcDyrCANNQEJwPKsIA01AQnA8qwgDTUBCcDyrCANNQEJwPKsIA01AQnA8qwgDTUBCcDyrCANNQEJwPKsIA01AQnA8qwgDTUBCcDyrCANNQEJwPKsIA01AQnA8qwgDTUBCcDyrCANNQEJwPKsIA01AQnA8qwgDTUBCcDyrCANNQEJwPKsIA01AQnA8qwgDTUBCcDyrCANNQEJwPKsIA01AddHdluJxTUB10d2W4nFNQHXR3ZbicU1AddHdluJxTUB10d2W4nFNQHXR3ZbicU1AddHdluJxTUB10d2W4nFNQHXR3ZbicU1AddHdluJxTUB10d2W4nFNQHXR3ZbicU1AddHdluJxTUB10d2W4nFNQHXR3ZbicU1AddHdluJxTUB10d2W4nFNQHXR3ZbicU1AddHdluJxTUB10d2W4nFNQHXR3ZbicU1AddHdluJxTUB10d2W4nFNQHXR3ZbicU1AddHdluJxTUB10d2W4nFNQHXR3ZbicU1AddHdluJxTUB10d2W4nFNQHXR3ZbicU1AddHdluJxTUCnMn+CvOBNQKcyf4K84E1ApzJ/grzgTUCnMn+CvOBNQKcyf4K84E1ApzJ/grzgTUCnMn+CvOBNQKcyf4K84E1ApzJ/grzgTUCnMn+CvOBNQKcyf4K84E1ApzJ/grzgTUCnMn+CvOBNQKcyf4K84E1ApzJ/grzgTUCnMn+CvOBNQKcyf4K84E1ApzJ/grzgTUCnMn+CvOBNQKcyf4K84E1ApzJ/grzgTUCnMn+CvOBNQKcyf4K84E1ApzJ/grzgTUCnMn+CvOBNQKcyf4K84E1ApzJ/grzgTUCnMn+CvOBNQNqTIG6WT05A2pMgbpZPTkDakyBulk9OQNqTIG6WT05A2pMgbpZPTkDakyBulk9OQNqTIG6WT05A2pMgbpZPTkDakyBulk9OQNqTIG6WT05A2pMgbpZPTkDakyBulk9OQNqTIG6WT05A2pMgbpZPTkDakyBulk9OQNqTIG6WT05A2pMgbpZPTkDakyBulk9OQNqTIG6WT05A2pMgbpZPTkDakyBulk9OQNqTIG6WT05A2pMgbpZPTkDakyBulk9OQNqTIG6WT05ADfXBWXC+TkAN9cFZcL5OQA31wVlwvk5ADfXBWXC+TkAN9cFZcL5OQA31wVlwvk5ADfXBWXC+TkAN9cFZcL5OQA31wVlwvk5ADfXBWXC+TkAN9cFZcL5OQA31wVlwvk5ADfXBWXC+TkAN9cFZcL5OQA31wVlwvk5ADfXBWXC+TkAN9cFZcL5OQA31wVlwvk5ADfXBWXC+TkAN9cFZcL5OQA31wVlwvk5ADfXBWXC+TkA/VmNFSi1PQD9WY0VKLU9AP1ZjRUotT0A/VmNFSi1PQD9WY0VKLU9AP1ZjRUotT0A/VmNFSi1PQD9WY0VKLU9AP1ZjRUotT0A/VmNFSi1PQD9WY0VKLU9AP1ZjRUotT0A/VmNFSi1PQD9WY0VKLU9AP1ZjRUotT0A/VmNFSi1PQD9WY0VKLU9AP1ZjRUotT0A/VmNFSi1PQHK3BDEknE9AcrcEMSScT0BytwQxJJxPQHK3BDEknE9AcrcEMSScT0BytwQxJJxPQHK3BDEknE9AcrcEMSScT0BytwQxJJxPQHK3BDEknE9AcrcEMSScT0BytwQxJJxPQHK3BDEknE9AcrcEMSScT0BytwQxJJxPQHK3BDEknE9AUgxTDn8FUEBSDFMOfwVQQFIMUw5/BVBAUgxTDn8FUEBSDFMOfwVQQFIMUw5/BVBAUgxTDn8FUEBSDFMOfwVQQFIMUw5/BVBAUgxTDn8FUEBSDFMOfwVQQFIMUw5/BVBAUgxTDn8FUEDsvCME7DxQQOy8IwTsPFBA7LwjBOw8UEDsvCME7DxQQOy8IwTsPFBA7LwjBOw8UEDsvCME7DxQQOy8IwTsPFBA7LwjBOw8UEDsvCME7DxQQIVt9PlYdFBAhW30+Vh0UECFbfT5WHRQQIVt9PlYdFBAhW30+Vh0UECFbfT5WHRQQB4exe/Fq1BAHh7F78WrUEAeHsXvxatQQA==","dtype":"float64","order":"little","shape":[4763]}},"selected":{"id":"24112"},"selection_policy":{"id":"24491"}},"id":"24111","type":"ColumnDataSource"},{"attributes":{"data":{"x":{"__ndarray__":"AAAAAAAANEAAAAAAAAAyQA==","dtype":"float64","order":"little","shape":[2]},"y":{"__ndarray__":"6i830QxSQUDqLzfRDNJCQA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"24295"},"selection_policy":{"id":"24531"}},"id":"24294","type":"ColumnDataSource"},{"attributes":{"data":{"x":[40,38],"y":{"__ndarray__":"AAAAAAAAAAAAAAAAAAAIwA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"24196"},"selection_policy":{"id":"24509"}},"id":"24195","type":"ColumnDataSource"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24280","type":"Line"},{"attributes":{"data":{"x":{"__ndarray__":"AAAAAABAVUAAAAAAACBWQA==","dtype":"float64","order":"little","shape":[2]},"y":{"__ndarray__":"38fSORP7OUDfx9I5E/s5QA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"24421"},"selection_policy":{"id":"24559"}},"id":"24420","type":"ColumnDataSource"},{"attributes":{"source":{"id":"24186"}},"id":"24193","type":"CDSView"},{"attributes":{"data":{"x":{"__ndarray__":"AAAAAAAAJEAAAAAAAAAgQA==","dtype":"float64","order":"little","shape":[2]},"y":{"__ndarray__":"6i830QxSMUDqLzfRDFI0QA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"24277"},"selection_policy":{"id":"24527"}},"id":"24276","type":"ColumnDataSource"},{"attributes":{},"id":"24241","type":"Selection"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24194","type":"Line"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24281","type":"Line"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24434","type":"Line"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24333","type":"Line"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24415","type":"Line"},{"attributes":{},"id":"24277","type":"Selection"},{"attributes":{"data":{"x":[100,98],"y":{"__ndarray__":"AAAAAAAAAAAAAAAAAAAIwA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"24250"},"selection_policy":{"id":"24521"}},"id":"24249","type":"ColumnDataSource"},{"attributes":{"source":{"id":"24330"}},"id":"24337","type":"CDSView"},{"attributes":{"data":{"x":{"__ndarray__":"AAAAAAAAVEAAAAAAAOBUQA==","dtype":"float64","order":"little","shape":[2]},"y":{"__ndarray__":"6i830QxSQUDqLzfRDFJBQA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"24412"},"selection_policy":{"id":"24557"}},"id":"24411","type":"ColumnDataSource"},{"attributes":{"coordinates":null,"data_source":{"id":"24339"},"glyph":{"id":"24342"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"24344"},"nonselection_glyph":{"id":"24343"},"selection_glyph":{"id":"24347"},"view":{"id":"24346"}},"id":"24345","type":"GlyphRenderer"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24416","type":"Line"},{"attributes":{},"id":"24196","type":"Selection"},{"attributes":{},"id":"24412","type":"Selection"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24164","type":"Line"},{"attributes":{"coordinates":null,"data_source":{"id":"24150"},"glyph":{"id":"24153"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"24155"},"nonselection_glyph":{"id":"24154"},"selection_glyph":{"id":"24158"},"view":{"id":"24157"}},"id":"24156","type":"GlyphRenderer"},{"attributes":{"source":{"id":"24276"}},"id":"24283","type":"CDSView"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24299","type":"Line"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24284","type":"Line"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"24334","type":"Line"},{"attributes":{"source":{"id":"24411"}},"id":"24418","type":"CDSView"}],"root_ids":["24050","25048"]},"title":"Bokeh Application","version":"2.4.3"}}
        </script>
        <script type="text/javascript">
          (function() {
            const fn = function() {
              Bokeh.safely(function() {
                (function(root) {
                  function embed_document(root) {
                  const docs_json = document.getElementById('26723').textContent;
                  const render_items = [{"docid":"57624c1e-e2e8-45a8-ab17-67c998b8518b","root_ids":["24050","25048"],"roots":{"24050":"c906b39e-9dc1-45e2-900d-653ac17cc498","25048":"163ffb0a-640d-49a4-83d6-8a5ed75f9d66"}}];
                  root.Bokeh.embed.embed_items(docs_json, render_items);
                  }
                  if (root.Bokeh !== undefined) {
                    embed_document(root);
                  } else {
                    let attempts = 0;
                    const timer = setInterval(function(root) {
                      if (root.Bokeh !== undefined) {
                        clearInterval(timer);
                        embed_document(root);
                      } else {
                        attempts++;
                        if (attempts > 100) {
                          clearInterval(timer);
                          console.log("Bokeh: ERROR: Unable to run BokehJS code because BokehJS library is missing");
                        }
                      }
                    }, 10, root)
                  }
                })(window);
              });
            };
            if (document.readyState != "loading") fn();
            else document.addEventListener("DOMContentLoaded", fn);
          })();
        </script>
  </body>
</html>

==> anc/Interactive_bandgap_phase_diagram/Substrate_effect_strain_map.html <==


<!DOCTYPE html>
<html lang="en">
  <head>
      <meta charset="utf-8">
      <title>GaAsPSb Bandgap phase diagram substrate effect</title>
              <link rel="stylesheet" href="https://cdn.jsdelivr.net/npm/notyf@3/notyf.min.css" type="text/css" />
            <link rel="stylesheet" href="https://cdnjs.cloudflare.com/ajax/libs/font-awesome/5.15.1/css/all.min.css" type="text/css" />
            <link rel="stylesheet" href="https://unpkg.com/@holoviz/panel@0.13.1/dist/css/debugger.css" type="text/css" />
            <link rel="stylesheet" href="https://unpkg.com/@holoviz/panel@0.13.1/dist/css/loading.css" type="text/css" />
            <link rel="stylesheet" href="https://unpkg.com/@holoviz/panel@0.13.1/dist/css/markdown.css" type="text/css" />
            <link rel="stylesheet" href="https://unpkg.com/@holoviz/panel@0.13.1/dist/css/json.css" type="text/css" />
            <link rel="stylesheet" href="https://unpkg.com/@holoviz/panel@0.13.1/dist/css/widgets.css" type="text/css" />
            <link rel="stylesheet" href="https://unpkg.com/@holoviz/panel@0.13.1/dist/css/dataframe.css" type="text/css" />
            <link rel="stylesheet" href="https://unpkg.com/@holoviz/panel@0.13.1/dist/css/card.css" type="text/css" />
            <link rel="stylesheet" href="https://unpkg.com/@holoviz/panel@0.13.1/dist/css/alerts.css" type="text/css" />
            <style>
                
            .bk.pn-loading.arcs:before {
              background-image: url("data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHhtbG5zOnhsaW5rPSJodHRwOi8vd3d3LnczLm9yZy8xOTk5L3hsaW5rIiBzdHlsZT0ibWFyZ2luOiBhdXRvOyBiYWNrZ3JvdW5kOiBub25lOyBkaXNwbGF5OiBibG9jazsgc2hhcGUtcmVuZGVyaW5nOiBhdXRvOyIgdmlld0JveD0iMCAwIDEwMCAxMDAiIHByZXNlcnZlQXNwZWN0UmF0aW89InhNaWRZTWlkIj4gIDxjaXJjbGUgY3g9IjUwIiBjeT0iNTAiIHI9IjMyIiBzdHJva2Utd2lkdGg9IjgiIHN0cm9rZT0iI2MzYzNjMyIgc3Ryb2tlLWRhc2hhcnJheT0iNTAuMjY1NDgyNDU3NDM2NjkgNTAuMjY1NDgyNDU3NDM2NjkiIGZpbGw9Im5vbmUiIHN0cm9rZS1saW5lY2FwPSJyb3VuZCI+ICAgIDxhbmltYXRlVHJhbnNmb3JtIGF0dHJpYnV0ZU5hbWU9InRyYW5zZm9ybSIgdHlwZT0icm90YXRlIiByZXBlYXRDb3VudD0iaW5kZWZpbml0ZSIgZHVyPSIxcyIga2V5VGltZXM9IjA7MSIgdmFsdWVzPSIwIDUwIDUwOzM2MCA1MCA1MCI+PC9hbmltYXRlVHJhbnNmb3JtPiAgPC9jaXJjbGU+PC9zdmc+");
              background-size: auto calc(min(50%, 400px));
            }
            
            </style>

          <script type="text/javascript" src="https://cdn.bokeh.org/bokeh/release/bokeh-2.4.3.min.js"></script><script type="text/javascript" src="https://cdn.bokeh.org/bokeh/release/bokeh-gl-2.4.3.min.js"></script><script type="text/javascript" src="https://cdn.bokeh.org/bokeh/release/bokeh-widgets-2.4.3.min.js"></script><script type="text/javascript" src="https://cdn.bokeh.org/bokeh/release/bokeh-tables-2.4.3.min.js"></script><script type="text/javascript" src="https://cdn.jsdelivr.net/npm/notyf@3/notyf.min.js"></script><script type="text/javascript" src="https://unpkg.com/@holoviz/panel@0.13.1/dist/panel.min.js"></script><script type="text/javascript">
            Bokeh.set_log_level("info");
        </script>
  </head>
  <body>
          
              <div class="bk-root" id="c998b384-c31b-457a-b6f4-ed508b5d3294" data-root-id="26729"></div>
              <div class="bk-root" id="8b83096f-79a3-48ef-b30b-77523fbf75db" data-root-id="27727"></div>
      
        <script type="application/json" id="29402">
          {"d05710f5-216e-4758-9132-de4b98b06604":{"defs":[{"extends":null,"module":null,"name":"ReactiveHTML1","overrides":[],"properties":[]},{"extends":null,"module":null,"name":"FlexBox1","overrides":[],"properties":[{"default":"flex-start","kind":null,"name":"align_content"},{"default":"flex-start","kind":null,"name":"align_items"},{"default":"row","kind":null,"name":"flex_direction"},{"default":"wrap","kind":null,"name":"flex_wrap"},{"default":"flex-start","kind":null,"name":"justify_content"}]},{"extends":null,"module":null,"name":"GridStack1","overrides":[],"properties":[{"default":"warn","kind":null,"name":"mode"},{"default":null,"kind":null,"name":"ncols"},{"default":null,"kind":null,"name":"nrows"},{"default":true,"kind":null,"name":"allow_resize"},{"default":true,"kind":null,"name":"allow_drag"},{"default":[],"kind":null,"name":"state"}]},{"extends":null,"module":null,"name":"click1","overrides":[],"properties":[{"default":"","kind":null,"name":"terminal_output"},{"default":"","kind":null,"name":"debug_name"},{"default":0,"kind":null,"name":"clears"}]},{"extends":null,"module":null,"name":"NotificationAreaBase1","overrides":[],"properties":[{"default":"bottom-right","kind":null,"name":"position"},{"default":0,"kind":null,"name":"_clear"}]},{"extends":null,"module":null,"name":"NotificationArea1","overrides":[],"properties":[{"default":[],"kind":null,"name":"notifications"},{"default":"bottom-right","kind":null,"name":"position"},{"default":0,"kind":null,"name":"_clear"},{"default":[{"background":"#ffc107","icon":{"className":"fas fa-exclamation-triangle","color":"white","tagName":"i"},"type":"warning"},{"background":"#007bff","icon":{"className":"fas fa-info-circle","color":"white","tagName":"i"},"type":"info"}],"kind":null,"name":"types"}]},{"extends":null,"module":null,"name":"Notification","overrides":[],"properties":[{"default":null,"kind":null,"name":"background"},{"default":3000,"kind":null,"name":"duration"},{"default":null,"kind":null,"name":"icon"},{"default":"","kind":null,"name":"message"},{"default":null,"kind":null,"name":"notification_type"},{"default":false,"kind":null,"name":"_destroyed"}]},{"extends":null,"module":null,"name":"TemplateActions1","overrides":[],"properties":[{"default":0,"kind":null,"name":"open_modal"},{"default":0,"kind":null,"name":"close_modal"}]},{"extends":null,"module":null,"name":"MaterialTemplateActions1","overrides":[],"properties":[{"default":0,"kind":null,"name":"open_modal"},{"default":0,"kind":null,"name":"close_modal"}]}],"roots":{"references":[{"attributes":{"coordinates":null,"data_source":{"id":"27000"},"glyph":{"id":"27003"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"27005"},"nonselection_glyph":{"id":"27004"},"selection_glyph":{"id":"27008"},"view":{"id":"27007"}},"id":"27006","type":"GlyphRenderer"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26918","type":"Line"},{"attributes":{"coordinates":null,"data_source":{"id":"27135"},"glyph":{"id":"27138"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"27140"},"nonselection_glyph":{"id":"27139"},"selection_glyph":{"id":"27143"},"view":{"id":"27142"}},"id":"27141","type":"GlyphRenderer"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27004","type":"Line"},{"attributes":{"text":{"field":"Label"},"text_align":{"value":"center"},"text_baseline":{"value":"middle"},"text_color":{"value":"black"},"text_font_size":{"value":"3em"},"x":{"field":"x"},"y":{"field":"y"}},"id":"27138","type":"Text"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26976","type":"Line"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27005","type":"Line"},{"attributes":{"text":{"field":"Label"},"text_align":{"value":"center"},"text_alpha":{"value":0.2},"text_baseline":{"value":"middle"},"text_color":{"value":"black"},"text_font_size":{"value":"3em"},"x":{"field":"x"},"y":{"field":"y"}},"id":"27140","type":"Text"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27012","type":"Line"},{"attributes":{"coordinates":null,"data_source":{"id":"26919"},"glyph":{"id":"26922"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"26924"},"nonselection_glyph":{"id":"26923"},"selection_glyph":{"id":"26927"},"view":{"id":"26926"}},"id":"26925","type":"GlyphRenderer"},{"attributes":{"source":{"id":"27000"}},"id":"27007","type":"CDSView"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27008","type":"Line"},{"attributes":{"end":99.77290833223144,"reset_end":99.77290833223144,"reset_start":-15.670367953787576,"start":-15.670367953787576,"tags":[[["y","y",null]]]},"id":"26735","type":"Range1d"},{"attributes":{"coordinates":null,"data_source":{"id":"26928"},"glyph":{"id":"26931"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"26933"},"nonselection_glyph":{"id":"26932"},"selection_glyph":{"id":"26936"},"view":{"id":"26935"}},"id":"26934","type":"GlyphRenderer"},{"attributes":{"source":{"id":"27135"}},"id":"27142","type":"CDSView"},{"attributes":{"coordinates":null,"data_source":{"id":"26829"},"glyph":{"id":"26832"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"26834"},"nonselection_glyph":{"id":"26833"},"selection_glyph":{"id":"26837"},"view":{"id":"26836"}},"id":"26835","type":"GlyphRenderer"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26923","type":"Line"},{"attributes":{"angle":{"value":1.0471975511965976},"text_align":{"value":"center"},"text_alpha":{"value":0.1},"text_baseline":{"value":"middle"},"text_color":{"value":"black"},"text_font_size":{"value":"3em"},"x":{"field":"x"},"y":{"field":"y"}},"id":"26833","type":"Text"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26922","type":"Line"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26924","type":"Line"},{"attributes":{},"id":"26920","type":"Selection"},{"attributes":{},"id":"27145","type":"Selection"},{"attributes":{"coordinates":null,"data_source":{"id":"27009"},"glyph":{"id":"27012"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"27014"},"nonselection_glyph":{"id":"27013"},"selection_glyph":{"id":"27017"},"view":{"id":"27016"}},"id":"27015","type":"GlyphRenderer"},{"attributes":{"source":{"id":"26829"}},"id":"26836","type":"CDSView"},{"attributes":{"text":{"field":"Label"},"text_align":{"value":"center"},"text_alpha":{"value":0.1},"text_baseline":{"value":"middle"},"text_color":{"value":"black"},"text_font_size":{"value":"3em"},"x":{"field":"x"},"y":{"field":"y"}},"id":"27139","type":"Text"},{"attributes":{"angle":{"value":0},"text":{"field":"Label"},"text_align":{"value":"center"},"text_alpha":{"value":1.0},"text_baseline":{"value":"middle"},"text_color":{"value":"black"},"text_font_size":{"value":"3em"},"text_font_style":{"value":"normal"},"text_line_height":{"value":1.2},"x":{"field":"x"},"x_offset":{"value":0},"y":{"field":"y"},"y_offset":{"value":0}},"id":"27143","type":"Text"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26931","type":"Line"},{"attributes":{"text":{"field":"Label"},"text_align":{"value":"center"},"text_alpha":{"value":0.2},"text_baseline":{"value":"middle"},"text_color":{"value":"black"},"text_font_size":{"value":"3em"},"x":{"field":"x"},"y":{"field":"y"}},"id":"27149","type":"Text"},{"attributes":{"angle":{"value":1.0471975511965976},"text_align":{"value":"center"},"text_alpha":{"value":0.2},"text_baseline":{"value":"middle"},"text_color":{"value":"black"},"text_font_size":{"value":"3em"},"x":{"field":"x"},"y":{"field":"y"}},"id":"26834","type":"Text"},{"attributes":{"source":{"id":"26919"}},"id":"26926","type":"CDSView"},{"attributes":{"code":"\n                              const y = special_vars.y\n                              const YY = y*1.1547005383792517\n                              return YY.toFixed(2)\n                          "},"id":"26725","type":"CustomJSHover"},{"attributes":{"angle":{"value":1.0471975511965976},"text":{"field":"text"},"text_align":{"value":"center"},"text_alpha":{"value":1.0},"text_baseline":{"value":"middle"},"text_color":{"value":"black"},"text_font_size":{"value":"3em"},"text_font_style":{"value":"normal"},"text_line_height":{"value":1.2},"x":{"field":"x"},"x_offset":{"value":0},"y":{"field":"y"},"y_offset":{"value":0}},"id":"26837","type":"Text"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26927","type":"Line"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27013","type":"Line"},{"attributes":{"coordinates":null,"data_source":{"id":"27018"},"glyph":{"id":"27021"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"27023"},"nonselection_glyph":{"id":"27022"},"selection_glyph":{"id":"27026"},"view":{"id":"27025"}},"id":"27024","type":"GlyphRenderer"},{"attributes":{"source":{"id":"27144"}},"id":"27151","type":"CDSView"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27014","type":"Line"},{"attributes":{"code":"\n                              const x = special_vars.x\n                              const y = special_vars.y\n                              const YY = y*1.1547005383792517\n                              const XX = x - y*0.5773502691896258\n                              const ZZ = 100-XX-YY\n                              return ZZ.toFixed(2)\n                          "},"id":"26726","type":"CustomJSHover"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26977","type":"Line"},{"attributes":{},"id":"27010","type":"Selection"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26850","type":"Line"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27021","type":"Line"},{"attributes":{"angle":{"value":0},"text":{"field":"Label"},"text_align":{"value":"center"},"text_alpha":{"value":1.0},"text_baseline":{"value":"middle"},"text_color":{"value":"black"},"text_font_size":{"value":"3em"},"text_font_style":{"value":"normal"},"text_line_height":{"value":1.2},"x":{"field":"x"},"x_offset":{"value":0},"y":{"field":"y"},"y_offset":{"value":0}},"id":"27152","type":"Text"},{"attributes":{"coordinates":null,"data_source":{"id":"26937"},"glyph":{"id":"26940"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"26942"},"nonselection_glyph":{"id":"26941"},"selection_glyph":{"id":"26945"},"view":{"id":"26944"}},"id":"26943","type":"GlyphRenderer"},{"attributes":{"source":{"id":"27009"}},"id":"27016","type":"CDSView"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27017","type":"Line"},{"attributes":{"coordinates":null,"data_source":{"id":"27144"},"glyph":{"id":"27147"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"27149"},"nonselection_glyph":{"id":"27148"},"selection_glyph":{"id":"27152"},"view":{"id":"27151"}},"id":"27150","type":"GlyphRenderer"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26846","type":"Line"},{"attributes":{"text":{"field":"Label"},"text_align":{"value":"center"},"text_baseline":{"value":"middle"},"text_color":{"value":"black"},"text_font_size":{"value":"3em"},"x":{"field":"x"},"y":{"field":"y"}},"id":"27147","type":"Text"},{"attributes":{"source":{"id":"27045"}},"id":"27052","type":"CDSView"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26932","type":"Line"},{"attributes":{"data":{"x":[100,98],"y":{"__ndarray__":"AAAAAAAAAAAAAAAAAAAIwA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"26929"},"selection_policy":{"id":"27200"}},"id":"26928","type":"ColumnDataSource"},{"attributes":{"source":{"id":"26838"}},"id":"26845","type":"CDSView"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26933","type":"Line"},{"attributes":{},"id":"26929","type":"Selection"},{"attributes":{"coordinates":null,"data_source":{"id":"27027"},"glyph":{"id":"27030"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"27032"},"nonselection_glyph":{"id":"27031"},"selection_glyph":{"id":"27035"},"view":{"id":"27034"}},"id":"27033","type":"GlyphRenderer"},{"attributes":{"text":{"field":"Label"},"text_align":{"value":"center"},"text_alpha":{"value":0.2},"text_baseline":{"value":"middle"},"text_color":{"value":"black"},"text_font_size":{"value":"3em"},"x":{"field":"x"},"y":{"field":"y"}},"id":"27158","type":"Text"},{"attributes":{"coordinates":null,"data_source":{"id":"26838"},"glyph":{"id":"26841"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"26843"},"nonselection_glyph":{"id":"26842"},"selection_glyph":{"id":"26846"},"view":{"id":"26845"}},"id":"26844","type":"GlyphRenderer"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26940","type":"Line"},{"attributes":{"source":{"id":"26928"}},"id":"26935","type":"CDSView"},{"attributes":{"source":{"id":"27153"}},"id":"27160","type":"CDSView"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26936","type":"Line"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27022","type":"Line"},{"attributes":{"coordinates":null,"data_source":{"id":"26847"},"glyph":{"id":"26850"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"26852"},"nonselection_glyph":{"id":"26851"},"selection_glyph":{"id":"26855"},"view":{"id":"26854"}},"id":"26853","type":"GlyphRenderer"},{"attributes":{"data":{"x":{"__ndarray__":"AAAAAACARkAAAAAAAIBFQA==","dtype":"float64","order":"little","shape":[2]},"y":{"__ndarray__":"6BVea058U0DoFV5rTjxUQA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"27019"},"selection_policy":{"id":"27220"}},"id":"27018","type":"ColumnDataSource"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27023","type":"Line"},{"attributes":{},"id":"26974","type":"Selection"},{"attributes":{},"id":"27019","type":"Selection"},{"attributes":{},"id":"27154","type":"Selection"},{"attributes":{"data":{"Label":["100","90","80","70","60","50","40","30","20","10","0"],"x":{"__ndarray__":"AAAAAAAAEMAAAAAAAADwPwAAAAAAABhAAAAAAAAAJkAAAAAAAAAwQAAAAAAAADVAAAAAAAAAOkAAAAAAAAA/QAAAAAAAAEJAAAAAAACAREAAAAAAAABHQA==","dtype":"float64","order":"little","shape":[11]},"y":{"__ndarray__":"AAAAAAAAEkDqLzfRDFIqQOovN9EM0jVA38fSORN7PkDqLzfRDJJDQOX7hAWQ5kdA38fSORM7TEDtSRA3y0dQQOovN9EMclJA6BVea06cVEDl+4QFkMZWQA==","dtype":"float64","order":"little","shape":[11]}},"selected":{"id":"27154"},"selection_policy":{"id":"27250"}},"id":"27153","type":"ColumnDataSource"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26851","type":"Line"},{"attributes":{"coordinates":null,"data_source":{"id":"26856"},"glyph":{"id":"26859"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"26861"},"nonselection_glyph":{"id":"26860"},"selection_glyph":{"id":"26864"},"view":{"id":"26863"}},"id":"26862","type":"GlyphRenderer"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27030","type":"Line"},{"attributes":{"coordinates":null,"data_source":{"id":"26946"},"glyph":{"id":"26949"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"26951"},"nonselection_glyph":{"id":"26950"},"selection_glyph":{"id":"26954"},"view":{"id":"26953"}},"id":"26952","type":"GlyphRenderer"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26852","type":"Line"},{"attributes":{"source":{"id":"27018"}},"id":"27025","type":"CDSView"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27026","type":"Line"},{"attributes":{},"id":"26848","type":"Selection"},{"attributes":{"text":{"field":"Label"},"text_align":{"value":"center"},"text_alpha":{"value":0.1},"text_baseline":{"value":"middle"},"text_color":{"value":"black"},"text_font_size":{"value":"3em"},"x":{"field":"x"},"y":{"field":"y"}},"id":"27148","type":"Text"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26859","type":"Line"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26941","type":"Line"},{"attributes":{},"id":"27046","type":"Selection"},{"attributes":{"source":{"id":"26847"}},"id":"26854","type":"CDSView"},{"attributes":{"data":{"x":{"__ndarray__":"AAAAAAAAAAAAAAAAAAAAwA==","dtype":"float64","order":"little","shape":[2]},"y":{"__ndarray__":"AAAAAAAAAAAAAAAAAAAIQA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"26938"},"selection_policy":{"id":"27202"}},"id":"26937","type":"ColumnDataSource"},{"attributes":{"angle":{"value":0},"text":{"field":"Label"},"text_align":{"value":"center"},"text_alpha":{"value":1.0},"text_baseline":{"value":"middle"},"text_color":{"value":"black"},"text_font_size":{"value":"3em"},"text_font_style":{"value":"normal"},"text_line_height":{"value":1.2},"x":{"field":"x"},"x_offset":{"value":0},"y":{"field":"y"},"y_offset":{"value":0}},"id":"27161","type":"Text"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26855","type":"Line"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26942","type":"Line"},{"attributes":{},"id":"26938","type":"Selection"},{"attributes":{"coordinates":null,"data_source":{"id":"27153"},"glyph":{"id":"27156"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"27158"},"nonselection_glyph":{"id":"27157"},"selection_glyph":{"id":"27161"},"view":{"id":"27160"}},"id":"27159","type":"GlyphRenderer"},{"attributes":{"coordinates":null,"data_source":{"id":"27036"},"glyph":{"id":"27039"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"27041"},"nonselection_glyph":{"id":"27040"},"selection_glyph":{"id":"27044"},"view":{"id":"27043"}},"id":"27042","type":"GlyphRenderer"},{"attributes":{"text":{"field":"Label"},"text_align":{"value":"center"},"text_baseline":{"value":"middle"},"text_color":{"value":"black"},"text_font_size":{"value":"3em"},"x":{"field":"x"},"y":{"field":"y"}},"id":"27156","type":"Text"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26949","type":"Line"},{"attributes":{"source":{"id":"26937"}},"id":"26944","type":"CDSView"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26945","type":"Line"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27031","type":"Line"},{"attributes":{"coordinates":null,"data_source":{"id":"26865"},"glyph":{"id":"26868"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"26870"},"nonselection_glyph":{"id":"26869"},"selection_glyph":{"id":"26873"},"view":{"id":"26872"}},"id":"26871","type":"GlyphRenderer"},{"attributes":{"data":{"x":{"__ndarray__":"AAAAAAAASUAAAAAAAABIQA==","dtype":"float64","order":"little","shape":[2]},"y":{"__ndarray__":"5fuEBZCmVUDl+4QFkGZWQA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"27028"},"selection_policy":{"id":"27222"}},"id":"27027","type":"ColumnDataSource"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27032","type":"Line"},{"attributes":{"data":{"x":{"__ndarray__":"AAAAAAAAOUAAAAAAAAA3QA==","dtype":"float64","order":"little","shape":[2]},"y":{"__ndarray__":"5fuEBZCmRUDl+4QFkCZHQA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"26983"},"selection_policy":{"id":"27212"}},"id":"26982","type":"ColumnDataSource"},{"attributes":{},"id":"27028","type":"Selection"},{"attributes":{"data":{"x":[80,78],"y":{"__ndarray__":"AAAAAAAAAAAAAAAAAAAIwA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"26911"},"selection_policy":{"id":"27196"}},"id":"26910","type":"ColumnDataSource"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26860","type":"Line"},{"attributes":{"data":{"x":[20,18],"y":{"__ndarray__":"AAAAAAAAAAAAAAAAAAAIwA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"26857"},"selection_policy":{"id":"27184"}},"id":"26856","type":"ColumnDataSource"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27039","type":"Line"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26861","type":"Line"},{"attributes":{"data":{"x":{"__ndarray__":"AAAAAAAALkAAAAAAAAAqQA==","dtype":"float64","order":"little","shape":[2]},"y":{"__ndarray__":"38fSORP7OUDfx9I5E/s8QA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"26965"},"selection_policy":{"id":"27208"}},"id":"26964","type":"ColumnDataSource"},{"attributes":{"source":{"id":"27027"}},"id":"27034","type":"CDSView"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27035","type":"Line"},{"attributes":{},"id":"26857","type":"Selection"},{"attributes":{"data":{"x":{"__ndarray__":"AAAAAAAANEAAAAAAAAAyQA==","dtype":"float64","order":"little","shape":[2]},"y":{"__ndarray__":"6i830QxSQUDqLzfRDNJCQA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"26974"},"selection_policy":{"id":"27210"}},"id":"26973","type":"ColumnDataSource"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26868","type":"Line"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26950","type":"Line"},{"attributes":{"source":{"id":"26856"}},"id":"26863","type":"CDSView"},{"attributes":{"data":{"x":{"__ndarray__":"AAAAAAAAFEAAAAAAAAAIQA==","dtype":"float64","order":"little","shape":[2]},"y":{"__ndarray__":"6i830QxSIUDqLzfRDFInQA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"26947"},"selection_policy":{"id":"27204"}},"id":"26946","type":"ColumnDataSource"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26864","type":"Line"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26951","type":"Line"},{"attributes":{"text":{"field":"Label"},"text_align":{"value":"center"},"text_alpha":{"value":0.1},"text_baseline":{"value":"middle"},"text_color":{"value":"black"},"text_font_size":{"value":"3em"},"x":{"field":"x"},"y":{"field":"y"}},"id":"27157","type":"Text"},{"attributes":{},"id":"26947","type":"Selection"},{"attributes":{"data":{"x":{"__ndarray__":"AAAAAAAATkAAAAAAAMBPQA==","dtype":"float64","order":"little","shape":[2]},"y":{"__ndarray__":"6i830QxSUUDqLzfRDFJRQA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"27055"},"selection_policy":{"id":"27228"}},"id":"27054","type":"ColumnDataSource"},{"attributes":{"data":{"x":{"__ndarray__":"AAAAAAAAJEAAAAAAAAAgQA==","dtype":"float64","order":"little","shape":[2]},"y":{"__ndarray__":"6i830QxSMUDqLzfRDFI0QA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"26956"},"selection_policy":{"id":"27206"}},"id":"26955","type":"ColumnDataSource"},{"attributes":{"source":{"id":"26946"}},"id":"26953","type":"CDSView"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26954","type":"Line"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27040","type":"Line"},{"attributes":{"data":{"x":[40,38],"y":{"__ndarray__":"AAAAAAAAAAAAAAAAAAAIwA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"26875"},"selection_policy":{"id":"27188"}},"id":"26874","type":"ColumnDataSource"},{"attributes":{"data":{"x":{"__ndarray__":"AAAAAAAASUAAAAAAAMBKQA==","dtype":"float64","order":"little","shape":[2]},"y":{"__ndarray__":"5fuEBZCmVUDl+4QFkKZVQA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"27037"},"selection_policy":{"id":"27224"}},"id":"27036","type":"ColumnDataSource"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27041","type":"Line"},{"attributes":{},"id":"26956","type":"Selection"},{"attributes":{},"id":"27037","type":"Selection"},{"attributes":{"children":[{"id":"27631"},{"id":"27632"},{"id":"27634"}],"margin":[0,0,0,0],"name":"Row1919459"},"id":"27630","type":"Row"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26906","type":"Line"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26869","type":"Line"},{"attributes":{"source":{"id":"27036"}},"id":"27043","type":"CDSView"},{"attributes":{"data":{"x":[30,28],"y":{"__ndarray__":"AAAAAAAAAAAAAAAAAAAIwA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"26866"},"selection_policy":{"id":"27186"}},"id":"26865","type":"ColumnDataSource"},{"attributes":{"data":{"x":{"__ndarray__":"AAAAAACAS0AAAAAAAEBNQA==","dtype":"float64","order":"little","shape":[2]},"y":{"__ndarray__":"6BVea058U0DoFV5rTnxTQA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"27046"},"selection_policy":{"id":"27226"}},"id":"27045","type":"ColumnDataSource"},{"attributes":{},"id":"26866","type":"Selection"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26870","type":"Line"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27044","type":"Line"},{"attributes":{"margin":[5,5,5,5],"name":"HSpacer1919462","sizing_mode":"stretch_width"},"id":"27629","type":"Spacer"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26877","type":"Line"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26873","type":"Line"},{"attributes":{"source":{"id":"26865"}},"id":"26872","type":"CDSView"},{"attributes":{},"id":"27190","type":"UnionRenderers"},{"attributes":{},"id":"27214","type":"UnionRenderers"},{"attributes":{"source":{"id":"26910"}},"id":"26917","type":"CDSView"},{"attributes":{},"id":"27176","type":"UnionRenderers"},{"attributes":{"coordinates":null,"data_source":{"id":"26874"},"glyph":{"id":"26877"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"26879"},"nonselection_glyph":{"id":"26878"},"selection_glyph":{"id":"26882"},"view":{"id":"26881"}},"id":"26880","type":"GlyphRenderer"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26878","type":"Line"},{"attributes":{"coordinates":null,"data_source":{"id":"26883"},"glyph":{"id":"26886"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"26888"},"nonselection_glyph":{"id":"26887"},"selection_glyph":{"id":"26891"},"view":{"id":"26890"}},"id":"26889","type":"GlyphRenderer"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26879","type":"Line"},{"attributes":{},"id":"26875","type":"Selection"},{"attributes":{},"id":"27192","type":"UnionRenderers"},{"attributes":{},"id":"27216","type":"UnionRenderers"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26886","type":"Line"},{"attributes":{"source":{"id":"26874"}},"id":"26881","type":"CDSView"},{"attributes":{},"id":"27174","type":"UnionRenderers"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26882","type":"Line"},{"attributes":{},"id":"26911","type":"Selection"},{"attributes":{"coordinates":null,"data_source":{"id":"26892"},"glyph":{"id":"26895"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"26897"},"nonselection_glyph":{"id":"26896"},"selection_glyph":{"id":"26900"},"view":{"id":"26899"}},"id":"26898","type":"GlyphRenderer"},{"attributes":{},"id":"27194","type":"UnionRenderers"},{"attributes":{},"id":"27218","type":"UnionRenderers"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26887","type":"Line"},{"attributes":{"data":{"x":[50,48],"y":{"__ndarray__":"AAAAAAAAAAAAAAAAAAAIwA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"26884"},"selection_policy":{"id":"27190"}},"id":"26883","type":"ColumnDataSource"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26888","type":"Line"},{"attributes":{},"id":"27172","type":"UnionRenderers"},{"attributes":{},"id":"26884","type":"Selection"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26895","type":"Line"},{"attributes":{"source":{"id":"26883"}},"id":"26890","type":"CDSView"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26891","type":"Line"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26913","type":"Line"},{"attributes":{},"id":"27196","type":"UnionRenderers"},{"attributes":{},"id":"27220","type":"UnionRenderers"},{"attributes":{"coordinates":null,"data_source":{"id":"26973"},"glyph":{"id":"26976"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"26978"},"nonselection_glyph":{"id":"26977"},"selection_glyph":{"id":"26981"},"view":{"id":"26980"}},"id":"26979","type":"GlyphRenderer"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26915","type":"Line"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26896","type":"Line"},{"attributes":{"data":{"x":[60,58],"y":{"__ndarray__":"AAAAAAAAAAAAAAAAAAAIwA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"26893"},"selection_policy":{"id":"27192"}},"id":"26892","type":"ColumnDataSource"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26897","type":"Line"},{"attributes":{},"id":"26893","type":"Selection"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26904","type":"Line"},{"attributes":{"source":{"id":"26892"}},"id":"26899","type":"CDSView"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26900","type":"Line"},{"attributes":{},"id":"27198","type":"UnionRenderers"},{"attributes":{},"id":"27222","type":"UnionRenderers"},{"attributes":{"data":{"x":[90,88],"y":{"__ndarray__":"AAAAAAAAAAAAAAAAAAAIwA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"26920"},"selection_policy":{"id":"27198"}},"id":"26919","type":"ColumnDataSource"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26909","type":"Line"},{"attributes":{},"id":"27166","type":"NoOverlap"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26914","type":"Line"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26905","type":"Line"},{"attributes":{"data":{"x":[70,68],"y":{"__ndarray__":"AAAAAAAAAAAAAAAAAAAIwA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"26902"},"selection_policy":{"id":"27194"}},"id":"26901","type":"ColumnDataSource"},{"attributes":{},"id":"27170","type":"UnionRenderers"},{"attributes":{},"id":"26902","type":"Selection"},{"attributes":{},"id":"27200","type":"UnionRenderers"},{"attributes":{},"id":"27224","type":"UnionRenderers"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26978","type":"Line"},{"attributes":{"coordinates":null,"data_source":{"id":"26910"},"glyph":{"id":"26913"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"26915"},"nonselection_glyph":{"id":"26914"},"selection_glyph":{"id":"26918"},"view":{"id":"26917"}},"id":"26916","type":"GlyphRenderer"},{"attributes":{"bar_line_color":"black","color_mapper":{"id":"26789"},"coordinates":null,"group":null,"label_standoff":8,"location":[0,0],"major_label_policy":{"id":"27166"},"major_tick_line_color":"black","ticker":{"id":"26800"},"title":"Strain (%)"},"id":"26801","type":"ColorBar"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26958","type":"Line"},{"attributes":{"fill_alpha":{"value":0.2},"fill_color":{"field":"color","transform":{"id":"26789"}},"hatch_alpha":{"value":0.2},"hatch_color":{"field":"color","transform":{"id":"26789"}},"line_alpha":{"value":0.2},"line_color":{"field":"color","transform":{"id":"26789"}},"marker":{"value":"square"},"size":{"value":12.0},"x":{"field":"x"},"y":{"field":"y"}},"id":"26797","type":"Scatter"},{"attributes":{"coordinates":null,"data_source":{"id":"26982"},"glyph":{"id":"26985"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"26987"},"nonselection_glyph":{"id":"26986"},"selection_glyph":{"id":"26990"},"view":{"id":"26989"}},"id":"26988","type":"GlyphRenderer"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27093","type":"Line"},{"attributes":{"fill_color":{"field":"color","transform":{"id":"26789"}},"hatch_color":{"field":"color","transform":{"id":"26789"}},"line_color":{"field":"color","transform":{"id":"26789"}},"marker":{"value":"square"},"size":{"value":12.0},"x":{"field":"x"},"y":{"field":"y"}},"id":"26796","type":"Scatter"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26959","type":"Line"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27094","type":"Line"},{"attributes":{"high":4.999908953382905,"low":-4.999940744255285,"palette":["#440154","#440255","#440357","#450558","#45065a","#45085b","#46095c","#460b5e","#460c5f","#460e61","#470f62","#471163","#471265","#471466","#471567","#471669","#47186a","#48196b","#481a6c","#481c6e","#481d6f","#481e70","#482071","#482172","#482273","#482374","#472575","#472676","#472777","#472878","#472a79","#472b7a","#472c7b","#462d7c","#462f7c","#46307d","#46317e","#45327f","#45347f","#453580","#453681","#443781","#443982","#433a83","#433b83","#433c84","#423d84","#423e85","#424085","#414186","#414286","#404387","#404487","#3f4587","#3f4788","#3e4888","#3e4989","#3d4a89","#3d4b89","#3d4c89","#3c4d8a","#3c4e8a","#3b508a","#3b518a","#3a528b","#3a538b","#39548b","#39558b","#38568b","#38578c","#37588c","#37598c","#365a8c","#365b8c","#355c8c","#355d8c","#345e8d","#345f8d","#33608d","#33618d","#32628d","#32638d","#31648d","#31658d","#31668d","#30678d","#30688d","#2f698d","#2f6a8d","#2e6b8e","#2e6c8e","#2e6d8e","#2d6e8e","#2d6f8e","#2c708e","#2c718e","#2c728e","#2b738e","#2b748e","#2a758e","#2a768e","#2a778e","#29788e","#29798e","#287a8e","#287a8e","#287b8e","#277c8e","#277d8e","#277e8e","#267f8e","#26808e","#26818e","#25828e","#25838d","#24848d","#24858d","#24868d","#23878d","#23888d","#23898d","#22898d","#228a8d","#228b8d","#218c8d","#218d8c","#218e8c","#208f8c","#20908c","#20918c","#1f928c","#1f938b","#1f948b","#1f958b","#1f968b","#1e978a","#1e988a","#1e998a","#1e998a","#1e9a89","#1e9b89","#1e9c89","#1e9d88","#1e9e88","#1e9f88","#1ea087","#1fa187","#1fa286","#1fa386","#20a485","#20a585","#21a685","#21a784","#22a784","#23a883","#23a982","#24aa82","#25ab81","#26ac81","#27ad80","#28ae7f","#29af7f","#2ab07e","#2bb17d","#2cb17d","#2eb27c","#2fb37b","#30b47a","#32b57a","#33b679","#35b778","#36b877","#38b976","#39b976","#3bba75","#3dbb74","#3ebc73","#40bd72","#42be71","#44be70","#45bf6f","#47c06e","#49c16d","#4bc26c","#4dc26b","#4fc369","#51c468","#53c567","#55c666","#57c665","#59c764","#5bc862","#5ec961","#60c960","#62ca5f","#64cb5d","#67cc5c","#69cc5b","#6bcd59","#6dce58","#70ce56","#72cf55","#74d054","#77d052","#79d151","#7cd24f","#7ed24e","#81d34c","#83d34b","#86d449","#88d547","#8bd546","#8dd644","#90d643","#92d741","#95d73f","#97d83e","#9ad83c","#9dd93a","#9fd938","#a2da37","#a5da35","#a7db33","#aadb32","#addc30","#afdc2e","#b2dd2c","#b5dd2b","#b7dd29","#bade27","#bdde26","#bfdf24","#c2df22","#c5df21","#c7e01f","#cae01e","#cde01d","#cfe11c","#d2e11b","#d4e11a","#d7e219","#dae218","#dce218","#dfe318","#e1e318","#e4e318","#e7e419","#e9e419","#ece41a","#eee51b","#f1e51c","#f3e51e","#f6e61f","#f8e621","#fae622","#fde724"]},"id":"26789","type":"LinearColorMapper"},{"attributes":{"coordinates":null,"data_source":{"id":"26955"},"glyph":{"id":"26958"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"26960"},"nonselection_glyph":{"id":"26959"},"selection_glyph":{"id":"26963"},"view":{"id":"26962"}},"id":"26961","type":"GlyphRenderer"},{"attributes":{"coordinates":null,"data_source":{"id":"27099"},"glyph":{"id":"27102"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"27104"},"nonselection_glyph":{"id":"27103"},"selection_glyph":{"id":"27107"},"view":{"id":"27106"}},"id":"27105","type":"GlyphRenderer"},{"attributes":{"source":{"id":"26790"}},"id":"26799","type":"CDSView"},{"attributes":{},"id":"27226","type":"UnionRenderers"},{"attributes":{},"id":"27250","type":"UnionRenderers"},{"attributes":{},"id":"26803","type":"Selection"},{"attributes":{"coordinates":null,"data_source":{"id":"27090"},"glyph":{"id":"27093"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"27095"},"nonselection_glyph":{"id":"27094"},"selection_glyph":{"id":"27098"},"view":{"id":"27097"}},"id":"27096","type":"GlyphRenderer"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26960","type":"Line"},{"attributes":{},"id":"27202","type":"UnionRenderers"},{"attributes":{"margin":[5,5,5,5],"name":"HSpacer1919458","sizing_mode":"stretch_width"},"id":"27634","type":"Spacer"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27095","type":"Line"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26967","type":"Line"},{"attributes":{"source":{"id":"26955"}},"id":"26962","type":"CDSView"},{"attributes":{"margin":[5,5,5,5],"name":"HSpacer1919457","sizing_mode":"stretch_width"},"id":"27631","type":"Spacer"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26963","type":"Line"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27102","type":"Line"},{"attributes":{"source":{"id":"27090"}},"id":"27097","type":"CDSView"},{"attributes":{"coordinates":null,"data_source":{"id":"26790"},"glyph":{"id":"26793"},"group":null,"hover_glyph":{"id":"26796"},"muted_glyph":{"id":"26797"},"nonselection_glyph":{"id":"26794"},"selection_glyph":{"id":"26795"},"view":{"id":"26799"}},"id":"26798","type":"GlyphRenderer"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27098","type":"Line"},{"attributes":{"children":[{"id":"27633"}],"css_classes":["panel-widget-box"],"margin":[5,5,5,5],"name":"WidgetBox1919450"},"id":"27632","type":"Column"},{"attributes":{"coordinates":null,"data_source":{"id":"26964"},"glyph":{"id":"26967"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"26969"},"nonselection_glyph":{"id":"26968"},"selection_glyph":{"id":"26972"},"view":{"id":"26971"}},"id":"26970","type":"GlyphRenderer"},{"attributes":{},"id":"27228","type":"UnionRenderers"},{"attributes":{},"id":"27204","type":"UnionRenderers"},{"attributes":{"code":"\n                              const x = special_vars.x\n                              const y = special_vars.y\n                              const XX = x - y*0.5773502691896258\n                              return XX.toFixed(2)\n                          "},"id":"26724","type":"CustomJSHover"},{"attributes":{},"id":"26800","type":"BasicTicker"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26968","type":"Line"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26806","type":"Line"},{"attributes":{"coordinates":null,"data_source":{"id":"27117"},"glyph":{"id":"27120"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"27122"},"nonselection_glyph":{"id":"27121"},"selection_glyph":{"id":"27125"},"view":{"id":"27124"}},"id":"27123","type":"GlyphRenderer"},{"attributes":{"js_property_callbacks":{"change:value":[{"id":"27728"}]},"margin":[20,20,20,20],"min_width":250,"options":["GaAs","GaP","GaSb","InP","Si"],"title":"Substrate:","value":"GaAs","width":250},"id":"27633","type":"panel.models.widgets.CustomSelect"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26805","type":"Line"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26969","type":"Line"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27103","type":"Line"},{"attributes":{"coordinates":null,"data_source":{"id":"26802"},"glyph":{"id":"26805"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"26807"},"nonselection_glyph":{"id":"26806"},"selection_glyph":{"id":"26810"},"view":{"id":"26809"}},"id":"26808","type":"GlyphRenderer"},{"attributes":{},"id":"26965","type":"Selection"},{"attributes":{"data":{"x":{"__ndarray__":"AAAAAABAVUAAAAAAACBWQA==","dtype":"float64","order":"little","shape":[2]},"y":{"__ndarray__":"38fSORP7OUDfx9I5E/s5QA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"27100"},"selection_policy":{"id":"27238"}},"id":"27099","type":"ColumnDataSource"},{"attributes":{"data":{"text":["GaP"],"x":[43.0],"y":[-12.124355652982143]},"selected":{"id":"26812"},"selection_policy":{"id":"27174"}},"id":"26811","type":"ColumnDataSource"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27104","type":"Line"},{"attributes":{"source":{"id":"26901"}},"id":"26908","type":"CDSView"},{"attributes":{"source":{"id":"26973"}},"id":"26980","type":"CDSView"},{"attributes":{},"id":"27100","type":"Selection"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26842","type":"Line"},{"attributes":{"source":{"id":"26964"}},"id":"26971","type":"CDSView"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26807","type":"Line"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26972","type":"Line"},{"attributes":{"source":{"id":"27108"}},"id":"27115","type":"CDSView"},{"attributes":{"source":{"id":"27099"}},"id":"27106","type":"CDSView"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26843","type":"Line"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27107","type":"Line"},{"attributes":{"source":{"id":"26802"}},"id":"26809","type":"CDSView"},{"attributes":{},"id":"27230","type":"UnionRenderers"},{"attributes":{},"id":"27206","type":"UnionRenderers"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26810","type":"Line"},{"attributes":{"end":118.1,"reset_end":118.1,"reset_start":-15.100000000000001,"start":-15.100000000000001,"tags":[[["x","x",null]]]},"id":"26734","type":"Range1d"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26981","type":"Line"},{"attributes":{},"id":"26839","type":"Selection"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27116","type":"Line"},{"attributes":{"text_align":{"value":"center"},"text_alpha":{"value":0.2},"text_baseline":{"value":"middle"},"text_color":{"value":"black"},"text_font_size":{"value":"3em"},"x":{"field":"x"},"y":{"field":"y"}},"id":"26816","type":"Text"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26985","type":"Line"},{"attributes":{"text_align":{"value":"center"},"text_alpha":{"value":0.1},"text_baseline":{"value":"middle"},"text_color":{"value":"black"},"text_font_size":{"value":"3em"},"x":{"field":"x"},"y":{"field":"y"}},"id":"26815","type":"Text"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27120","type":"Line"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27049","type":"Line"},{"attributes":{"data":{"text":["GaSb"],"x":[85.0],"y":[51.96152422706631]},"selected":{"id":"26821"},"selection_policy":{"id":"27176"}},"id":"26820","type":"ColumnDataSource"},{"attributes":{"coordinates":null,"data_source":{"id":"27045"},"glyph":{"id":"27048"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"27050"},"nonselection_glyph":{"id":"27049"},"selection_glyph":{"id":"27053"},"view":{"id":"27052"}},"id":"27051","type":"GlyphRenderer"},{"attributes":{},"id":"26812","type":"Selection"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26986","type":"Line"},{"attributes":{"coordinates":null,"data_source":{"id":"26991"},"glyph":{"id":"26994"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"26996"},"nonselection_glyph":{"id":"26995"},"selection_glyph":{"id":"26999"},"view":{"id":"26998"}},"id":"26997","type":"GlyphRenderer"},{"attributes":{"data":{"text":["GaAs"],"x":[10.0],"y":[43.30127018922193]},"selected":{"id":"26830"},"selection_policy":{"id":"27178"}},"id":"26829","type":"ColumnDataSource"},{"attributes":{},"id":"27232","type":"UnionRenderers"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26987","type":"Line"},{"attributes":{"text_align":{"value":"center"},"text_baseline":{"value":"middle"},"text_color":{"value":"black"},"text_font_size":{"value":"3em"},"x":{"field":"x"},"y":{"field":"y"}},"id":"26814","type":"Text"},{"attributes":{},"id":"27208","type":"UnionRenderers"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27121","type":"Line"},{"attributes":{},"id":"26983","type":"Selection"},{"attributes":{"coordinates":null,"data_source":{"id":"27126"},"glyph":{"id":"27129"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"27131"},"nonselection_glyph":{"id":"27130"},"selection_glyph":{"id":"27134"},"view":{"id":"27133"}},"id":"27132","type":"GlyphRenderer"},{"attributes":{"source":{"id":"26811"}},"id":"26818","type":"CDSView"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27122","type":"Line"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26841","type":"Line"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26994","type":"Line"},{"attributes":{},"id":"27118","type":"Selection"},{"attributes":{"coordinates":null,"data_source":{"id":"26811"},"glyph":{"id":"26814"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"26816"},"nonselection_glyph":{"id":"26815"},"selection_glyph":{"id":"26819"},"view":{"id":"26818"}},"id":"26817","type":"GlyphRenderer"},{"attributes":{"source":{"id":"26982"}},"id":"26989","type":"CDSView"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26990","type":"Line"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27129","type":"Line"},{"attributes":{"angle":{"value":0.0},"text":{"field":"text"},"text_align":{"value":"center"},"text_alpha":{"value":1.0},"text_baseline":{"value":"middle"},"text_color":{"value":"black"},"text_font_size":{"value":"3em"},"text_font_style":{"value":"normal"},"text_line_height":{"value":1.2},"x":{"field":"x"},"x_offset":{"value":0},"y":{"field":"y"},"y_offset":{"value":0}},"id":"26819","type":"Text"},{"attributes":{"source":{"id":"27117"}},"id":"27124","type":"CDSView"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27048","type":"Line"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27125","type":"Line"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27050","type":"Line"},{"attributes":{},"id":"27234","type":"UnionRenderers"},{"attributes":{},"id":"27210","type":"UnionRenderers"},{"attributes":{"angle":{"value":1.0471975511965976},"text_align":{"value":"center"},"text_baseline":{"value":"middle"},"text_color":{"value":"black"},"text_font_size":{"value":"3em"},"x":{"field":"x"},"y":{"field":"y"}},"id":"26832","type":"Text"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27113","type":"Line"},{"attributes":{"data":{"Label":["0","10","20","30","40","50","60","70","80","90","100"],"x":{"__ndarray__":"AAAAAAAACMAAAAAAAAAcQAAAAAAAADFAAAAAAAAAO0AAAAAAAIBCQAAAAAAAgEdAAAAAAACATEAAAAAAAMBQQAAAAAAAQFNAAAAAAADAVUAAAAAAAEBYQA==","dtype":"float64","order":"little","shape":[11]},"y":{"__ndarray__":"AQAAAAAAHMABAAAAAAAcwAEAAAAAABzAAQAAAAAAHMABAAAAAAAcwAEAAAAAABzAAQAAAAAAHMABAAAAAAAcwAEAAAAAABzAAQAAAAAAHMABAAAAAAAcwA==","dtype":"float64","order":"little","shape":[11]}},"selected":{"id":"27145"},"selection_policy":{"id":"27248"}},"id":"27144","type":"ColumnDataSource"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26995","type":"Line"},{"attributes":{"data":{"x":{"__ndarray__":"AAAAAAAAPkAAAAAAAAA8QA==","dtype":"float64","order":"little","shape":[2]},"y":{"__ndarray__":"38fSORP7SUDfx9I5E3tLQA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"26992"},"selection_policy":{"id":"27214"}},"id":"26991","type":"ColumnDataSource"},{"attributes":{"angle":{"value":-1.0471975511965976},"text_align":{"value":"center"},"text_alpha":{"value":0.1},"text_baseline":{"value":"middle"},"text_color":{"value":"black"},"text_font_size":{"value":"3em"},"x":{"field":"x"},"y":{"field":"y"}},"id":"26824","type":"Text"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26996","type":"Line"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27130","type":"Line"},{"attributes":{},"id":"26992","type":"Selection"},{"attributes":{"data":{"x":{"__ndarray__":"AAAAAAAAWUAAAAAAAOBZQA==","dtype":"float64","order":"little","shape":[2]},"y":{"__ndarray__":"AAAAAAAAAAAAAAAAAAAAAA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"27127"},"selection_policy":{"id":"27244"}},"id":"27126","type":"ColumnDataSource"},{"attributes":{"source":{"id":"26820"}},"id":"26827","type":"CDSView"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27131","type":"Line"},{"attributes":{"coordinates":null,"data_source":{"id":"26820"},"glyph":{"id":"26823"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"26825"},"nonselection_glyph":{"id":"26824"},"selection_glyph":{"id":"26828"},"view":{"id":"26827"}},"id":"26826","type":"GlyphRenderer"},{"attributes":{},"id":"27001","type":"Selection"},{"attributes":{},"id":"27127","type":"Selection"},{"attributes":{"coordinates":null,"data_source":{"id":"26901"},"glyph":{"id":"26904"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"26906"},"nonselection_glyph":{"id":"26905"},"selection_glyph":{"id":"26909"},"view":{"id":"26908"}},"id":"26907","type":"GlyphRenderer"},{"attributes":{"source":{"id":"26991"}},"id":"26998","type":"CDSView"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"26999","type":"Line"},{"attributes":{},"id":"26830","type":"Selection"},{"attributes":{"angle":{"value":-1.0471975511965976},"text_align":{"value":"center"},"text_baseline":{"value":"middle"},"text_color":{"value":"black"},"text_font_size":{"value":"3em"},"x":{"field":"x"},"y":{"field":"y"}},"id":"26823","type":"Text"},{"attributes":{"source":{"id":"27126"}},"id":"27133","type":"CDSView"},{"attributes":{"angle":{"value":-1.0471975511965976},"text_align":{"value":"center"},"text_alpha":{"value":0.2},"text_baseline":{"value":"middle"},"text_color":{"value":"black"},"text_font_size":{"value":"3em"},"x":{"field":"x"},"y":{"field":"y"}},"id":"26825","type":"Text"},{"attributes":{},"id":"27236","type":"UnionRenderers"},{"attributes":{"coordinates":null,"data_source":{"id":"27108"},"glyph":{"id":"27111"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"27113"},"nonselection_glyph":{"id":"27112"},"selection_glyph":{"id":"27116"},"view":{"id":"27115"}},"id":"27114","type":"GlyphRenderer"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27134","type":"Line"},{"attributes":{},"id":"27212","type":"UnionRenderers"},{"attributes":{},"id":"26821","type":"Selection"},{"attributes":{"angle":{"value":-1.0471975511965976},"text":{"field":"text"},"text_align":{"value":"center"},"text_alpha":{"value":1.0},"text_baseline":{"value":"middle"},"text_color":{"value":"black"},"text_font_size":{"value":"3em"},"text_font_style":{"value":"normal"},"text_line_height":{"value":1.2},"x":{"field":"x"},"x_offset":{"value":0},"y":{"field":"y"},"y_offset":{"value":0}},"id":"26828","type":"Text"},{"attributes":{},"id":"27136","type":"Selection"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27003","type":"Line"},{"attributes":{"data":{"x":[10,8],"y":{"__ndarray__":"AAAAAAAAAAAAAAAAAAAIwA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"26848"},"selection_policy":{"id":"27182"}},"id":"26847","type":"ColumnDataSource"},{"attributes":{"data":{"x":{"__ndarray__":"AAAAAACAQUAAAAAAAIBAQA==","dtype":"float64","order":"little","shape":[2]},"y":{"__ndarray__":"2pMgbpZPTkDakyBuls9PQA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"27001"},"selection_policy":{"id":"27216"}},"id":"27000","type":"ColumnDataSource"},{"attributes":{"data":{"Label":["100","90","80","70","60","50","40","30","20","10","0"],"x":{"__ndarray__":"AAAAAACATEAAAAAAAABPQAAAAAAAwFBAAAAAAAAAUkAAAAAAAEBTQAAAAAAAgFRAAAAAAADAVUAAAAAAAABXQAAAAAAAQFhAAAAAAACAWUAAAAAAAMBaQA==","dtype":"float64","order":"little","shape":[11]},"y":{"__ndarray__":"5fuEBZCmVUDoFV5rTnxTQOovN9EMUlFA2pMgbpZPTkDfx9I5E/tJQOX7hAWQpkVA6i830QxSQUDfx9I5E/s5QOovN9EMUjFA6i830QxSIUAAAAAAAAAAAA==","dtype":"float64","order":"little","shape":[11]}},"selected":{"id":"27136"},"selection_policy":{"id":"27246"}},"id":"27135","type":"ColumnDataSource"},{"attributes":{"data":{"x":{"__ndarray__":"AAAAAAAAREAAAAAAAABDQA==","dtype":"float64","order":"little","shape":[2]},"y":{"__ndarray__":"6i830QxSUUDqLzfRDBJSQA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"27010"},"selection_policy":{"id":"27218"}},"id":"27009","type":"ColumnDataSource"},{"attributes":{},"id":"26772","type":"AllLabels"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27053","type":"Line"},{"attributes":{"data":{"color":{"__ndarray__":"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","dtype":"float64","order":"little","shape":[4763]},"values":{"__ndarray__":"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","dtype":"float64","order":"little","shape":[4763]},"x":{"__ndarray__":"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","dtype":"float64","order":"little","shape":[4763]},"y":{"__ndarray__":"AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAKpMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/gDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAR6TudoWuSEBHpO52ha5IQEek7naFrkhAR6TudoWuSEBHpO52ha5IQEek7naFrkhAR6TudoWuSEBHpO52ha5IQEek7naFrkhAR6TudoWuSEBHpO52ha5IQEek7naFrkhAR6TudoWuSEBHpO52ha5IQEek7naFrkhAR6TudoWuSEBHpO52ha5IQEek7naFrkhAR6TudoWuSEBHpO52ha5IQEek7naFrkhAR6TudoWuSEBHpO52ha5IQEek7naFrkhAR6TudoWuSEBHpO52ha5IQEek7naFrkhAR6TudoWuSEBHpO52ha5IQEek7naFrkhAR6TudoWuSEBHpO52ha5IQEek7naFrkhAR6TudoWuSEBHpO52ha5IQEek7naFrkhAR6TudoWuSEBHpO52ha5IQEek7naFrkhAR6TudoWuSEBHpO52ha5IQEek7naFrkhAR6TudoWuSEBHpO52ha5IQHoFkGJfHUlAegWQYl8dSUB6BZBiXx1JQHoFkGJfHUlAegWQYl8dSUB6BZBiXx1JQHoFkGJfHUlAegWQYl8dSUB6BZBiXx1JQHoFkGJfHUlAegWQYl8dSUB6BZBiXx1JQHoFkGJfHUlAegWQYl8dSUB6BZBiXx1JQHoFkGJfHUlAegWQYl8dSUB6BZBiXx1JQHoFkGJfHUlAegWQYl8dSUB6BZBiXx1JQHoFkGJfHUlAegWQYl8dSUB6BZBiXx1JQHoFkGJfHUlAegWQYl8dSUB6BZBiXx1JQHoFkGJfHUlAegWQYl8dSUB6BZBiXx1JQHoFkGJfHUlAegWQYl8dSUB6BZBiXx1JQHoFkGJfHUlAegWQYl8dSUB6BZBiXx1JQHoFkGJfHUlAegWQYl8dSUB6BZBiXx1JQHoFkGJfHUlAegWQYl8dSUB6BZBiXx1JQHoFkGJfHUlArWYxTjmMSUCtZjFOOYxJQK1mMU45jElArWYxTjmMSUCtZjFOOYxJQK1mMU45jElArWYxTjmMSUCtZjFOOYxJQK1mMU45jElArWYxTjmMSUCtZjFOOYxJQK1mMU45jElArWYxTjmMSUCtZjFOOYxJQK1mMU45jElArWYxTjmMSUCtZjFOOYxJQK1mMU45jElArWYxTjmMSUCtZjFOOYxJQK1mMU45jElArWYxTjmMSUCtZjFOOYxJQK1mMU45jElArWYxTjmMSUCtZjFOOYxJQK1mMU45jElArWYxTjmMSUCtZjFOOYxJQK1mMU45jElArWYxTjmMSUCtZjFOOYxJQK1mMU45jElArWYxTjmMSUCtZjFOOYxJQK1mMU45jElArWYxTjmMSUCtZjFOOYxJQK1mMU45jElArWYxTjmMSUCtZjFOOYxJQK1mMU45jElA38fSORP7SUDfx9I5E/tJQN/H0jkT+0lA38fSORP7SUDfx9I5E/tJQN/H0jkT+0lA38fSORP7SUDfx9I5E/tJQN/H0jkT+0lA38fSORP7SUDfx9I5E/tJQN/H0jkT+0lA38fSORP7SUDfx9I5E/tJQN/H0jkT+0lA38fSORP7SUDfx9I5E/tJQN/H0jkT+0lA38fSORP7SUDfx9I5E/tJQN/H0jkT+0lA38fSORP7SUDfx9I5E/tJQN/H0jkT+0lA38fSORP7SUDfx9I5E/tJQN/H0jkT+0lA38fSORP7SUDfx9I5E/tJQN/H0jkT+0lA38fSORP7SUDfx9I5E/tJQN/H0jkT+0lA38fSORP7SUDfx9I5E/tJQN/H0jkT+0lA38fSORP7SUDfx9I5E/tJQN/H0jkT+0lA38fSORP7SUDfx9I5E/tJQBIpdCXtaUpAEil0Je1pSkASKXQl7WlKQBIpdCXtaUpAEil0Je1pSkASKXQl7WlKQBIpdCXtaUpAEil0Je1pSkASKXQl7WlKQBIpdCXtaUpAEil0Je1pSkASKXQl7WlKQBIpdCXtaUpAEil0Je1pSkASKXQl7WlKQBIpdCXtaUpAEil0Je1pSkASKXQl7WlKQBIpdCXtaUpAEil0Je1pSkASKXQl7WlKQBIpdCXtaUpAEil0Je1pSkASKXQl7WlKQBIpdCXtaUpAEil0Je1pSkASKXQl7WlKQBIpdCXtaUpAEil0Je1pSkASKXQl7WlKQBIpdCXtaUpAEil0Je1pSkASKXQl7WlKQBIpdCXtaUpAEil0Je1pSkASKXQl7WlKQBIpdCXtaUpAEil0Je1pSkASKXQl7WlKQBIpdCXtaUpARYoVEcfYSkBFihURx9hKQEWKFRHH2EpARYoVEcfYSkBFihURx9hKQEWKFRHH2EpARYoVEcfYSkBFihURx9hKQEWKFRHH2EpARYoVEcfYSkBFihURx9hKQEWKFRHH2EpARYoVEcfYSkBFihURx9hKQEWKFRHH2EpARYoVEcfYSkBFihURx9hKQEWKFRHH2EpARYoVEcfYSkBFihURx9hKQEWKFRHH2EpARYoVEcfYSkBFihURx9hKQEWKFRHH2EpARYoVEcfYSkBFihURx9hKQEWKFRHH2EpARYoVEcfYSkBFihURx9hKQEWKFRHH2EpARYoVEcfYSkBFihURx9hKQEWKFRHH2EpARYoVEcfYSkBFihURx9hKQEWKFRHH2EpARYoVEcfYSkBFihURx9hKQEWKFRHH2EpAd+u2/KBHS0B367b8oEdLQHfrtvygR0tAd+u2/KBHS0B367b8oEdLQHfrtvygR0tAd+u2/KBHS0B367b8oEdLQHfrtvygR0tAd+u2/KBHS0B367b8oEdLQHfrtvygR0tAd+u2/KBHS0B367b8oEdLQHfrtvygR0tAd+u2/KBHS0B367b8oEdLQHfrtvygR0tAd+u2/KBHS0B367b8oEdLQHfrtvygR0tAd+u2/KBHS0B367b8oEdLQHfrtvygR0tAd+u2/KBHS0B367b8oEdLQHfrtvygR0tAd+u2/KBHS0B367b8oEdLQHfrtvygR0tAd+u2/KBHS0B367b8oEdLQHfrtvygR0tAd+u2/KBHS0B367b8oEdLQHfrtvygR0tAd+u2/KBHS0B367b8oEdLQKpMWOh6tktAqkxY6Hq2S0CqTFjoerZLQKpMWOh6tktAqkxY6Hq2S0CqTFjoerZLQKpMWOh6tktAqkxY6Hq2S0CqTFjoerZLQKpMWOh6tktAqkxY6Hq2S0CqTFjoerZLQKpMWOh6tktAqkxY6Hq2S0CqTFjoerZLQKpMWOh6tktAqkxY6Hq2S0CqTFjoerZLQKpMWOh6tktAqkxY6Hq2S0CqTFjoerZLQKpMWOh6tktAqkxY6Hq2S0CqTFjoerZLQKpMWOh6tktAqkxY6Hq2S0CqTFjoerZLQKpMWOh6tktAqkxY6Hq2S0CqTFjoerZLQKpMWOh6tktAqkxY6Hq2S0CqTFjoerZLQKpMWOh6tktAqkxY6Hq2S0CqTFjoerZLQKpMWOh6tktA3a3501QlTEDdrfnTVCVMQN2t+dNUJUxA3a3501QlTEDdrfnTVCVMQN2t+dNUJUxA3a3501QlTEDdrfnTVCVMQN2t+dNUJUxA3a3501QlTEDdrfnTVCVMQN2t+dNUJUxA3a3501QlTEDdrfnTVCVMQN2t+dNUJUxA3a3501QlTEDdrfnTVCVMQN2t+dNUJUxA3a3501QlTEDdrfnTVCVMQN2t+dNUJUxA3a3501QlTEDdrfnTVCVMQN2t+dNUJUxA3a3501QlTEDdrfnTVCVMQN2t+dNUJUxA3a3501QlTEDdrfnTVCVMQN2t+dNUJUxA3a3501QlTEDdrfnTVCVMQN2t+dNUJUxA3a3501QlTEDdrfnTVCVMQN2t+dNUJUxADw+bvy6UTEAPD5u/LpRMQA8Pm78ulExADw+bvy6UTEAPD5u/LpRMQA8Pm78ulExADw+bvy6UTEAPD5u/LpRMQA8Pm78ulExADw+bvy6UTEAPD5u/LpRMQA8Pm78ulExADw+bvy6UTEAPD5u/LpRMQA8Pm78ulExADw+bvy6UTEAPD5u/LpRMQA8Pm78ulExADw+bvy6UTEAPD5u/LpRMQA8Pm78ulExADw+bvy6UTEAPD5u/LpRMQA8Pm78ulExADw+bvy6UTEAPD5u/LpRMQA8Pm78ulExADw+bvy6UTEAPD5u/LpRMQA8Pm78ulExADw+bvy6UTEAPD5u/LpRMQA8Pm78ulExADw+bvy6UTEAPD5u/LpRMQEJwPKsIA01AQnA8qwgDTUBCcDyrCANNQEJwPKsIA01AQnA8qwgDTUBCcDyrCANNQEJwPKsIA01AQnA8qwgDTUBCcDyrCANNQEJwPKsIA01AQnA8qwgDTUBCcDyrCANNQEJwPKsIA01AQnA8qwgDTUBCcDyrCANNQEJwPKsIA01AQnA8qwgDTUBCcDyrCANNQEJwPKsIA01AQnA8qwgDTUBCcDyrCANNQEJwPKsIA01AQnA8qwgDTUBCcDyrCANNQEJwPKsIA01AQnA8qwgDTUBCcDyrCANNQEJwPKsIA01AQnA8qwgDTUBCcDyrCANNQEJwPKsIA01AQnA8qwgDTUBCcDyrCANNQEJwPKsIA01AddHdluJxTUB10d2W4nFNQHXR3ZbicU1AddHdluJxTUB10d2W4nFNQHXR3ZbicU1AddHdluJxTUB10d2W4nFNQHXR3ZbicU1AddHdluJxTUB10d2W4nFNQHXR3ZbicU1AddHdluJxTUB10d2W4nFNQHXR3ZbicU1AddHdluJxTUB10d2W4nFNQHXR3ZbicU1AddHdluJxTUB10d2W4nFNQHXR3ZbicU1AddHdluJxTUB10d2W4nFNQHXR3ZbicU1AddHdluJxTUB10d2W4nFNQHXR3ZbicU1AddHdluJxTUB10d2W4nFNQHXR3ZbicU1AddHdluJxTUCnMn+CvOBNQKcyf4K84E1ApzJ/grzgTUCnMn+CvOBNQKcyf4K84E1ApzJ/grzgTUCnMn+CvOBNQKcyf4K84E1ApzJ/grzgTUCnMn+CvOBNQKcyf4K84E1ApzJ/grzgTUCnMn+CvOBNQKcyf4K84E1ApzJ/grzgTUCnMn+CvOBNQKcyf4K84E1ApzJ/grzgTUCnMn+CvOBNQKcyf4K84E1ApzJ/grzgTUCnMn+CvOBNQKcyf4K84E1ApzJ/grzgTUCnMn+CvOBNQKcyf4K84E1ApzJ/grzgTUCnMn+CvOBNQNqTIG6WT05A2pMgbpZPTkDakyBulk9OQNqTIG6WT05A2pMgbpZPTkDakyBulk9OQNqTIG6WT05A2pMgbpZPTkDakyBulk9OQNqTIG6WT05A2pMgbpZPTkDakyBulk9OQNqTIG6WT05A2pMgbpZPTkDakyBulk9OQNqTIG6WT05A2pMgbpZPTkDakyBulk9OQNqTIG6WT05A2pMgbpZPTkDakyBulk9OQNqTIG6WT05A2pMgbpZPTkDakyBulk9OQNqTIG6WT05ADfXBWXC+TkAN9cFZcL5OQA31wVlwvk5ADfXBWXC+TkAN9cFZcL5OQA31wVlwvk5ADfXBWXC+TkAN9cFZcL5OQA31wVlwvk5ADfXBWXC+TkAN9cFZcL5OQA31wVlwvk5ADfXBWXC+TkAN9cFZcL5OQA31wVlwvk5ADfXBWXC+TkAN9cFZcL5OQA31wVlwvk5ADfXBWXC+TkAN9cFZcL5OQA31wVlwvk5ADfXBWXC+TkA/VmNFSi1PQD9WY0VKLU9AP1ZjRUotT0A/VmNFSi1PQD9WY0VKLU9AP1ZjRUotT0A/VmNFSi1PQD9WY0VKLU9AP1ZjRUotT0A/VmNFSi1PQD9WY0VKLU9AP1ZjRUotT0A/VmNFSi1PQD9WY0VKLU9AP1ZjRUotT0A/VmNFSi1PQD9WY0VKLU9AP1ZjRUotT0A/VmNFSi1PQHK3BDEknE9AcrcEMSScT0BytwQxJJxPQHK3BDEknE9AcrcEMSScT0BytwQxJJxPQHK3BDEknE9AcrcEMSScT0BytwQxJJxPQHK3BDEknE9AcrcEMSScT0BytwQxJJxPQHK3BDEknE9AcrcEMSScT0BytwQxJJxPQHK3BDEknE9AUgxTDn8FUEBSDFMOfwVQQFIMUw5/BVBAUgxTDn8FUEBSDFMOfwVQQFIMUw5/BVBAUgxTDn8FUEBSDFMOfwVQQFIMUw5/BVBAUgxTDn8FUEBSDFMOfwVQQFIMUw5/BVBAUgxTDn8FUEDsvCME7DxQQOy8IwTsPFBA7LwjBOw8UEDsvCME7DxQQOy8IwTsPFBA7LwjBOw8UEDsvCME7DxQQOy8IwTsPFBA7LwjBOw8UEDsvCME7DxQQIVt9PlYdFBAhW30+Vh0UECFbfT5WHRQQIVt9PlYdFBAhW30+Vh0UECFbfT5WHRQQB4exe/Fq1BAHh7F78WrUEAeHsXvxatQQA==","dtype":"float64","order":"little","shape":[4763]}},"selected":{"id":"26791"},"selection_policy":{"id":"27170"}},"id":"26790","type":"ColumnDataSource"},{"attributes":{"callback":null,"formatters":{"$indices":{"id":"26726"},"$x":{"id":"26724"},"$y":{"id":"26725"}},"renderers":[{"id":"26798"}],"tooltips":[["GaP","$x{custom}%"],["GaSb","$y{custom}%"],["GaAs","$indices{custom}%"],["Strain","@values %"]]},"id":"26736","type":"HoverTool"},{"attributes":{"state":{"GaAs":{"content":"{\"events\": [{\"cols\": null, \"column_source\": {\"id\": \"26790\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"color\": {\"__ndarray__\": \"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\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [4763]}, \"values\": {\"__ndarray__\": \"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\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [4763]}, \"x\": {\"__ndarray__\": \"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\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [4763]}, \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAKpMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/gDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkCCUxuUmp5CQIJTG5SankJAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNAtbS8f3QNQ0C1tLx/dA1DQLW0vH90DUNA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQOgVXmtOfENA6BVea058Q0DoFV5rTnxDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NAGnf/VijrQ0Aad/9WKOtDQBp3/1Yo60NATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRATdigQgJaREBN2KBCAlpEQE3YoEICWkRAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQIA5Qi7cyERAgDlCLtzIRECAOUIu3MhEQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VAsprjGbY3RUCymuMZtjdFQLKa4xm2N0VA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVA5fuEBZCmRUDl+4QFkKZFQOX7hAWQpkVAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQBddJvFpFUZAF10m8WkVRkAXXSbxaRVGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZASr7H3EOERkBKvsfcQ4RGQEq+x9xDhEZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAfR9pyB3zRkB9H2nIHfNGQH0facgd80ZAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQK+ACrT3YUdAr4AKtPdhR0CvgAq092FHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdA4uGrn9HQR0Di4auf0dBHQOLhq5/R0EdAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAFUNNi6s/SEAVQ02Lqz9IQBVDTYurP0hAR6TudoWuSEBHpO52ha5IQEek7naFrkhAR6TudoWuSEBHpO52ha5IQEek7naFrkhAR6TudoWuSEBHpO52ha5IQEek7naFrkhAR6TudoWuSEBHpO52ha5IQEek7naFrkhAR6TudoWuSEBHpO52ha5IQEek7naFrkhAR6TudoWuSEBHpO52ha5IQEek7naFrkhAR6TudoWuSEBHpO52ha5IQEek7naFrkhAR6TudoWuSEBHpO52ha5IQEek7naFrkhAR6TudoWuSEBHpO52ha5IQEek7naFrkhAR6TudoWuSEBHpO52ha5IQEek7naFrkhAR6TudoWuSEBHpO52ha5IQEek7naFrkhAR6TudoWuSEBHpO52ha5IQEek7naFrkhAR6TudoWuSEBHpO52ha5IQEek7naFrkhAR6TudoWuSEBHpO52ha5IQEek7naFrkhAR6TudoWuSEBHpO52ha5IQHoFkGJfHUlAegWQYl8dSUB6BZBiXx1JQHoFkGJfHUlAegWQYl8dSUB6BZBiXx1JQHoFkGJfHUlAegWQYl8dSUB6BZBiXx1JQHoFkGJfHUlAegWQYl8dSUB6BZBiXx1JQHoFkGJfHUlAegWQYl8dSUB6BZBiXx1JQHoFkGJfHUlAegWQYl8dSUB6BZBiXx1JQHoFkGJfHUlAegWQYl8dSUB6BZBiXx1JQHoFkGJfHUlAegWQYl8dSUB6BZBiXx1JQHoFkGJfHUlAegWQYl8dSUB6BZBiXx1JQHoFkGJfHUlAegWQYl8dSUB6BZBiXx1JQHoFkGJfHUlAegWQYl8dSUB6BZBiXx1JQHoFkGJfHUlAegWQYl8dSUB6BZBiXx1JQHoFkGJfHUlAegWQYl8dSUB6BZBiXx1JQHoFkGJfHUlAegWQYl8dSUB6BZBiXx1JQHoFkGJfHUlArWYxTjmMSUCtZjFOOYxJQK1mMU45jElArWYxTjmMSUCtZjFOOYxJQK1mMU45jElArWYxTjmMSUCtZjFOOYxJQK1mMU45jElArWYxTjmMSUCtZjFOOYxJQK1mMU45jElArWYxTjmMSUCtZjFOOYxJQK1mMU45jElArWYxTjmMSUCtZjFOOYxJQK1mMU45jElArWYxTjmMSUCtZjFOOYxJQK1mMU45jElArWYxTjmMSUCtZjFOOYxJQK1mMU45jElArWYxTjmMSUCtZjFOOYxJQK1mMU45jElArWYxTjmMSUCtZjFOOYxJQK1mMU45jElArWYxTjmMSUCtZjFOOYxJQK1mMU45jElArWYxTjmMSUCtZjFOOYxJQK1mMU45jElArWYxTjmMSUCtZjFOOYxJQK1mMU45jElArWYxTjmMSUCtZjFOOYxJQK1mMU45jElA38fSORP7SUDfx9I5E/tJQN/H0jkT+0lA38fSORP7SUDfx9I5E/tJQN/H0jkT+0lA38fSORP7SUDfx9I5E/tJQN/H0jkT+0lA38fSORP7SUDfx9I5E/tJQN/H0jkT+0lA38fSORP7SUDfx9I5E/tJQN/H0jkT+0lA38fSORP7SUDfx9I5E/tJQN/H0jkT+0lA38fSORP7SUDfx9I5E/tJQN/H0jkT+0lA38fSORP7SUDfx9I5E/tJQN/H0jkT+0lA38fSORP7SUDfx9I5E/tJQN/H0jkT+0lA38fSORP7SUDfx9I5E/tJQN/H0jkT+0lA38fSORP7SUDfx9I5E/tJQN/H0jkT+0lA38fSORP7SUDfx9I5E/tJQN/H0jkT+0lA38fSORP7SUDfx9I5E/tJQN/H0jkT+0lA38fSORP7SUDfx9I5E/tJQBIpdCXtaUpAEil0Je1pSkASKXQl7WlKQBIpdCXtaUpAEil0Je1pSkASKXQl7WlKQBIpdCXtaUpAEil0Je1pSkASKXQl7WlKQBIpdCXtaUpAEil0Je1pSkASKXQl7WlKQBIpdCXtaUpAEil0Je1pSkASKXQl7WlKQBIpdCXtaUpAEil0Je1pSkASKXQl7WlKQBIpdCXtaUpAEil0Je1pSkASKXQl7WlKQBIpdCXtaUpAEil0Je1pSkASKXQl7WlKQBIpdCXtaUpAEil0Je1pSkASKXQl7WlKQBIpdCXtaUpAEil0Je1pSkASKXQl7WlKQBIpdCXtaUpAEil0Je1pSkASKXQl7WlKQBIpdCXtaUpAEil0Je1pSkASKXQl7WlKQBIpdCXtaUpAEil0Je1pSkASKXQl7WlKQBIpdCXtaUpARYoVEcfYSkBFihURx9hKQEWKFRHH2EpARYoVEcfYSkBFihURx9hKQEWKFRHH2EpARYoVEcfYSkBFihURx9hKQEWKFRHH2EpARYoVEcfYSkBFihURx9hKQEWKFRHH2EpARYoVEcfYSkBFihURx9hKQEWKFRHH2EpARYoVEcfYSkBFihURx9hKQEWKFRHH2EpARYoVEcfYSkBFihURx9hKQEWKFRHH2EpARYoVEcfYSkBFihURx9hKQEWKFRHH2EpARYoVEcfYSkBFihURx9hKQEWKFRHH2EpARYoVEcfYSkBFihURx9hKQEWKFRHH2EpARYoVEcfYSkBFihURx9hKQEWKFRHH2EpARYoVEcfYSkBFihURx9hKQEWKFRHH2EpARYoVEcfYSkBFihURx9hKQEWKFRHH2EpAd+u2/KBHS0B367b8oEdLQHfrtvygR0tAd+u2/KBHS0B367b8oEdLQHfrtvygR0tAd+u2/KBHS0B367b8oEdLQHfrtvygR0tAd+u2/KBHS0B367b8oEdLQHfrtvygR0tAd+u2/KBHS0B367b8oEdLQHfrtvygR0tAd+u2/KBHS0B367b8oEdLQHfrtvygR0tAd+u2/KBHS0B367b8oEdLQHfrtvygR0tAd+u2/KBHS0B367b8oEdLQHfrtvygR0tAd+u2/KBHS0B367b8oEdLQHfrtvygR0tAd+u2/KBHS0B367b8oEdLQHfrtvygR0tAd+u2/KBHS0B367b8oEdLQHfrtvygR0tAd+u2/KBHS0B367b8oEdLQHfrtvygR0tAd+u2/KBHS0B367b8oEdLQKpMWOh6tktAqkxY6Hq2S0CqTFjoerZLQKpMWOh6tktAqkxY6Hq2S0CqTFjoerZLQKpMWOh6tktAqkxY6Hq2S0CqTFjoerZLQKpMWOh6tktAqkxY6Hq2S0CqTFjoerZLQKpMWOh6tktAqkxY6Hq2S0CqTFjoerZLQKpMWOh6tktAqkxY6Hq2S0CqTFjoerZLQKpMWOh6tktAqkxY6Hq2S0CqTFjoerZLQKpMWOh6tktAqkxY6Hq2S0CqTFjoerZLQKpMWOh6tktAqkxY6Hq2S0CqTFjoerZLQKpMWOh6tktAqkxY6Hq2S0CqTFjoerZLQKpMWOh6tktAqkxY6Hq2S0CqTFjoerZLQKpMWOh6tktAqkxY6Hq2S0CqTFjoerZLQKpMWOh6tktA3a3501QlTEDdrfnTVCVMQN2t+dNUJUxA3a3501QlTEDdrfnTVCVMQN2t+dNUJUxA3a3501QlTEDdrfnTVCVMQN2t+dNUJUxA3a3501QlTEDdrfnTVCVMQN2t+dNUJUxA3a3501QlTEDdrfnTVCVMQN2t+dNUJUxA3a3501QlTEDdrfnTVCVMQN2t+dNUJUxA3a3501QlTEDdrfnTVCVMQN2t+dNUJUxA3a3501QlTEDdrfnTVCVMQN2t+dNUJUxA3a3501QlTEDdrfnTVCVMQN2t+dNUJUxA3a3501QlTEDdrfnTVCVMQN2t+dNUJUxA3a3501QlTEDdrfnTVCVMQN2t+dNUJUxA3a3501QlTEDdrfnTVCVMQN2t+dNUJUxADw+bvy6UTEAPD5u/LpRMQA8Pm78ulExADw+bvy6UTEAPD5u/LpRMQA8Pm78ulExADw+bvy6UTEAPD5u/LpRMQA8Pm78ulExADw+bvy6UTEAPD5u/LpRMQA8Pm78ulExADw+bvy6UTEAPD5u/LpRMQA8Pm78ulExADw+bvy6UTEAPD5u/LpRMQA8Pm78ulExADw+bvy6UTEAPD5u/LpRMQA8Pm78ulExADw+bvy6UTEAPD5u/LpRMQA8Pm78ulExADw+bvy6UTEAPD5u/LpRMQA8Pm78ulExADw+bvy6UTEAPD5u/LpRMQA8Pm78ulExADw+bvy6UTEAPD5u/LpRMQA8Pm78ulExADw+bvy6UTEAPD5u/LpRMQEJwPKsIA01AQnA8qwgDTUBCcDyrCANNQEJwPKsIA01AQnA8qwgDTUBCcDyrCANNQEJwPKsIA01AQnA8qwgDTUBCcDyrCANNQEJwPKsIA01AQnA8qwgDTUBCcDyrCANNQEJwPKsIA01AQnA8qwgDTUBCcDyrCANNQEJwPKsIA01AQnA8qwgDTUBCcDyrCANNQEJwPKsIA01AQnA8qwgDTUBCcDyrCANNQEJwPKsIA01AQnA8qwgDTUBCcDyrCANNQEJwPKsIA01AQnA8qwgDTUBCcDyrCANNQEJwPKsIA01AQnA8qwgDTUBCcDyrCANNQEJwPKsIA01AQnA8qwgDTUBCcDyrCANNQEJwPKsIA01AddHdluJxTUB10d2W4nFNQHXR3ZbicU1AddHdluJxTUB10d2W4nFNQHXR3ZbicU1AddHdluJxTUB10d2W4nFNQHXR3ZbicU1AddHdluJxTUB10d2W4nFNQHXR3ZbicU1AddHdluJxTUB10d2W4nFNQHXR3ZbicU1AddHdluJxTUB10d2W4nFNQHXR3ZbicU1AddHdluJxTUB10d2W4nFNQHXR3ZbicU1AddHdluJxTUB10d2W4nFNQHXR3ZbicU1AddHdluJxTUB10d2W4nFNQHXR3ZbicU1AddHdluJxTUB10d2W4nFNQHXR3ZbicU1AddHdluJxTUCnMn+CvOBNQKcyf4K84E1ApzJ/grzgTUCnMn+CvOBNQKcyf4K84E1ApzJ/grzgTUCnMn+CvOBNQKcyf4K84E1ApzJ/grzgTUCnMn+CvOBNQKcyf4K84E1ApzJ/grzgTUCnMn+CvOBNQKcyf4K84E1ApzJ/grzgTUCnMn+CvOBNQKcyf4K84E1ApzJ/grzgTUCnMn+CvOBNQKcyf4K84E1ApzJ/grzgTUCnMn+CvOBNQKcyf4K84E1ApzJ/grzgTUCnMn+CvOBNQKcyf4K84E1ApzJ/grzgTUCnMn+CvOBNQNqTIG6WT05A2pMgbpZPTkDakyBulk9OQNqTIG6WT05A2pMgbpZPTkDakyBulk9OQNqTIG6WT05A2pMgbpZPTkDakyBulk9OQNqTIG6WT05A2pMgbpZPTkDakyBulk9OQNqTIG6WT05A2pMgbpZPTkDakyBulk9OQNqTIG6WT05A2pMgbpZPTkDakyBulk9OQNqTIG6WT05A2pMgbpZPTkDakyBulk9OQNqTIG6WT05A2pMgbpZPTkDakyBulk9OQNqTIG6WT05ADfXBWXC+TkAN9cFZcL5OQA31wVlwvk5ADfXBWXC+TkAN9cFZcL5OQA31wVlwvk5ADfXBWXC+TkAN9cFZcL5OQA31wVlwvk5ADfXBWXC+TkAN9cFZcL5OQA31wVlwvk5ADfXBWXC+TkAN9cFZcL5OQA31wVlwvk5ADfXBWXC+TkAN9cFZcL5OQA31wVlwvk5ADfXBWXC+TkAN9cFZcL5OQA31wVlwvk5ADfXBWXC+TkA/VmNFSi1PQD9WY0VKLU9AP1ZjRUotT0A/VmNFSi1PQD9WY0VKLU9AP1ZjRUotT0A/VmNFSi1PQD9WY0VKLU9AP1ZjRUotT0A/VmNFSi1PQD9WY0VKLU9AP1ZjRUotT0A/VmNFSi1PQD9WY0VKLU9AP1ZjRUotT0A/VmNFSi1PQD9WY0VKLU9AP1ZjRUotT0A/VmNFSi1PQHK3BDEknE9AcrcEMSScT0BytwQxJJxPQHK3BDEknE9AcrcEMSScT0BytwQxJJxPQHK3BDEknE9AcrcEMSScT0BytwQxJJxPQHK3BDEknE9AcrcEMSScT0BytwQxJJxPQHK3BDEknE9AcrcEMSScT0BytwQxJJxPQHK3BDEknE9AUgxTDn8FUEBSDFMOfwVQQFIMUw5/BVBAUgxTDn8FUEBSDFMOfwVQQFIMUw5/BVBAUgxTDn8FUEBSDFMOfwVQQFIMUw5/BVBAUgxTDn8FUEBSDFMOfwVQQFIMUw5/BVBAUgxTDn8FUEDsvCME7DxQQOy8IwTsPFBA7LwjBOw8UEDsvCME7DxQQOy8IwTsPFBA7LwjBOw8UEDsvCME7DxQQOy8IwTsPFBA7LwjBOw8UEDsvCME7DxQQIVt9PlYdFBAhW30+Vh0UECFbfT5WHRQQIVt9PlYdFBAhW30+Vh0UECFbfT5WHRQQB4exe/Fq1BAHh7F78WrUEAeHsXvxatQQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [4763]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26802\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAABZQAAAAAAAAElAAAAAAAAAAAA=\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [4]}, \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAAAOX7hAWQplVAAAAAAAAAAAA=\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [4]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26811\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"text\": [\"GaP\"], \"x\": [43.0], \"y\": [-12.124355652982143]}}, {\"cols\": null, \"column_source\": {\"id\": \"26820\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"text\": [\"GaSb\"], \"x\": [85.0], \"y\": [51.96152422706631]}}, {\"cols\": null, \"column_source\": {\"id\": \"26829\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"text\": [\"GaAs\"], \"x\": [10.0], \"y\": [43.30127018922193]}}, {\"cols\": null, \"column_source\": {\"id\": \"26838\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [0, -2], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26847\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [10, 8], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26856\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [20, 18], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26865\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [30, 28], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26874\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [40, 38], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26883\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [50, 48], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26892\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [60, 58], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26901\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [70, 68], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26910\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [80, 78], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26919\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [90, 88], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26928\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [100, 98], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26937\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAAwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26946\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAFEAAAAAAAAAIQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSIUDqLzfRDFInQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26955\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAJEAAAAAAAAAgQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSMUDqLzfRDFI0QA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26964\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAALkAAAAAAAAAqQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"38fSORP7OUDfx9I5E/s8QA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26973\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAANEAAAAAAAAAyQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSQUDqLzfRDNJCQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26982\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAOUAAAAAAAAA3QA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"5fuEBZCmRUDl+4QFkCZHQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26991\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAPkAAAAAAAAA8QA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"38fSORP7SUDfx9I5E3tLQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27000\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAACAQUAAAAAAAIBAQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"2pMgbpZPTkDakyBuls9PQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27009\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAREAAAAAAAABDQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSUUDqLzfRDBJSQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27018\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAACARkAAAAAAAIBFQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6BVea058U0DoFV5rTjxUQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27027\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAASUAAAAAAAABIQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"5fuEBZCmVUDl+4QFkGZWQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27036\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAASUAAAAAAAMBKQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"5fuEBZCmVUDl+4QFkKZVQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27045\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAACAS0AAAAAAAEBNQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6BVea058U0DoFV5rTnxTQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27054\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAATkAAAAAAAMBPQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSUUDqLzfRDFJRQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27063\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAABAUEAAAAAAACBRQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"2pMgbpZPTkDakyBulk9OQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27072\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAACAUUAAAAAAAGBSQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"38fSORP7SUDfx9I5E/tJQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27081\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAADAUkAAAAAAAKBTQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"5fuEBZCmRUDl+4QFkKZFQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27090\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAVEAAAAAAAOBUQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSQUDqLzfRDFJBQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27099\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAABAVUAAAAAAACBWQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"38fSORP7OUDfx9I5E/s5QA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27108\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAACAVkAAAAAAAGBXQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSMUDqLzfRDFIxQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27117\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAADAV0AAAAAAAKBYQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSIUDqLzfRDFIhQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27126\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAWUAAAAAAAOBZQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAAAA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27135\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"Label\": [\"100\", \"90\", \"80\", \"70\", \"60\", \"50\", \"40\", \"30\", \"20\", \"10\", \"0\"], \"x\": {\"__ndarray__\": \"AAAAAACATEAAAAAAAABPQAAAAAAAwFBAAAAAAAAAUkAAAAAAAEBTQAAAAAAAgFRAAAAAAADAVUAAAAAAAABXQAAAAAAAQFhAAAAAAACAWUAAAAAAAMBaQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}, \"y\": {\"__ndarray__\": \"5fuEBZCmVUDoFV5rTnxTQOovN9EMUlFA2pMgbpZPTkDfx9I5E/tJQOX7hAWQpkVA6i830QxSQUDfx9I5E/s5QOovN9EMUjFA6i830QxSIUAAAAAAAAAAAA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27144\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"Label\": [\"0\", \"10\", \"20\", \"30\", \"40\", \"50\", \"60\", \"70\", \"80\", \"90\", \"100\"], \"x\": {\"__ndarray__\": \"AAAAAAAACMAAAAAAAAAcQAAAAAAAADFAAAAAAAAAO0AAAAAAAIBCQAAAAAAAgEdAAAAAAACATEAAAAAAAMBQQAAAAAAAQFNAAAAAAADAVUAAAAAAAEBYQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}, \"y\": {\"__ndarray__\": \"AQAAAAAAHMABAAAAAAAcwAEAAAAAABzAAQAAAAAAHMABAAAAAAAcwAEAAAAAABzAAQAAAAAAHMABAAAAAAAcwAEAAAAAABzAAQAAAAAAHMABAAAAAAAcwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27153\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"Label\": [\"100\", \"90\", \"80\", \"70\", \"60\", \"50\", \"40\", \"30\", \"20\", \"10\", \"0\"], \"x\": {\"__ndarray__\": \"AAAAAAAAEMAAAAAAAADwPwAAAAAAABhAAAAAAAAAJkAAAAAAAAAwQAAAAAAAADVAAAAAAAAAOkAAAAAAAAA/QAAAAAAAAEJAAAAAAACAREAAAAAAAABHQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}, \"y\": {\"__ndarray__\": \"AAAAAAAAEkDqLzfRDFIqQOovN9EM0jVA38fSORN7PkDqLzfRDJJDQOX7hAWQ5kdA38fSORM7TEDtSRA3y0dQQOovN9EMclJA6BVea06cVEDl+4QFkMZWQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}}}, {\"attr\": \"text\", \"hint\": null, \"kind\": \"ModelChanged\", \"model\": {\"id\": \"26738\"}, \"new\": \"Substrate:: GaAs\"}], \"references\": []}","header":"{\"msgid\": \"28855\", \"msgtype\": \"PATCH-DOC\"}","metadata":"{}"},"GaP":{"content":"{\"events\": [{\"cols\": null, \"column_source\": {\"id\": \"26790\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"color\": {\"__ndarray__\": \"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\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2737]}, \"values\": {\"__ndarray__\": \"upUSe9kXDsCgwJFZrs0NwMB/dux0gw3AsmOeLy05DcDoZeUe1+4MwNflJbZypAzAXak48f9ZDMCy2/TLfg8MwIkMMELvxAvAqC++T1F6C8AGnHHwpC8LwDEKGyDq5ArAlZSJ2iCaCsCYtoobSU8KwCdL6t5iBArAaYxyIG65CcDhEuzbam4JwHfUHQ1ZIwnAQSTNrzjYCMD/sL2/CY0IwDiEsTjMQQjAegJpFoD2B8DF6aJUJasHwJRQHO+7XwfAeqWQ4UMUB8AUrrknvcgGwN6GT70nfQbAEKEInoMxBsAGw5nF0OUFwCcHti8PmgXAGdsO2D5OBcD6/VO6XwIFwDGBM9JxtgTAycZZG3VqBMD2f3GRaR4EwHWtIzBP0gPAD54X8yWGA8DD7fLV7TkDwH+FWdSm7QLAVJnt6VChAsDeqE8S7FQCwMt8Hkl4CALA6if3ifW7AcDZBHXQY28BwLS1MRjDIgHArSPFXBPWAMB/fcWZVIkAwHU2x8qGPADATg261lPf/7+h0i/ue0X/v+03DtOFq/6/hDpwfHER/r+EWm3hPnf9v8CXGfnt3Py/pW6Fun5C/L+w2L0c8af7vzBKzBZFDfu/hLC2n3py+r9ubn+ukdf5v/NdJTqKPPm/jcujOWSh+L/RdfKjHwb4v2OLBXC8ave/qqjNlDrP9r+L2DcJmjP2vzWOLcTal/W/9qaUvPz79L80aE/p/1/0v9R6PEHkw/O/Ye02u6kn8791LxZOUIvyv6sPrvDX7vG/br3OmUBS8b8Dw0RAirXwv9YE2dq0GPC/1IOhwID37r/uHduOWb3tv8Ou2g30guy/H7AUK1BI6793QvbTbQ3qv98l5fVM0ui/lLM/fu2W57/P3lxaT1vmv/QvjHdyH+W/6MAVw1bj479lNToq/Kbiv5++MppiauG/xRAxAIot4L/fyb6S5ODdvzbdwMU2Ztu/0cCecwrr2L+Wvn92X2/Wv5IOfKg189O/z8Gc44x20b9IjLcDyvLNv0ikR7p798i/OM2gni77w7+NKbfIxPu9v3rd430t/7O/ALL8hi0BpL88JPOQzEMSvWFL4k/XsQ7AL6cx2MlnDsD7mnkdrh0OwGwGmxuE0w3AUzJ1zkuJDcCbz+UxBT8NwJ73yEGw9AzA3Cn5+UyqDMCZTE9W218MwD+rolJbFQzARvbI6szKC8CCQZYaMIALwI0E3d2ENQvAhRhuMMvqCsB5uBgOA6AKwF2AqnIsVQrAQWzvWUcKCsCa1rG/U78JwE55up9RdAnA1GrQ9UApCcBeH7m9Id4IwHxmOPPzkgjAomsQkrdHCMDCswGWbPwHwFwey/oSsQfAHeMpvKplB8BiktnVMxoHwMwSlEOuzgbAOaIRARqDBsAf1AgKdzcGwPGPLlrF6wXADRI27QSgBcCY6dC+NVQFwKP3rspXCAXAe29+DGu8BMD71Ot/b3AEwKH7oSBlJATAHgZK6kvYA8A9ZYvYI4wDwL7XC+fsPwPAKWhvEafzAsAsbVhTUqcCwImIZ6juWgLANKY7DHwOAsCV+nF6+sEBwHEDpu5pdQHAkYVxZMooAcCejGzXG9wAwPxpLUNejwDAZbRIo5FCAMC/jaLma+v/vzt+sF2WUf+/avvZoqK3/r9JSjqtkB3+v40w6XNgg/2/CPT67RHp/L+rWIASpU78v4KehtgZtPu/FIEXN3AZ+79LNDklqH76v25i7pnB4/m/miw2jLxI+b9WJwzzmK34v5VYaMVWEvi/xjY/+vV297+BpoGIdtv2vyz6HGfYP/a/cO36jBuk9b/ypQHxPwj1vwKxE4pFbPS/0AEQTyzQ87+17dE29DPzvwkuMTidl/K/Q9sBSif78b+abBRjkl7xv+y1NXrewfC/8uUuhgsl8L9cCIv7MhDvv2Xgdq8Q1u2/xrudFbCb7L9IrHQbEWHrv2Fjaa4zJuq/VTbiuxfr6L9zFD4xva/nvyqG1PsjdOa/Qqj1CEw45b/7KupFNfzjvylI85/fv+K/0MZKBEuD4b9/8yJgd0bgvwY4TUHJEt6/whryZSWY278EH2wIAx3Zv/TC4wJioda/g2tyL0Il1L/BWyJoo6jRv3th3Q0LV86/l7GGy9Bbyb//B/q8l1/Ev1CtpCu/xL6/l8w7l5dLD8BEPZO3pwEPwEpwb52ptw7ADZC0RJ1tDsCIMUWpgiMOwMBUAsdZ2Q3A32HLmSKPDcAqKn4d3UQNwBfn9k2J+gzAPDgQJyewDMBfJKOktmUMwDwXh8I3GwzAauGRfKrQC8BOt5fODoYLwL0wa7RkOwvAD0jdKazwCsBsWL0q5aUKwLse2bIPWwrAhrf8vSsQCsAznvJHOcUJwGatg0w4egnA6xx3xygvCcCNgZK0CuQIwAzMmQ/emAjAtkhP1KJNCMB7nnP+WAIIwEzNxYkAtwfAaS4DcplrB8Brc+eyIyAHwMykLEif1AbAgiGLLQyJBsC2nrleaj0GwHklbde58QXA3xNZk/qlBcCDGi+OLFoFwBw9n8NPDgXAB9BXL2TCBMBZeQXNaXYEwLUuU5hgKgTAdjTqjEjeA8D2HXKmIZIDwAjMkODrRQPAVWvqNqf5AsApdSGlU60CwKyt1ibxYALABiOpt38UAsBLLDZT/8cBwLZpGfVvewHAJcPsmNEuAcCSZkg6JOIAwFbIwtRnlQDAAaLwY5xIAMAh48nGg/f/vx/vYZ2wXf+/H3DIQr/D/r+S8Biuryn+v9x8a9aBj/2/EaHUsjX1/L8VaGU6y1r8v5lZK2RCwPu/t3YwJ5sl+79uOnt61Yr6v+SXDlXx7/m/6vXpre5U+b8XMQl8zbn4v/2WZLaNHvi/iOXwUy+D978RSp9Lsuf2vzReXZQWTPa/ySUVJVyw9b+hD630ghT1v6rwB/qKePS/+QQFLHTc87+n6n+BPkDzv6OjUPHpo/K/RpJLcnYH8r/SdUH742rxv0ts/4IyzvC/UO1OAGIx8L8wluvT5CjvvxpbbG3H7u2/BSadumu07L+qm/Oo0XnrvywF3iX5Puq/hUjDHuID6b+Z6wKBjMjnvysN9Tn4jOa/YF7qNiVR5b+OIyxlExXkv4ww/LHC2OK/Wt+UCjOc4b9OFClcZF/gv3FpyCetRN6/UUbUPRPK279lgK7U+k7Zv8DHgMZj09a/DK1l7U1X1L+Yp2gjudrRv8ULDIVKu86/r3L/dRrlD8A2EKUcSJsPwNjGVJFnUQ/A0Aj2z3gHD8CktG7Ue70OwGgUo5pwcw7AZN11HlcpDsAoL8hbL98NwAOSeU75lA3ATPdn8rRKDcBVuG9DYgANwLSVaz0BtgzAfbU03JFrDMBqpKIbFCEMwOhSi/eH1gvAUxbDa+2LC8Dbphx0REELwMEeaQyN9grAk/p3MMerCsCkFxfc8mAKwPmyEgsQFgrAkGk1uR7LCcD+NUjiHoAJwKZxEoIQNQnAx9FZlPPpCMC6aOIUyJ4IwIKjbv+NUwjAX0q/T0UICMBdfpMB7rwHwFG6qBCIcQfADtG6eBMmB8Cf7IM1kNoGwDSNvEL+jgbAYYkbnF1DBsCoDFY9rvcFwPqVHyLwqwXA+/cpRiNgBcAwWCWlRxQFwNcswDpdyATA1D2nAmR8BMDvooX4WzAEwNvCBBhF5APA0FLMXB+YA8CxVYLC6ksDwJAay0Sn/wLADj1J31SzAsC3o52N82YCwC1/Z0uDGgLACklEFATOAcAixM/jdYEBwNv6o7XYNAHAUT5ZhSzoAMA+JYZOcZsAwDiMvwynTgDAJJSYu80BAMBkQUWtymn/vzWx2rLbz/6/+EgNf841/r8DXPUIo5v9v2m8p0dZAf2/cLs1MvFm/L+VJ62/asz7v3BJGOfFMfu/zOJ9nwKX+r8FLuHfIPz5v0jZQZ8gYfm/ogic1AHG+L+RUeh2xCr4v+y4G31oj/e/yLQn3u3z9r88JvqQVFj2vyNafYycvPW/yQaYx8Ug9b/YSS050IT0v/2nHNi76PO/DAhCm4hM87/YtHV5NrDyv3NZjGnFE/K/Zv9WYjV38b9XDKNahtrwv7lCOkm4PfC/c3rFSZZB77+q3L3IfQfuv+w72/wmzey/9NCT05GS6782eVY6vlfqv0evih6sHOm/fI6QbVvh578VycAUzKXmv16nbAH+aeW/3wLeIPEt5L97RVdgpfHivxdgE60ateG/a8tF9FB44L/nCzVGkHbevzMVbE0A/Nu/IZxq2PGA2b/Fg1vBZAXXvzEUeAgwPxDAyBccllUaEMBY2gge6OoPwKXfTOIWoQ/Al2PtdDdXD8DY99HRSQ0PwF2b4PRNww7Aqbf92UN5DsDDIQx9Ky8OwE4Z7dkE5Q3AeUaA7M+aDcAQu6OwjFANwCTwMyI7Bg3AlsYLPdu7DMC+hAT9bHEMwIHX9V3wJgzAEtC1W2XcC8Cu4xjyy5ELwE/r8RwkRwvA3CES2G38CsCpJEkfqbEKwCvxZO7VZgrAaOUxQfQbCsAqv3oTBNEJwOSZCGEFhgnAwe+iJfg6CcBllw9d3O8IwKzDEgOypAjAPgNvE3lZCMAfP+WJMQ4IwL65NGLbwgfAOA8bmHZ3B8C/M1QnAywHwKlymguB4AbAC26mQPCUBsCeHS/CUEkGwKTO6Yui/QXAviGKmeWxBcArC8LmGWYFwGHSQW8/GgXA6A+4LlbOBMDlrNEgXoIEwGfjOUFXNgTAMjyai0HqA8Cejpr7HJ4DwH7/4IzpUQPAsQASO6cFA8AtUNABVrkCwFj2vNz1bALARkZ3x4YgAsDt3Jy9CNQBwOWeybp7hwHAgbmXut86AcB3oJ+4NO4AwI8NeLB6oQDAOQC2nbFUAMACvOx72QcAwDGPW43kdf+/EdoR8/fb/r8hcBgg7UH+v5HqhwvEp/2/9GF1rHwN/b/HbvL5FnP8v1EmDeuS2Pu/ixfQdvA9+7+US0KUL6P6v3RDZzpQCPq/UPY+YFJt+b/CzcX8NdL4v7en9Ab7Nvi/n9HAdaGb978MCBxAKQD3v6t09FySZPa/gqw0w9zI9b/hrcNpCC31v7zfhEcVkfS/8Q1YUwP187//aRmE0ljzv+yFodCCvPK/WFbFLxQg8r/1LVaYhoPxv6+7IQHa5vC/IQvyYA5K8L/GAhtdR1rvvxGzbcEzIO6/XExa3OHl7L9lm1ebUavrv8kQ1euCcOq/Qbw6u3U16b/9Ten2Kfrnv2YNOoyfvua/ONh+aNaC5b+3HQJ5zkbkv6vcBquHCuO/G5/I6wHO4b+qcnsoPZHgvzXXl5xyqN6/7sJZRrSLEMCAJYCF6GYQwIC8JrQVQhDAlYNE0DsdEMDAXJ+vtfAPwABQe5Hlpg/AWCUGQgddD8DfjSe9GhMPwMmnxf4fyQ7A7fzEAhd/DsAVggjF/zQOwJGWcUHa6g3AWwPgc6agDcBg+TFYZFYNwHkSROoTDA3AVE/xJbXBDMClFhMHSHcMwH01gYnMLAzAzt0RqULiC8AIpZlhqpcLwFSE664DTQvAkNfYjE4CC8CIXDH3ircKwDoxw+m4bArArNRaYNghCsAyJcNW6dYJwJ9fxcjriwnAPh4pst9ACcBYWbQOxfUIwG5kK9qbqgjAZO9QEGRfCMAoBOasHRQIwOoGqqvIyAfAFLVaCGV9B8CqI7S+8jEHwNW/cMpx5gbAvkxJJ+KaBsAS5PTQQ08GwI/0KMOWAwbAXUCZ+dq3BcDj3fdvEGwFwP419SE3IAXAMgNAC0/UBMB1UIUnWIgEwBh6cHJSPATAziqr5z3wA8AyXN2CGqQDwANVrT/oVwPAhKm/GacLA8D9ObcMV78CwDgxNRT4cgLAvwTZK4omAsDGc0BPDdoBwE2GB3qBjQHAWYvIp+ZAAcDjGRzUPPQAwH4OmfqDpwDALovUFrxaAMBH9mEk5Q0AwIr0pT3+gf+/4gZvAxTo/r/cgTuRC07+v3hEJN7ks/2/Ma8+4Z8Z/b9PoJyRPH/8v1lzTOa65Pu/BP9Y1hpK+799k8lYXK/6v274oWR/FPq/l2zi8IN5+b8LoYf0ad74vwe7imYxQ/i/RlDhPdqn97/0ZH1xZAz3v8JqTfjPcPa/3z48yRzV9b8rKDHbSjn1v33VDyVanfS/i1u4nUoB9L/9Mwc8HGXzv1471fbOyPK/XK33xGIs8r+eJkCd14/xv+iffHYt8/C/sm13R2RW8L+Xe+4N+HLvv+QtflfpOO6/16ccWZz+7L+7SkEAEcTrv/8bXDpHieq/l8HV9D5O6b8tfQ8d+BLov4otY6By1+a/R0UjbK6b5b9cyZptq1/kvyJPDZJpI+O/n/foBhrYEMAP6MnuXLMQwMmPY8qYjhDAjomul81pEMDwqKJU+0QQwFH5Nv8hIBDAKHzDKoP2D8BD5DAqtKwPwAWPn/jWYg/AFk33kesYD8CIXB7y8c4OwE5n+RTqhA7Ay4Fr9tM6DsA+K1aSr/ANwFtMmeR8pg3AhjYT6TtcDcCUo6Cb7BENwBe0HPiOxwzA0O9g+iJ9DMBPQ0WeqDIMwAUBoN8f6AvAEN9FuoidC8Dy9gkq41ILwDnFvSovCAvAAygxuGy9CsAfXjLOm3IKwEkHjmi8JwrAoSIPg87cCcCyDX8Z0pEJwBaEpSfHRgnAaJ5Iqa37CMAf0iyahbAIwG3vFPZOZQjAriHCuAkaCMBL7vPdtc4HwPkzaGFTgwfA9ijbPuI3B8D1WwdyYuwGwN6xpfbToAbAqGVtyDZVBsBkBxTjigkGwHJ7TULQvQXAjPnL4QZyBcB9DEC9LiYFwGWQWNBH2gTAFrPCFlKOBMCp8SmMTUIEwIwZOCw69gPANkaV8heqA8DZ4Ofa5l0DwPmf1OCmEQPA64X+/1fFAsDb3wY0+ngCwAxGjXiNLALANZovyRHgAcCkBoohh5MBwCn9Nn3tRgHAUDfP10T6AMDbtOksja0AwD+6G3jGYADA3ND4tPATAMDKiyW+F47/v/5S8+Mv9P6/65l30ila/r9Ph8uABcD9v07BBObCJf2/HW01+WGL/L8ELWyx4vD7vxUetAVFVvu/6tgU7Yi7+r+Fa5JeriD6vyBbLVG1hfm/NaLiu53q+L/vq6uVZ0/4v09WftUStPe/qO1Mcp8Y97/WKgZjDX32v7ozlZ5c4fW/DJjhG41F9b/zTc/Rnqn0v8+zPreRDfS/KYsMw2Vx87+p+RHsGtXyv/mDJCmxOPK/4A8WcSic8b9o37S6gP/wv26Qy/y5YvC/oDRCXKiL77/5mvGKnlHuv66dJHNWF+2/UDBTAtDc67867u0lC6Lqv1gRXssHZ+m/KHAF4MUr6L+Mfj5RRfDmv5NYW1xhJBHAIAM25LL/EMDgi/5j/doQwCArr9lAthDALlJBQ32REMCHq62esmwQwE0a7OngRxDA8bnzIggjEMCrunWPUPwPwJkebqyCsg/AHCO6mKZoD8CwuEFQvB4PwE09687D1A7ASXqbEL2KDsAtpDURqEAOwEham8yE9g3ACaWsPlOsDcBm9kdjE2INwKYnSjbFFw3A0HmOs2jNDMCZlO7W/YIMwKeFQpyEOAzA275g//ztC8BjFx78ZqMLwNjITY7CWAvAc3DBsQ8OC8DtDEliTsMKwHX9spt+eArAVAPMWaAtCsCgPV+Ys+IJwOAqNlO4lwnA/qcYhq5MCcAn7swslgEJwPyTF0NvtgjAp4q7xDlrCMDuHnqt9R8IwHj3Evmi1AfA+RNEo0GJB8AszMmn0T0HwAzQXgJT8gbAPia8rsWmBsBEK5moKVsGwGGQq+t+DwbA5Func8XDBcCp5z48/XcFwJzfIkEmLAXA+0ECfkDgBMBBXoruS5QEwFLUZo5ISATAuZJBWTb8A8CU18JKFbADwEMukV7lYwPARm9RkKYXA8Afv6bbWMsCwCmOMjz8fgLAS5aUrZAyAsAC3GorFuYBwOyrUbGMmQHAKZvjOvRMAcCThbnDTAABwG2NakeWswDAaxqMwdBmAMDX2LEt/BkAwCtx2w4xmv+/99mflEsA/7/d1M3jR2b+v7HOfvMlzP2/oLTIuuUx/b868r0wh5f8v4dwbUwK/fu/DJTiBG9i+78KOyVRtcf6v8i7OSjdLPq/ieIggeaR+b+o8NdS0fb4v4+aWJSdW/i/BwSZPEvA978QwotC2iT3vxXWH51Kifa/iq1AQ5zt9b/gH9Yrz1H1v8BsxE3jtfS//jnsn9gZ9L/vkioZr33zv6vkWLBm4fK/hP5MXP9E8r89DtkTeajxv2mfy83TC/G/lJnvgA9v8L8rehhIWKTvv4NHyltTau6/b3t0KhAw7b+7m4+hjvXrv27XjK7Ouuq/pA7YWIpwEcBqlvJ36ksRwI7KLJNDJxHAGX+CqJUCEcDjwe614N0QwK/aa7kkuRDAxkrzsGGUEMA8zH2al28QwMVRA3TGShDAmwZ7O+4lEMBiTdvuDgEQwGuBMxhRuA/A+GNWInZuD8BhUwf4jCQPwG3MLJWV2g7Azrir9Y+QDsAHbWcVfEYOwK+nQfBZ/A3AtZEagimyDcD6vNDG6mcNwMIiQbqdHQ3AfSRHWELTDMAdiryc2IgMwFCBeYNgPgzAbpxUCNrzC8Dw0iInRakLwEt/t9uhXgvA2l7kIfATC8DNkHn1L8kKwMqVRVJhfgrAAU8VNIQzCsCW/LOWmOgJwOY963WenQnApBCDzZVSCcBWz0GZfgcJwB0x7NRYvAjAxUhFfCRxCMDUgw6L4SUIwEiqB/2P2gfAIN3uzS+PB8BslYD5wEMHwJGkd3tD+AbArDKNT7esBsDGvXhxHGEGwL0Y8NxyFQbAiGunjbrJBcC8MVF/830FwO04nq0dMgXAm6E9FDnmBMDF3NyuRZoEwGysJ3lDTgTAKCHIbjICBMAPm2aLErYDwBnIqcrjaQPAnKI2KKYdA8CrcbCfWdECwFfHuCz+hALALYHvypM4AsA5xfJ1GuwBwPACXymSnwHAOfLO4PpSAcA4kduXVAYBwGAlHEqfuQDAFjkm89psAMCMm42OByAAwDy/yC9Kpv+/x7Z1FWcM/79kTj/FZXL+v5Q3PzZG2P2/jqaLXwg+/b/CTTc4rKP8v+BbUbcxCfy/r33l05hu+78w2PuE4dP6v0QImcELOfq/wCG+gBee+b9srWi5BAP5v0ankmLTZ/i/ynoyc4PM97/SBDviFDH3vwqPm6aHlfa/6s0/t9v59b+H4g8LEV71v6tU8JgnwvS/JhLCVx8m9L/8bmI++Inzv+whq0Oy7fK/rEJyXk1R8r+RR4qFybTxvz0Gwq8mGPG/E6/k02R78L/+mHPRB73vvwKECsoHg+6/5tN3DpW8EcDUSx+8A5gRwMvoFGprcxHA3RhWFsxOEcANhd++JSoRwPMQrWF4BRHA59m5/MPgEMBrNwCOCLwQwGm6eRNGlxDAfCwfi3xyEMAdkOjyq00QwD4gzUjUKBDARE/DivUDEMAjj4FtH74PwLjUdJVFdA/A8J9IiV0qD8BPjeNEZ+AOwFCmKsRilg7ANl8BA1BMDsDDlkn9LgIOwOWV467/tw3AQg6uE8JtDcBYGYYndiMNwMQ4R+Yb2QzAsVTLS7OODMAQu+pTPEQMwJkefPq2+QvABpdUOyOvC8Cqn0cSgWQLwAIWJ3vQGQvA+DnDcRHPCsDVrOrxQ4QKwIFwavdnOQrAx+UNfn3uCcA/zZ6BhKMJwPdE5f18WAnA98in7mYNCcD+MKtPQsIIwMuwshwPdwjA2dd/Uc0rCMCOjtLpfOAHwDAXaeEdlQfA8wwANLBJB8DUYVLdM/4GwKxfGdmosgbAx6UMIw9nBsBFKeK2ZhsGwGAzTpCvzwXAQWEDq+mDBcBoorICFTgFwC45C5Mx7ATAeri6Vz+gBMBLBG1MPlQEwD9PzGwuCATAixuBtA+8A8AvOTIf4m8DwCbFhKilIwPARigcTFrXAsCIF5oFAIsCwIGSntCWPgLA3+HHqB7yAcCol7KJl6UBwCCO+W4BWQHA7uY1VFwMAcB1Cf80qL8AwBWj6gzlcgDAKaaM1xImAMAMke4gY7L/vwsGdmaCGP+/cCLNdoN+/r8S3g1JZuT9v52zTtQqSv2/IJyiD9Gv/L9MDRnyWBX8v/P5vXLCevu/ps6ZiA3g+r+yb7EqOkX6vzc4BlBIqvm/2PeV7zcP+b9q8loACXT4vxvbS3m72Pe/mNZbUU8997/8dXp/xKH2v8m3k/oaBva/1wKQuVJq9b8oKFSza870v3dfwd5lMvS/xkO1MkGW87811Qmm/fnyv210lS+bXfK/keAqxhnB8b8POZlgeSTxvwoCRY+BCBLApWXNwv7jEcDbFM/6dL8RwGwWSTXkmhHAwqw5cEx2EcAmVZ6prVERwEPIc98HLRHAGPm1D1sIEcCkFGA4p+MQwBGCbFfsvhDAqeHUaiqaEMAFDZJwYXUQwD4WnGaRUBDAukfqSrorEMATJHMb3AYQwCDKWKztww/ArvcV8hR6D8DiIAYELjAPwMcCEN445g7AucUYfDWcDsBb/gPaI1IOwFurs/MDCA7AXDUIxdW9DcDvbeBJmXMNwC6PGX5OKQ3A4TqPXfXeDMDgeBvkjZQMwGi3lg0YSgzAUcrX1ZP/C8Dw6LM4AbULwDGv/jFgagvAWhuKvbAfC8DHjSbX8tQKwI3IonomigrAA+7Lo0s/CsDYf21OYvQJwFlfUXZqqQnA4cs/F2ReCcDiYf8sTxMJwIkaVbMryAjAqEoEpvl8CMCZos4AuTEIwBosdL9p5gfAlUqz3QubB8C0ukhXn08HwEKQ7yckBAfAvzVhS5q4BsCobFW9AW0GwExLgnlaIQbArzyce6TVBcCO/1W/34kFwJilYEAMPgXAc5Jr+inyBMB6eyTpOKYEwPZlNwg5WgTAhKdOUyoOBMCg4xLGDMIDwLwMK1zgdQPA6mE8EaUpA8C2burgWt0CwA0K18YBkQLAFFaivplEAsDVverDIvgBwCz2TNKcqwHA/Ptj5QdfAcBYE8n4YxIBwGbGEwixxQDAweXZDu94AMBBhq8IHiwAwKYBTuJ7vv+/rOKhh50k/79ZbHj4oIr+v37e6yuG8P2/T/gSGU1W/b9F+gC39bv8v56hxfx/Ify/pyZt4euG+7+BPQBcOez6v5sRhGNoUfq/EUX67ni2+b/I72D1ahv5v7mbsm0+gPi/tUXmTvPk979NWO+PiUn3v/GtvScBrva/Iow9DVoS9r/Kolc3lHb1v00L8Zyv2vS/XEXrNKw+9L/pNCT2iaLzv5YidtdIBvO/UqA77U9UEsAkzf+d2y8SwJEdZVdgCxLAJi9sF97mEcDk2xTcVMIRwMw5XqPEnRHAx5pGay15EcCfi8sxj1QRwH7U6fTpLxHA0Xedsj0LEcBnsuFoiuYQwPj6sBXQwRDAWwEFtw6dEMDVrtZKRngQwPokHs92UxDATr7SQaAuEMDnDOugwgkQwKK0udS7yQ/AS086OOR/D8CDWUBo/jUPwM2vsmAK7A7AdJp2HQiiDsDQzW+a91cOwOJogNPYDQ7A2/OIxKvDDcB6YGhpcHkNwPAI/L0mLw3AKq8fvs7kDMAXe61laJoMwJ/7fbDzTwzARiRomnAFDMCzTUEf37oLwH4z3To/cAvAsvQN6ZAlC8BDEqQl1NoKwOdubuwIkArAq006OS9FCsC8UNMHR/oJwAt7A1RQrwnABiyTGUtkCcB7IUlUNxkJwDJ16v8UzgjAeJ06GOSCCMCpa/uYpDcIwJUK7X1W7AfAcf/NwvmgB8BuJ1tjjlUHwEW4T1sUCgfAxz1lpou+BsDUmlNA9HIGwJYH0SROJwbAshCST5nbBcA4lkm81Y8FwOHLqGYDRAXAjzdfSiL4BMDarxpjMqwEwEVch6wzYATAMbRPIiYUBMAGfhzACcgDwIrNlIHeewPALgReYqQvA8AP0BteW+MCwHUqcHADlwLAZ1f7lJxKAsBf5VvHJv4BwPWqLgOisQHA88cORA5lAcDUopWFaxgBwDHpWsO5ywDA5430+Ph+AMDXyPYhKTIAwMEr6HOUyv+/GWj6eLgw/78aSUJKvpb+vylV2t6l/P2/75HZLW9i/b8xhlMuGsj8vyo2WNemLfy/lSH0HxWT+7+0QjD/ZPj6v14MEmyWXfq/PGibXanC+b/EtMrKnSf5v5LEmqpzjPi/T9sC9Crx979dq/adw1X3v/NXZp89uva/jm0+75ge9r9u5WeE1YL1v38gyFXz5vS/0HFJOgCgEsDQIKtfmnsSwMV/0pEtVxLAbcHBzrkyEsAWVnoUPw4SwMnq/GC96RHA4WhJsjTFEcDW9V4GpaARwMfyO1sOfBHAa/zdrnBXEcAO6kH/yzIRwMXNY0ogDhHA9PM+jm3pEMDr4s3Is8QQwBBaCvjynxDAYlLtGSt7EMBV/W4sXFYQwNTEhi2GMRDAwUorG6kMEMBI0aTmic8PwF5e4mezhQ/ATsz3tc47D8APF8zM2/EOwIOnRKjapw7AD1FFRMtdDsC9UrCcrRMOwCBVZq2ByQ3Ab2lGckd/DcB9Ci7n/jQNwPYZ+Qeo6gzAIuCB0EKgDMAsDKE8z1UMwO2xLUhNCwzAcUr97rzAC8CgseMsHnYLwC0ns/1wKwvABE08XbXgCsDTJU5H65UKwFsVtrcSSwrAWN8/qisACsC/prUaNrUJwCfs3wQyagnACY6FZB8fCcDcx2s1/tMIwJowVnPOiAjAeroGGpA9CMAJsj0lQ/IHwDa9uZDnpgfADts3WH1bB8D+YXN3BBAHwD4AJup8xAbAYrkHrOZ4BsBs5864QS0GwIQ4MAyO4QXAsq7eocuVBcBzn4t1+kkFwDyy5oIa/gTAiN+dxSuyBMAXcV05LmYEwFEA0NkhGgTAbnWeogbOA8BfBnCP3IEDwBE36pujNQPA7Neww1vpAsBNBGYCBZ0CwMciqlOfUALAC+QbsyoEAsAQQlgcp7cBwEl++ooUawHAjiKc+nIeAcDw/tRmwtEAwNooO8sChQDAdftiIzQ4AMDjKr7VrNb/v3KxgDrTPP+/+tMrbNui/r/LXdphxQj+v+ucoxKRbv2/Cl2bdT7U/L+l6dGBzTn8v5IJVC4+n/u/Pv0qcpAE+79xf1xExGn6v8vA6pvZzvm/JGfUb9Az+b+hjBS3qJj4v5a8omhi/fe/dvFye/1h979NlXXmecb2v8ADToiS6xLAT8K1GTvHEsCPdAS83KISwIrhPW13fhLAAw5lKwtaEsAZPHz0lzUSwHHrhMYdERLAc9h/n5zsEcDa+2x9FMgRwIyKS16FoxHAHvUZQO9+EcC/59UgUloRwCxJfP6tNRHAKTsJ1wIREcCnGXioUOwQwG56w3CXxxDAlyzlLdeiEMDGONbdD34QwCHgjn5BWRDARpwGDmw0EMDHHjSKjw8QwAOiGuJX1Q/AUKcOgYKLD8D++yztnkEPwAO8XCKt9w7ACHCDHK2tDsBLC4XXnmMOwLrsQ0+CGQ7Avdygf1fPDcD6DHtkHoUNwPEXsPnWOg3Alv8bO4HwDMBiLJkkHaYMwKRtALKqWwzA7fco3ykRDMAEZOinmsYLwDCvEgj9ewvA2jh6+1AxC8DEw+99luYKwB5zQovNmwrAm8s/H/ZQCsC6sbM1EAYKwP5oaMobuwnA3JIm2RhwCcAFL7VdByUJwM+Z2VPn2QjAZYtXt7iOCMDeFvGDe0MIwNOpZrUv+AfAQwx3R9WsB8C+Xd81bGEHwFgWW3z0FQfAugWkFm7KBsD6UHIA2X4GwItzfDU1MwbAfD13sYLnBcCq0hVwwZsFwKqpCW3xTwXACowCpBIEBcDVlK4QJbgEwPMuuq4obATAFBbQeR0gBMCHVJltA9QDwENCvYXahwPA04XhvaI7A8BbEaoRXO8CwB0juXwGowLAr0Ov+qFWAsBdRiuHLgoCwKtHyh2svQHAp6snuhpxAcDYHt1XeiQBwAyUgvLK1wDAW0OuhQyLAMAUq/QMPz4AwG0Z0QfF4v+/oto1zO1I/7/FKDZe+K7+v7kV7bTkFP6/YjVyx7J6/b+jm9mMYuD8vwnZM/zzRfy/yvuNDGer+78Di/G0uxD7vyWJZOzxdfq/xG3pqQnb+b9iJn/kAkD5vxoUIZPdpPi/pLsa6QY3E8B+5PfdvRITwAMA2udt7hLAgmfGBBfKEsCzssEyuaUSwLC3z29UgRLAcYrzuehcEsCofC8PdjgSwEwdhW38ExLA4Tf10nvvEcCW1H899MoRwOA3JKtlphHAxOHgGdCBEcC7jbOHM10RwEcymfKPOBHAfwCOWOUTEcD7Y423M+8QwPUBkg17yhDAfLmVWLulEMCXopGW9IAQwCoOfsUmXBDAm4VS41E3EMAZygXudRIQwK2pG8cl2w/ApKy/g1GRD8Aoa+ANb0cPwE8hZWF+/Q7A23Yzen+zDsDOfy9UcmkOwBO6O+tWHw7AjA45Oy3VDcDizgZA9YoNwGm1gvWuQA3AEeSIV1r2DMAS5PNh96sMwP6knBCGYQzALntaXwYXDMBSIANKeMwLwDaxaszbgQvA9a5j4jA3C8AW/L6Hd+wKwPHcS7ivoQrAp/bXb9lWCsAxTi+q9AsKwARIHGMBwQnAIqdnlv91CcBdi9g/7yoJwE9yNFvQ3wjAEDU/5KKUCMD5B7vWZkkIwDx6aC4c/gfAaXQG58KyB8CnN1L8WmcHwEddB2rkGwfAh9bfK1/QBsBj6pM9y4QGwFY12pooOQbA7ahnP3ftBcD+iu8mt6EFwCN0I03oVQXAV0+zrQoKBcCpWU1EHr4EwPUfngwjcgTAzn9QAhkmBMC4pQ0hANoDwDkMfWTYjQPAZXtEyKFBA8DtBwhIXPUCwEYSat8HqQLAtEULiqRcAsD+l4pDMhACwOxHhQexwwHASdyW0SB3AcAlJFmdgSoBwC81ZGbT3QDAtGpOKBaRAMA2ZazeSUQAwNESIgrd7v+/tv4aLghV/7/6YmIgFbv+v5mYE9gDIf6/m3lGTNSG/b8SXw90huz8v5Yhf0YaUvy/6hWjuo+3+7/1CoXH5hz7v9lIK2Qfgvq/+eRybl2CE8DFmTu+Il4TwJn+IyfhORPAPf0yp5gVE8Dyvm48SfESwPer3OTyzBLAf2uBnpWoEsCv4mBnMYQSwNg0fj3GXxLA9sLbHlQ7EsBaK3sJ2xYSwNBIXfta8hHAHTOC8tPNEcDwPensRakRwND4kOiwhBHAsC534xRgEcBx5ZjbcTsRwBle8s7HFhHAaBN/uxbyEMBVujmfXs0QwJxBHHifqBDAuNAfRNmDEMBvyDwBDF8QwLnBaq03OhDApo2gRlwVEMBTaqiV8+APwN7w9W8glw/AxpwSGD9ND8C0yeWJTwMPwJs/VcFRuQ7A5zFFukVvDsCLPphwKyUOwDxuL+AC2w3ACjPqBMyQDcD3ZqbahkYNwDpMQF0z/AzAOIySiNGxDMDINnZYYWcMwG7AwsjiHAzAXwNO1VXSC8AbPex5uocLwPoOcLIQPQvA7nuqeljyCsDN6GrOkacKwA8cf6m8XArACjuzB9kRCsDeytHk5sYJwI2vozzmewnA1inwCtcwCcBV2HxLueUIwFG1DfqMmgjA2hVlElJPCMC3qkOQCAQIwJZ9aG+wuAfAy/CQq0ltB8COv3hA1CEHwL/72SlQ1gbAYg5tY72KBsA9tejoGz8GwMMDArZr8wXAV2FsxqynBcB4iNkV31sFwKyF+Z8CEAXAwrd6YBfEBMBXzglTHXgEwFTIUXMULATAMPT7vPzfA8Ad768r1pMDwNyiE7ugRwPAyEbLZlz7AsBpXXkqCa8CwNO0vgGnYgLA3GQ66DUWAsCxzonZtckBwImcSNEmfQHAcL8Qy4gwAcCtb3rC2+MAwOcrHLMflwDAzLaKmFRKAMBdMbLc9Pr/v7U4MWAiYf+/4p6xsjHH/r+YAk/LIi3+vwGEIaH1kv2/0sM9K6r4/L9R4bRgQF78vzC/CyqWzRPACeI8zGmpE8CUM6WLNoUTwJYsTWb8YBPAaoY8Wrs8E8DqOXplcxgTwLF/DIYk9BLA/M74uc7PEsA23kP/casSwOKh8VMOhxLAiEwFtqNiEsCBToEjMj4SwFBVZ5q5GRLALUu4GDr1EcAyV3Scs9ARwJjcmiMmrBHARnoqrJGHEcCqCiE09mIRwDaje7lTPhHAVJQ2OqoZEcBoaE20+fQQwP3juiVC0BDATAV5jIOrEMDbA4HmvYYQwLlPyzHxYRDApZFPbB09EMCZqgSUQhgQwD5mwU3B5g/ANvaxRe+cD8AgE8QLD1MPwF4435sgCQ/AGE3p8SO/DsCYpMYJGXUOwHj9Wd//Kg7Amn+EbtjgDcAvvSWzopYNwI6wG6leTA3A7rtCTAwCDcAIqXWYq7cMwKunjYk8bQzA0ExiG78iDMDqkslJM9gLwEnYlxCZjQvAYt6fa/BCC8CzyLJWOfgKwBcdoM1zrQrAT8I1zJ9iCsCO/j9OvRcKwMJ3iU/MzAnAhzLby8yBCcBWkfy+vjYJwNhSsySi6wjAyZLD+HagCMC8x+82PVUIwPzC+Nr0CQjAla+d4J2+B8CPEZxDOHMHwPjEr//DJwfApf2SEEHcBsBuRf5xr5AGwJp8qB8PRQbAa9dGFWD5BcA234xOoq0FwBpwLMfVYQXA0rjVevoVBcCqOTdlEMoEwE7E/YEXfgTAinnUzA8yBMAqymRB+eUDwD51VtvTmQPARIdPlp9NA8AOWfRtXAEDwCaQ510KtQLAnBzKYaloAsDfODt1ORwCwKZo2JO6zwHAd3g9uSyDAcC5fAThjzYBwATQxQbk6QDAYBMYJimdAMBxLZA6X1AAwDtIwT+GAwDAbaR5Yjxt/7/l9yQVTtP+v5BvoI5BOf6/VbipGZP0E8CcVhInbtATwEZt0FNCrBPA8UPtnQ+IE8DVYnED1mMTwAaSZIKVPxPAndnNGE4bE8BOgbPE//YSwLcPG4Sq0hLASEoJVU6uEsDSNII164kSwCIRiSOBZRLA314gHRBBEsC82kkgmBwSwJF+BisZ+BHA2YBWO5PTEcDzUzlPBq8RwGymrWRyihHA92GxeddlEcC3q0GMNUERwI/jWpqMHBHAX6P4odz3EMB6vxWhJdMQwIhFrJVnrhDAwXy1faKJEMDj5ClX1mQQwE42ASADQBDA72Ey1igbEMC4H2fvjuwPwK8/9AS+og/Aa1H16N5YD8AD8FGX8Q4PwGQi8Av2xA7Aq1u0Qux6DsAQeoE31DAOwC3GOOat5g3AcPG5SnmcDcCAFuNgNlINwLS3kCTlBw3A9L6dkYW9DMBPfOOjF3MMwA6lOVebKAzA/VN2pxDeC8DeB26Qd5MLwKGi8w3QSAvAUmjYGxr+CsBp/+u1VbMKwFRv/NeCaArA3h7WfaEdCsAp1UOjsdIJwEW3DkSzhwnAvUj+W6Y8CcAyadjmivEIwEtVYeBgpgjA/aRbRChbCMC9SogO4Q8IwG2SpjqLxAfApiF0xCZ5B8A79qynsy0HwMBkC+Ax4gbAzxhIaaGWBsD3Exo/AksGwOesNl1U/wXA1I1Rv5ezBcC8tBxhzGcFwG9ySD7yGwXAF2mDUgnQBMDJi3qZEYQEwD4e2Q4LOATAh7JIrvXrA8AaKnFz0Z8DwGSz+FmeUwPARsqDXVwHA8CtNbV5C7sCwJcILqqrbgLAyZ+N6jwiAsCeoXE2v9UBwDf9dYkyiQHA9Og035Y8AcD04kYz7O8AwMeuQoEyowDApVW9xGlWAMBOJUr5kQkAwNoyaoFq9xPA0yc1GUbTE8BSFn3QGq8TwBJVS6XoihPAW3uola9mE8BKYJyfb0ITwEwbLsEoHhPA+AJk+Nr5EsBfrUNDhtUSwOLu0Z8qsRLAtdoSDMiMEsAWwgmGXmgSwKgzuQvuQxLAkvsim3YfEsAnI0gy+PoRwODvKM9y1hHA6+PEb+axEcABvRoSU40RwJ90KLS4aBHAOD/rUxdEEcATjF/vbh8RwOIEgYS/+hDAW41KEQnWEMDSQraTS7EQwAZ8vQmHjBDAsshYcbtnEMC48H/I6EIQwJ70KQ0PHhDAAxmaelzyD8BXT72tjKgPwArapq+uXg/AgHM+fMIUD8CNQmoPyMoOwBraDmW/gA7ARjgPeag2DsCaxUxHg+wNwIJTp8tPog3Akhz9AQ5YDcClwyrmvQ0NwG5SC3RfwwzAFTl4p/J4DMD8TUl8dy4MwIHLVO7t4wvAF1Fv+VWZC8Dk4GuZr04LwC3gG8r6AwvAmxVPhze5CsAGqdPMZW4KwH0idpaFIwrAYmkB4JbYCcArxD6lmY0JwObW9eGNQgnAcqLskXP3CMAchOewSqwIwFk1qToTYQjAp8nyKs0VCMAkroN9eMoHwNapGS4VfwfAgttwOKMzB8BtuUOYIugGwPUQS0mTnAbADgU+R/VQBsBZDdKNSAUGwGT2uhiNuQXADOCq48JtBcCJPFLq6SEFwALQXygC1gTAn6+AmQuKBMBrQGA5Bj4EwMA3qAPy8QPAP5gA9M6lA8AQsw8GnVkDwIglejVcDQPAttnifQzBAsC1BOvarXQCwL0lMkhAKALAsQVWwcPbAcAitvJBOI8BwDmQosWdQgHAFjX+R/T1AMB/QEreQfoTwFFxdAAe1hPAwBtDQvOxE8CRpb+hwY0TwPu08hyJaRPARDDksUlFE8DrPZteAyETwN1DHiG2/BLAGOdy92HYEsB0C57fBrQSwDDTo9ekjxLA4J6H3TtrEsBhDEzvy0YSwEz38gpVIhLAL3h9Ltf9EcAn5OtXUtkRwHXMPYXGtBHAZP5xtDOQEcDrgobjmWsRwPideBD5RhHASs5EOVEiEcAwzeZbov0QwBeOWXbs2BDAzz2Xhi+0EMCoQpmKa48QwBw8WICgahDAvgHMZc5FEMDPo+s49SAQwD/UWu8p+A/A46cNQFuuD8CgL9lffmQPwKtFpUqTGg/AdzBY/JnQDsACo9ZwkoYOwEi7A6R8PA7AgQHBkVjyDcAUZ+41JqgNwOpGaozlXQ3A+mMRkZYTDcDf574/OckMwCFjTJTNfgzAKcyRilM0DMB9fmUey+kLwAw5nEs0nwvAIh8JDo9UC8BItn1h2wkLwILlyUEZvwrAkPW7qkh0CsCFjyCYaSkKwCO7wgV83gnA3N9r73+TCcBkwuNQdUgJwPmE8CVc/QjAWaZWajSyCMAkANkZ/mYIwGbHODC5GwjAVIo1qWXQB8CEMY2AA4UHwBT9+7GSOQfAcYQ8ORPuBsCStgcShaIGwLLXFDjoVgbAmYEZpzwLBsB+oslagr8FwHB71065cwXAlqDzfuEnBcA6+Mzm+tsEwE65EIIFkATA/WpqTAFEBMBo5INB7vcDwHVKBV3MqwPANBCVmptfA8DH9df1WxMDwIwHcWoNxwLAdpwB9K96AsBUVimOQy4CwM0ghjTI4QHApx9KMBn9E8CzcdDc9dgTwFW8IqnLtBPAKHRKk5qQE8BlTlCZYmwTwK5APLkjSBPAnYAV8d0jE8AGg+I+kf8SwEb8qKA92xLAJt9tFOO2EsCGXTWYgZISwOvmAioZbhLAvSjZx6lJEsDKDbpvMyUSwNO9ph+2ABLAip2f1THcEcB2TaSPprcRwHSqs0sUkxHA4MzLB3tuEcA3COrB2kkRwJ3qCngzJRHA/DwqKIUAEcBaAkPQz9sQwB93T24TtxDAQRFJAFCSEMDBfyiEhW0QwEyq5fezSBDAdrB3WdsjEMDG06lN9/0PwKHL5bsptA/AztSM+U1qD8AR6YYCZCAPwGpvutJr1g7A2TkMZmWMDsB+hl+4UEIOwHz9lcUt+A3AGrCPifytDcCuGSsAvWMNwMYcRSVvGQ3AkQO59BLPDMDNfmBqqIQMwOykE4IvOgzA8fGoN6jvC8BXRfWGEqULwFriy2tuWgvAlm/+4bsPC8Dr9Fzl+sQKwBrbtXEregrAC+zVgk0vCsC1UIgUYeQJwPmQliJmmQnAlZLIqFxOCcDBmOSiRAMJwEJDrwweuAjAzozr4ehsCMBay1oepSEIwB2vvL1S1gfAJ0HPu/GKB8AV404Ugj8HwCFO9sID9AbAMpJ+w3aoBsCYFZ8R21wGwEmTDakwEQbATht+hXfFBcBKEKOir3kFwJgoLfzYLQXA9WvLjfPhBMBiMytT/5UEwCko+Ef8SQTAy0LcZ+r9A8Bhy3+uybEDwJ5WiReaZQPAwcadnlsZA8CaSmA/Ds0CwLEOanfw/xPAgWdJrs3bE8CgNhwFpLcTwJH/63lzkxPAr4bBCjxvE8Cy0KS1/UoTwFMinXi4JhPAfP+wUWwCE8DGK+Y+Gd4SwGOpQT6/uRLAGrnHTV6VEsDS2Xtr9nASwEDIYJWHTBLAcX54yREoEsCyM8QFlQMSwMFbREgR3xHAAqf4joa6EcBcAeDX9JURwMKS+CBccRHAIL4/aLxMEcA9IbKrFSgRwJOUS+lnAxHAmSoHH7PeEMBRL99K97kQwHgozWo0lRDAt9TJfGpwEMBMK81+mUsQwJdbzm7BJhDA6czDSuIBEMD5PEYh+LkPwDFMwnwdcA/ACuHjozQmD8BGgpGSPdwOwLUhsEQ4kg7ALB0jtiRIDsDjPMziAv4NwFyyi8bSsw3AuRhAXZRpDcB/csaiRx8NwCYq+pLs1AzAixC1KYOKDMDJXM9iC0AMwJaqHzqF9QvAn/p6q/CqC8A2sLSyTWALwFqSnkucFQvAo8kIctzKCsB938EhDoAKwGa+llYxNQrAf7BSDEbqCcD6Xb8+TJ8JwAXOpOlDVAnAZmTJCC0JCcAM4vGXB74IwKRi4ZLTcgjArF1Z9ZAnCMAOpBm7P9wHwKlg4N/fkAfA5xVqX3FFB8CunnE19PkGwMUssF1orgbAV0fd081iBsAYy66TJBcGwBzq2JhsywXAXSgO36V/BcAfXv9h0DMFwNi0Wx3s5wTAt6fQDPmbBMACAgos908EwAHesXbmAwTADKZw6Ma3A8BSkd90pd4TwDDJL1Z8uhPAcoakVUyWE8B0nEZxFXITwBYfHqfXTRPADGIy9ZIpE8CH+IlZRwUTwAu1KtL04BLAUakZXZu8EsBIJVv4OpgSwOu28qHTcxLAVirjV2VPEsAciS4Y8CoSwI4Z1uBzBhLA6l7ar/DhEcDZGDuDZr0RwBZD91jVmBHApBQNLz10EcD+/3kDnk8RwKKyOtT3KhHAYRRLn0oGEcA2R6ZiluEQwCWnRhzbvBDAJMklyhiYEMCqezxqT3MQwIXFgvp+ThDAD+bveKcpEMBcVHrjyAQQwDB+L3DGvw/AXhh66ex1D8AcsLwuBSwPwMXr3TsP4g7Awd3CDAuYDsD4Ak+d+E0OwNBDZOnXAw7AxfHi7Ki5DcAGyKmja28NwA3plQkgJQ3AwN+CGsbaDMAynUrSXZAMwIl4xSznRQzA7y3KJWL7C8A33i25zrALwPMNxOIsZgvAvqNennwbC8Aw6c3nvdAKwJeI4LrwhQrA54xjExU7CsDDYCLtKvAJwL3N5kMypQnAW/t4EytaCcDmbp9XFQ8JwKgJHwzxwwjAUQm7LL54CMCWBTW1fC0IwEHxTKEs4gfA7hfB7M2WB8DnHU6TYEsHwBL/rpDk/wbAiA6d4Fm0BsDN9c9+wGgGwHyy/WYYHQbA7JfalGHRBcADTRkEnIUFwLvKarDHOQXADl1+leTtBMCuoAGv8qEEwJ4tkzB94RPAw7JdnFS9E8CiR3QmJZkTwLTO38zudBPAvWqojbFQE8DDftVmbSwTwPmsbVYiCBPAQNd2WtDjEsBUHvZwd78SwG7h75cXmxLAur1nzbB2EsDRjmAPQ1ISwGBt3FvOLRLAI6/csFIJEsC35mEM0OQRwCzja2xGwBHAqK/5zrWbEcCmkgkyHncRwBsOmZN/UhHACt+k8dktEcDQ/ChKLQkRwPmYIJt55BDAIx+G4r6/EMDpM1Me/ZoQwGi1gEw0dhDAH7oGa2RREMASkdx3jSwQwEPB+HCvBxDA7RGiqJTFD8DKu7Q/vHsPwOvYEaPVMQ/AZi+gzuDnDsAp8US+3Z0OwD+7423MUw7AbpVe2awJDsD38ZX8fr8NwIiraNNCdQ3A2gS0WfgqDcD7qFOLn+AMwDOpIWQ4lgzAynz238JLDMCtAKn6PgEMwKx1DrCstgvA8ID6+wtsC8CbKT/aXCELwNrZrEaf1grAflwSPdOLCsCX3Ty5+EAKwCbo97YP9gnAbGYNMhirCcCmoUUmEmAJwEI/Z4/9FAnA0EE3adrJCMAZCHmvqH4IwPNK7l1oMwjAXx5XcBnoB8Ab73Hiu5wHwCuD+69PUQfAl/eu1NQFB8CpwEVMS7oGwK2pdxKzbgbAG9L6IgwjBsCIroN5VtcFwLMHxRGSiwXA5Xpk4VTkE8DUMabXLMATwKKBW+z9mxPA91uNHch3E8CM8kNpi1MTwFS3hs1HLxPAGFxcSP0KE8CC0crXq+YSwJBH13lTwhLAxyyGLPSdEsDGLdvtjXkSwBo12bsgVRLA0GqClKwwEsD9M9h1MQwSwO8y212v5xHAx0WLSibDEcAZh+c5lp4RwNRM7in/eRHAjCidGGFVEcC15vADvDARwEeO5ekPDBHAQGB2yFznEMDH152dosIQwHmpVWfhnRDAq8KWIxl5EMDeSVnQSVQQwJqdlGtzLxDAs1Q/85UKEMBHep7KYssPwCW5cn+LgQ/AfN7jAKY3D8DYz9hKsu0OwNHeNlmwow7AssjhJ6BZDsCLtbuygQ8OwK82pfVUxQ3ANUd97Bl7DcDMSSGT0DANwOsJbeV45gzA87g63xKcDMCR7mJ8nlEMwMCnvLgbBwzA3UUdkIq8C8BAjlj+6nELwFmpQP88JwvAHSGmjoDcCsBJ4VeotZEKwHs2I0jcRgrAvMzTafT7CcAgrzMJ/rAJwIZHCyL5ZQnAbVwhsOUaCcBJETuvw88IwBfmGxuThAjAN7WF71M5CMAzszgoBu4HwFBu88CpogfAxM1ytT5XB8A+EHIBxQsHwH/LqqA8wAbAD+zUjqV0BsCrt1OHLOcTwB2FCQgFwxPAZHNap9aeE8A3g09joXoTwGT18DllVhPA6EpGKSIyE8DCRFYv2A0TwPjiJkqH6RLAeGS9dy/FEsDvRh620KASwG5GTQNrfBLAulxNXf5XEsAgwSDCijMSwFzoyC8QDxLAhINGpI7qEcCVgJkdBsYRwEsJwZl2oRHATYO7FuB8EcCoj4aSQlgRwBEKHwueMxHAHQmBfvIOEcB53afqP+oQwOcRjk2GxRDAhWotpcWgEMBd5H7v/XsQwJK1eiovVxDAlEwYVFkyEMDCT05qfA0QwN45JdYw0Q/AH5O0qFqHD8BsQzNIdj0PwO1PiLCD8w7AZiqZ3YKpDsCSr0nLc18OwJEnfHVWFQ7AhkMR2CrLDcCSHuju8IANwCI83rWoNg3AKofPKFLsDMA9UZZD7aEMwC5SCwJ6VwzA9qcFYPgMDMDs01pZaMILwL673unJdwvAf6hjDR0tC8CVRLq/YeIKwKOcsfyXlwrA1h0XwL9MCsAglbYF2QEKwCEuWsnjtgnAc3PKBuBrCcA6Tc65zSAJwKL/Kt6s1QjAMCukb32KCMD0y/tpPz8IwGE38sjy8wfARB1GiJeoB8AEhrSjLV0HwG8iYSIE6hPAFOuHLd3FE8B4W3FXr6ETwBuDJp56fRPAE7Kv/z5ZE8CHeBR6/DQTwEmmWwuzEBPAykqLsWLsEsAYtKhqC8gSwAtvuDStoxLAEke+DUh/EsA7Rb3z21oSwACwt+RoNhLAcguv3u4REsA4GKTfbe0RwIDTluXlyBHAg3aG7lakEcBbdnH4wH8RwJCDVQEkWxHAWokvB4A2EcDErfsH1RERwEJRtQEj7RDA+w1X8mnIEMCqt9rXqaMQwDdbObDifhDAPT5reRRaEMD23mcxPzUQwIHzJdZiEBDAw9I2y/7WD8D7y3q7KY0PwFaKAHlGQw/A0zKv/1T5DsDAVmxLVa8OwM3yG1hHZQ7AA2+gISsbDsCbnNqjANENwHe2qdrHhg3AG2DrwYA8DcDkpHtVK/IMwFD2NJHHpwzABC3wcFVdDMB6hoTw1BIMwPekxwtGyAvAeI6Nvqh9C8CRrKgE/TILwDzK6dlC6ArA3BQgOnqdCsDuGRkho1IKwGTHoIq9BwrAF2qBcsm8CcC3rIPUxnEJwN2Ybqy1JgnAlpMH9pXbCMBYXhKtZ5AIwLUWUc0qRQjAjvmMstvsE8ByoiFItcgTwIt4oPyHpBPAipoSzlOAE8B2Z4C6GFwTwOV+8b/WNxPAmr9s3I0TE8D8R/gNPu8SwLB1mVLnyhLAkuRUqImmEsBBby4NJYISwCIuKX+5XRLA/XZH/EY5EsAp3YqCzRQSwNkw9A9N8BHAXn6DosXLEcCfDjg4N6cRwPZlEM+hghHAdkQKZQVeEcDIpCL4YTkRwLO8VYa3FBHAB/yeDQbwEMCTDPmLTcsQwKXRXf+NphDA2WfGZceBEMCtJCu9+VwQwKmVgwMlOBDA3oDGNkkTEMCvx9OpzNwPwILmxbf4kg/AMjZMkxZJD8BU+004Jv8OwNnmsKIntQ7AsRVZzhprDsAcDym3/yAOwBfFAVnW1g3A/5HCr56MDcCwOUm3WEINwGTncWsE+AzA8SwXyKGtDMAYAxLJMGMMwBDIOWqxGAzAFj5kpyPOC8CXi2V8h4MLwMw6EOXcOAvAozc13SPuCsBWz6NgXKMKwLqwKWuGWArA9+mS+KENCsAg6akEr8IJwMF5N4utdwnA2sUCiJ0sCcC0e9c3s+8TwKfp1leNyxPASgnolmCnE8AmCBTzLIMTwKxUY2ryXhPAJ53d+rA6E8C/z4miaBYTwPUZbl8Z8hLAeuiPL8PNEsDH5vMQZqkSwFb+nQEChRLA0laR/5ZgEsCkVdAIJTwSwEWdXBusFxLAJA03NSzzEcA2wV9Upc4RwIwR1nYXqhHANJKYmoKFEcCJEqW95mARwMWc+N1DPBHAJnaP+ZkXEcAuHmUO6fIQwDROdBoxzhDAMvm2G3KpEMBNSyYQrIQQwL2puvXeXxDAw7Frygo7EMAaOTCMLxYQwEaa/HGa4g/AEWWWnceYD8BvyRaX5k4PwDEsZVr3BA/ADl5n4/m6DsCHmwEu7nAOwOKLFjbUJg7Ay0CH96vcDcByNTNudZINwNFM+JUwSA3ArtKyat39DMBUeT3oe7MMwIJZcQoMaQzAVfElzY0eDMA6JDEsAdQLwMg4ZyNmiQvAD9marrw+C8B5Ep3JBPQKwFdSPXA+qQrAK2hJnmleCsBHg41PhhMKwF7nQLKK8hPAaP+nXGXOE8BcTEgmOaoTwNIKKw0GhhPAS7hYD8xhE8AuEtkqiz0TwLMVs11DGRPAs//spfT0EsDhS4wBn9ASwPu0lW5CrBLAvDMN696HEsAA//V0dGMSwLGLUgoDPxLAaoskqYoaEsAF7WxPC/YRwNzbK/uE0RHAaL9gqvesEcArOwpbY4gRwPYtJgvIYxHAY7GxuCU/EcCcGqlhfBoRwFH4BwTM9RDAjBPJnRTREMDqbuYsVqwQwDBGWa+QhxDAJg4aI8RiEMAmdCCG8D0QwFJdY9YVGRDAfc2xI2joD8Alyuxslp4PwP7GYIS2VA/AbEj1ZcgKD8BNP5ANzMAOwJMHFnfBdg7AiGhpnqgsDsDKk2t/geINwIkk/BVMmA3A9h35XQhODcCQ6z5TtgMNwFhgqPFVuQzAxrQONeduDMCwh0kZaiQMwLncLpre2QvA7BqTs0SPC8D3DElhnEQLwCbgIZ/l+QrA8nrJIWL1E8AyIpVWPdETwGuAwaoRrRPAPeFXHN+IE8As0WCppWQTwNgc5E9lQBPAnNDoDR4cE8BYOHXhz/cSwP3ejsh60xLAX446wR6vEsDITnzJu4oSwDxmV99RZhLAmljOAOFBEsBH5+IraR0SwCQQll7q+BHAEA7olmTUEcAdWNjS168RwNqgZRBEixHAxtaNTalmEcApI06IB0IRwGTqor5eHRHA08qH7q74EMAKnfcV+NMQwF9z7DI6rxDAQplfQ3WKEMAFk0lFqWUQwMQdojbWQBDAXS5gFfwbEMAy4/O+Ne4PwPWXySVlpA/Aa7EqW4ZaD8AE0/5amRAPwIYNLCGexg7A99yWqZR8DsBiKCLwfDIOwHVBr/BW6A3AIuMdpyKeDcDGMEwP4FMNwOG1FiWPCQ3AxmVY5C+/DMCOmepIwnQMwLIPpU5GKgzAW+xd8bvfC8DndHGGOfgTwJaQnkUV1BPA++NTJOqvE8AUypoguIsTwEXeezh/ZxPANvz+aT9DE8BxPyuz+B4TwPACBxKr+hLAA+GXhFbWEsCisuII+7ESwASP65yYjRLA0su1Pi9pEsAY/EPsvkQSwHvwl6NHIBLAarayYsn7EcDyl5QnRNcRwKIbPfC3shHAdgOruiSOEcBVTdyEimkRwDkyzkzpRBHA1iV9EEEgEcAY1uTNkfsQwFkrAIPb1hDAW0fJLR6yEMBChTnMWY0QwAx5SVyOaBDAae/w27tDEMBE7SZJ4h4QwO5dw0MD9A/AelEtyDOqD8BaC3UbVmAPwLJOgjlqFg/A5ks7HnDMDsA1n4TFZ4IOwEVPQStROA7Acc1SSyzuDcAQ9Zgh+aMNwEoJ8qm3WQ3AIrY64GcPDcC0Dk7ACcUMwLATOeAQ+xPAEInEKe3WE8Djtf+SwrITwCQE9BmRjhPAWR6qvFhqE8AQ7yl5GUYTwBWhek3TIRPAuZ6iN4b9EsAnkac1MtkSwK9gjkXXtBLAojNbZXWQEsBAbxGTDGwSwK61s8ycRxLAxOZDECYjEsCNH8NbqP4RwEK5Ma0j2hHAzUmPApi1EcD8otpZBZERwNrREbFrbBHA0R4yBstHEcBMDThXIyMRwLJaH6J0/hDA4v7i5L7ZEMBdK30dArUQwNpK50k+kBDAEgEaaHNrEMBGKg12oUYQwC/bt3HIIRDA7b8gstD5D8DgeBhUArAPwCtXQMUlZg/AST6AATscD8CXfb4EQtIOwELR38o6iA7AN2DHTyU+DsA8u1aPAfQNwODdbYXPqQ3AoZUgL+j9E8BISgcDxdkTwNQ0xfaatRPAOc5jCGqRE8Aq0Os1Mm0TwHM0ZX3zSBPAzDTX3K0kE8C7SkhSYQATwIouvtsN3BLAvtc9d7O3EsBFfMsiUpMSwCGQatzpbhLA8cQdonpKEsDeCedxBCYSwD2Lx0mHARLA2rG/JwPdEcDUIs8JeLgRwFe/9O3lkxHAOqQu0kxvEcAgKXq0rEoRwPng05IFJhHA/pg3a1cBEcBOWKA7otwQwBhgCALmtxDA5CppvCKTEMDXa7toWG4QwCYP9wSHSRDAEDkTj64kEMAGiwwKnv8PwHaQi8nQtQ/ABBiNWPVrD8CbJPmyCyIPwHglttQT2A7AdvaouQ2ODsC6EmfRnNwTwC6fpE9zuBPA92bq60KUE8CYMkGkC3ATwDYLsXbNSxPAdDlBYYgnE8D/RfhhPAMTwH7423bp3hLAe1fxnY+6EsAvqDzVLpYSwN1twRrHcRLAX2mCbFhNEsBSmYHI4igSwE85wCxmBBLAlcE+l+LfEcCI5vwFWLsRwNaY+XbGlhHAyQQz6C1yEcCBkaZXjk0RwHfhUMPnKBHAbNEtKToEEcAVeDiHhd8QwDoma9vJuhDA+GW/IweWEMBf+i1ePXEQwPDerohsTBDAyUc5oZQnEMDqoMOltQIQwOUahyifuw/APdBb1cRxD8DJIOSUdN8TwMEznp1LuxPAGA2IxBuXE8CFhKoH5XITwC+yDWWnThPADO642mIqE8Cqz7JmFwYTwCIuAQfF4RLACx+puWu9EsCs9q58C5kSwMpHFk6kdBLAquLhKzZQEsDl1BMUwSsSwJFprQRFBxLAOiiv+8HiEcDK1Bj3N74RwGBv6fSmmRHAljMf8w51EcAxmLfvb1ARwOROr+jJKxHAREQC3BwHEcC3nqvHaOIQwE++pamtvRDA6zzqf+uYEMA07XFIInQQwH7aNAFSTxDAnkgqqHoqEMA+s35NTOITwBcxsuAjvhPAUP88kvSZE8CoBChgvnUTwFNoe0iBURPAj5E+ST0tE8DkJnhg8ggTwH8OLoyg5BLAg21lykfAEsBLpyIZ6JsSwJ5daXaBdxLATnA84BNTEsAv/J1Uny4SwKFbj9EjChLA0CURVaHlEcCpLSPdF8ERwPqCxGeHnBHAtHDz8u93EcA0fa18UVMRwMVp7wKsLhHANDK1g/8JEcC6DPr8S+UQwPRouGyRwBDAUPDp0M+bEMB6CDf7I+UTwM7V4Bj8wBPAP3wJVc2cE8C/8bmtl3gTwJNs+iBbVBPA6WLSrBcwE8CrikhPzQsTwATZYgZ85xLAVIIm0CPDEsAl+ZeqxJ4SwK3uupNeehLAs1GSifFVEsDTTiCKfTESwFxPZpMCDRLA2flko4DoEcATMRy498MRwJwTi89nnxHAX/yv59B6EcDzgIj+MlYRwCZyERKOMRHAgNtGIOIMEcDsXg2e++cTwFtgKkbUwxPAuMLtDKafE8CyimDwcHsTwML9iu40VxPAIqF0BfIyE8ACOiQzqA4TwLbMn3VX6hLAoJzsyv/FEsCjKw8xoaESwGc6C6Y7fRLAqMbjJ89YEsByDJu0WzQSwGqEMkrhDxLAauSq5l/rEcDQHgSI18YRwGhhPSxIohHAkhZV0bF9EcA39QE20+oTwJkPj2isxhPAWhHquX6iE8A2DhwoSn4TwKxaLbEOWhPAQoslU8w1E8AYdAsMgxETwL0o5dky7RLAxvu3utvIEsBufoisfaQSwCqAWq0YgBLAkg4xu6xbEsCsdA7UOTcSwIY69PW/EhLAVCXjHj/uEcDHCRXDqu0TwPshD4CEyRPAsab+W1elE8ATu+xUI4ETwFDC4WjoXBPALGDllaY4E8D5d/7ZXRQTwC4sMzMO8BLA4t6In7fLEsBoMAQdWqcSwIX/qKn1ghLA9mh6Q4peEsD22kZFgvATwAXWqoxczBPAqcEr8y+oE8AJ0NJ2/IMTwHhzqBXCXxPAw160zYA7E8BuhP2cOBcTwEwWioHp8hLAUIVfeZPOEsCQp5e8WfMTwGhqYo40zxPAy6BxfwirE8C6i86N1YYTwP2sgbebYhPAGMaS+lo+E8DKrQcpMfYTwIMdNoUM0hPAvoLQAOGtE8A=\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2737]}, \"x\": {\"__ndarray__\": \"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\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2737]}, \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAKpMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/gDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0CFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkC1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINEDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0AVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkDakyBulk8+QNqTIG6WTz5A2pMgbpZPPkA/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0A/VmNFSi0/QD9WY0VKLT9AP1ZjRUotP0BSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQEBSDFMOfwVAQFIMUw5/BUBAUgxTDn8FQECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QECFbfT5WHRAQIVt9PlYdEBAhW30+Vh0QEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEC4zpXlMuNAQLjOleUy40BAuM6V5TLjQEDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUDqLzfRDFJBQOovN9EMUkFA6i830QxSQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUAdkdi85sBBQB2R2LzmwEFAHZHYvObAQUBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkBQ8nmowC9CQFDyeajAL0JAUPJ5qMAvQkCCUxuUmp5CQIJTG5SankJAglMblJqeQkA=\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2737]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26802\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAABZQAAAAAAAAElAAAAAAAAAAAA=\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [4]}, \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAAAOX7hAWQplVAAAAAAAAAAAA=\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [4]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26811\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"text\": [\"GaP\"], \"x\": [43.0], \"y\": [-12.124355652982143]}}, {\"cols\": null, \"column_source\": {\"id\": \"26820\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"text\": [\"GaSb\"], \"x\": [85.0], \"y\": [51.96152422706631]}}, {\"cols\": null, \"column_source\": {\"id\": \"26829\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"text\": [\"GaAs\"], \"x\": [10.0], \"y\": [43.30127018922193]}}, {\"cols\": null, \"column_source\": {\"id\": \"26838\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [0, -2], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26847\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [10, 8], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26856\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [20, 18], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26865\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [30, 28], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26874\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [40, 38], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26883\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [50, 48], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26892\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [60, 58], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26901\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [70, 68], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26910\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [80, 78], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26919\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [90, 88], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26928\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [100, 98], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26937\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAAwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26946\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAFEAAAAAAAAAIQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSIUDqLzfRDFInQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26955\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAJEAAAAAAAAAgQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSMUDqLzfRDFI0QA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26964\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAALkAAAAAAAAAqQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"38fSORP7OUDfx9I5E/s8QA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26973\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAANEAAAAAAAAAyQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSQUDqLzfRDNJCQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26982\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAOUAAAAAAAAA3QA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"5fuEBZCmRUDl+4QFkCZHQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26991\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAPkAAAAAAAAA8QA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"38fSORP7SUDfx9I5E3tLQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27000\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAACAQUAAAAAAAIBAQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"2pMgbpZPTkDakyBuls9PQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27009\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAREAAAAAAAABDQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSUUDqLzfRDBJSQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27018\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAACARkAAAAAAAIBFQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6BVea058U0DoFV5rTjxUQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27027\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAASUAAAAAAAABIQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"5fuEBZCmVUDl+4QFkGZWQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27036\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAASUAAAAAAAMBKQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"5fuEBZCmVUDl+4QFkKZVQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27045\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAACAS0AAAAAAAEBNQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6BVea058U0DoFV5rTnxTQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27054\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAATkAAAAAAAMBPQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSUUDqLzfRDFJRQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27063\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAABAUEAAAAAAACBRQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"2pMgbpZPTkDakyBulk9OQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27072\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAACAUUAAAAAAAGBSQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"38fSORP7SUDfx9I5E/tJQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27081\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAADAUkAAAAAAAKBTQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"5fuEBZCmRUDl+4QFkKZFQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27090\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAVEAAAAAAAOBUQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSQUDqLzfRDFJBQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27099\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAABAVUAAAAAAACBWQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"38fSORP7OUDfx9I5E/s5QA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27108\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAACAVkAAAAAAAGBXQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSMUDqLzfRDFIxQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27117\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAADAV0AAAAAAAKBYQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSIUDqLzfRDFIhQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27126\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAWUAAAAAAAOBZQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAAAA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27135\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"Label\": [\"100\", \"90\", \"80\", \"70\", \"60\", \"50\", \"40\", \"30\", \"20\", \"10\", \"0\"], \"x\": {\"__ndarray__\": \"AAAAAACATEAAAAAAAABPQAAAAAAAwFBAAAAAAAAAUkAAAAAAAEBTQAAAAAAAgFRAAAAAAADAVUAAAAAAAABXQAAAAAAAQFhAAAAAAACAWUAAAAAAAMBaQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}, \"y\": {\"__ndarray__\": \"5fuEBZCmVUDoFV5rTnxTQOovN9EMUlFA2pMgbpZPTkDfx9I5E/tJQOX7hAWQpkVA6i830QxSQUDfx9I5E/s5QOovN9EMUjFA6i830QxSIUAAAAAAAAAAAA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27144\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"Label\": [\"0\", \"10\", \"20\", \"30\", \"40\", \"50\", \"60\", \"70\", \"80\", \"90\", \"100\"], \"x\": {\"__ndarray__\": \"AAAAAAAACMAAAAAAAAAcQAAAAAAAADFAAAAAAAAAO0AAAAAAAIBCQAAAAAAAgEdAAAAAAACATEAAAAAAAMBQQAAAAAAAQFNAAAAAAADAVUAAAAAAAEBYQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}, \"y\": {\"__ndarray__\": \"AQAAAAAAHMABAAAAAAAcwAEAAAAAABzAAQAAAAAAHMABAAAAAAAcwAEAAAAAABzAAQAAAAAAHMABAAAAAAAcwAEAAAAAABzAAQAAAAAAHMABAAAAAAAcwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27153\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"Label\": [\"100\", \"90\", \"80\", \"70\", \"60\", \"50\", \"40\", \"30\", \"20\", \"10\", \"0\"], \"x\": {\"__ndarray__\": \"AAAAAAAAEMAAAAAAAADwPwAAAAAAABhAAAAAAAAAJkAAAAAAAAAwQAAAAAAAADVAAAAAAAAAOkAAAAAAAAA/QAAAAAAAAEJAAAAAAACAREAAAAAAAABHQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}, \"y\": {\"__ndarray__\": \"AAAAAAAAEkDqLzfRDFIqQOovN9EM0jVA38fSORN7PkDqLzfRDJJDQOX7hAWQ5kdA38fSORM7TEDtSRA3y0dQQOovN9EMclJA6BVea06cVEDl+4QFkMZWQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}}}, {\"attr\": \"text\", \"hint\": null, \"kind\": \"ModelChanged\", \"model\": {\"id\": \"26738\"}, \"new\": \"Substrate:: GaP\"}], \"references\": []}","header":"{\"msgid\": \"28666\", \"msgtype\": \"PATCH-DOC\"}","metadata":"{}"},"GaSb":{"content":"{\"events\": [{\"cols\": null, \"column_source\": {\"id\": \"26790\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"color\": {\"__ndarray__\": \"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\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [1510]}, \"values\": {\"__ndarray__\": \"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\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [1510]}, \"x\": {\"__ndarray__\": \"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\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [1510]}, \"y\": {\"__ndarray__\": \"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\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [1510]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26802\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAABZQAAAAAAAAElAAAAAAAAAAAA=\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [4]}, \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAAAOX7hAWQplVAAAAAAAAAAAA=\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [4]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26811\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"text\": [\"GaP\"], \"x\": [43.0], \"y\": [-12.124355652982143]}}, {\"cols\": null, \"column_source\": {\"id\": \"26820\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"text\": [\"GaSb\"], \"x\": [85.0], \"y\": [51.96152422706631]}}, {\"cols\": null, \"column_source\": {\"id\": \"26829\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"text\": [\"GaAs\"], \"x\": [10.0], \"y\": [43.30127018922193]}}, {\"cols\": null, \"column_source\": {\"id\": \"26838\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [0, -2], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26847\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [10, 8], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26856\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [20, 18], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26865\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [30, 28], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26874\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [40, 38], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26883\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [50, 48], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26892\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [60, 58], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26901\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [70, 68], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26910\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [80, 78], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26919\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [90, 88], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26928\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [100, 98], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26937\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAAwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26946\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAFEAAAAAAAAAIQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSIUDqLzfRDFInQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26955\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAJEAAAAAAAAAgQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSMUDqLzfRDFI0QA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26964\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAALkAAAAAAAAAqQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"38fSORP7OUDfx9I5E/s8QA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26973\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAANEAAAAAAAAAyQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSQUDqLzfRDNJCQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26982\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAOUAAAAAAAAA3QA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"5fuEBZCmRUDl+4QFkCZHQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26991\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAPkAAAAAAAAA8QA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"38fSORP7SUDfx9I5E3tLQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27000\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAACAQUAAAAAAAIBAQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"2pMgbpZPTkDakyBuls9PQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27009\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAREAAAAAAAABDQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSUUDqLzfRDBJSQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27018\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAACARkAAAAAAAIBFQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6BVea058U0DoFV5rTjxUQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27027\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAASUAAAAAAAABIQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"5fuEBZCmVUDl+4QFkGZWQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27036\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAASUAAAAAAAMBKQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"5fuEBZCmVUDl+4QFkKZVQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27045\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAACAS0AAAAAAAEBNQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6BVea058U0DoFV5rTnxTQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27054\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAATkAAAAAAAMBPQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSUUDqLzfRDFJRQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27063\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAABAUEAAAAAAACBRQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"2pMgbpZPTkDakyBulk9OQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27072\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAACAUUAAAAAAAGBSQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"38fSORP7SUDfx9I5E/tJQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27081\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAADAUkAAAAAAAKBTQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"5fuEBZCmRUDl+4QFkKZFQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27090\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAVEAAAAAAAOBUQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSQUDqLzfRDFJBQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27099\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAABAVUAAAAAAACBWQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"38fSORP7OUDfx9I5E/s5QA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27108\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAACAVkAAAAAAAGBXQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSMUDqLzfRDFIxQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27117\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAADAV0AAAAAAAKBYQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSIUDqLzfRDFIhQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27126\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAWUAAAAAAAOBZQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAAAA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27135\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"Label\": [\"100\", \"90\", \"80\", \"70\", \"60\", \"50\", \"40\", \"30\", \"20\", \"10\", \"0\"], \"x\": {\"__ndarray__\": \"AAAAAACATEAAAAAAAABPQAAAAAAAwFBAAAAAAAAAUkAAAAAAAEBTQAAAAAAAgFRAAAAAAADAVUAAAAAAAABXQAAAAAAAQFhAAAAAAACAWUAAAAAAAMBaQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}, \"y\": {\"__ndarray__\": \"5fuEBZCmVUDoFV5rTnxTQOovN9EMUlFA2pMgbpZPTkDfx9I5E/tJQOX7hAWQpkVA6i830QxSQUDfx9I5E/s5QOovN9EMUjFA6i830QxSIUAAAAAAAAAAAA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27144\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"Label\": [\"0\", \"10\", \"20\", \"30\", \"40\", \"50\", \"60\", \"70\", \"80\", \"90\", \"100\"], \"x\": {\"__ndarray__\": \"AAAAAAAACMAAAAAAAAAcQAAAAAAAADFAAAAAAAAAO0AAAAAAAIBCQAAAAAAAgEdAAAAAAACATEAAAAAAAMBQQAAAAAAAQFNAAAAAAADAVUAAAAAAAEBYQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}, \"y\": {\"__ndarray__\": \"AQAAAAAAHMABAAAAAAAcwAEAAAAAABzAAQAAAAAAHMABAAAAAAAcwAEAAAAAABzAAQAAAAAAHMABAAAAAAAcwAEAAAAAABzAAQAAAAAAHMABAAAAAAAcwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27153\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"Label\": [\"100\", \"90\", \"80\", \"70\", \"60\", \"50\", \"40\", \"30\", \"20\", \"10\", \"0\"], \"x\": {\"__ndarray__\": \"AAAAAAAAEMAAAAAAAADwPwAAAAAAABhAAAAAAAAAJkAAAAAAAAAwQAAAAAAAADVAAAAAAAAAOkAAAAAAAAA/QAAAAAAAAEJAAAAAAACAREAAAAAAAABHQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}, \"y\": {\"__ndarray__\": \"AAAAAAAAEkDqLzfRDFIqQOovN9EM0jVA38fSORN7PkDqLzfRDJJDQOX7hAWQ5kdA38fSORM7TEDtSRA3y0dQQOovN9EMclJA6BVea06cVEDl+4QFkMZWQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}}}, {\"attr\": \"text\", \"hint\": null, \"kind\": \"ModelChanged\", \"model\": {\"id\": \"26738\"}, \"new\": \"Substrate:: GaSb\"}], \"references\": []}","header":"{\"msgid\": \"28477\", \"msgtype\": \"PATCH-DOC\"}","metadata":"{}"},"InP":{"content":"{\"events\": [{\"cols\": null, \"column_source\": {\"id\": \"26790\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"color\": {\"__ndarray__\": \"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\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [3928]}, \"values\": {\"__ndarray__\": \"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\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [3928]}, \"x\": {\"__ndarray__\": \"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\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [3928]}, \"y\": {\"__ndarray__\": \"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\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [3928]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26802\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAABZQAAAAAAAAElAAAAAAAAAAAA=\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [4]}, \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAAAOX7hAWQplVAAAAAAAAAAAA=\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [4]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26811\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"text\": [\"GaP\"], \"x\": [43.0], \"y\": [-12.124355652982143]}}, {\"cols\": null, \"column_source\": {\"id\": \"26820\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"text\": [\"GaSb\"], \"x\": [85.0], \"y\": [51.96152422706631]}}, {\"cols\": null, \"column_source\": {\"id\": \"26829\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"text\": [\"GaAs\"], \"x\": [10.0], \"y\": [43.30127018922193]}}, {\"cols\": null, \"column_source\": {\"id\": \"26838\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [0, -2], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26847\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [10, 8], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26856\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [20, 18], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26865\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [30, 28], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26874\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [40, 38], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26883\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [50, 48], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26892\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [60, 58], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26901\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [70, 68], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26910\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [80, 78], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26919\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [90, 88], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26928\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [100, 98], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26937\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAAwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26946\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAFEAAAAAAAAAIQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSIUDqLzfRDFInQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26955\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAJEAAAAAAAAAgQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSMUDqLzfRDFI0QA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26964\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAALkAAAAAAAAAqQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"38fSORP7OUDfx9I5E/s8QA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26973\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAANEAAAAAAAAAyQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSQUDqLzfRDNJCQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26982\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAOUAAAAAAAAA3QA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"5fuEBZCmRUDl+4QFkCZHQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26991\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAPkAAAAAAAAA8QA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"38fSORP7SUDfx9I5E3tLQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27000\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAACAQUAAAAAAAIBAQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"2pMgbpZPTkDakyBuls9PQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27009\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAREAAAAAAAABDQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSUUDqLzfRDBJSQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27018\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAACARkAAAAAAAIBFQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6BVea058U0DoFV5rTjxUQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27027\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAASUAAAAAAAABIQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"5fuEBZCmVUDl+4QFkGZWQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27036\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAASUAAAAAAAMBKQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"5fuEBZCmVUDl+4QFkKZVQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27045\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAACAS0AAAAAAAEBNQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6BVea058U0DoFV5rTnxTQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27054\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAATkAAAAAAAMBPQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSUUDqLzfRDFJRQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27063\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAABAUEAAAAAAACBRQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"2pMgbpZPTkDakyBulk9OQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27072\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAACAUUAAAAAAAGBSQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"38fSORP7SUDfx9I5E/tJQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27081\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAADAUkAAAAAAAKBTQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"5fuEBZCmRUDl+4QFkKZFQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27090\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAVEAAAAAAAOBUQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSQUDqLzfRDFJBQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27099\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAABAVUAAAAAAACBWQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"38fSORP7OUDfx9I5E/s5QA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27108\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAACAVkAAAAAAAGBXQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSMUDqLzfRDFIxQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27117\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAADAV0AAAAAAAKBYQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSIUDqLzfRDFIhQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27126\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAWUAAAAAAAOBZQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAAAA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27135\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"Label\": [\"100\", \"90\", \"80\", \"70\", \"60\", \"50\", \"40\", \"30\", \"20\", \"10\", \"0\"], \"x\": {\"__ndarray__\": \"AAAAAACATEAAAAAAAABPQAAAAAAAwFBAAAAAAAAAUkAAAAAAAEBTQAAAAAAAgFRAAAAAAADAVUAAAAAAAABXQAAAAAAAQFhAAAAAAACAWUAAAAAAAMBaQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}, \"y\": {\"__ndarray__\": \"5fuEBZCmVUDoFV5rTnxTQOovN9EMUlFA2pMgbpZPTkDfx9I5E/tJQOX7hAWQpkVA6i830QxSQUDfx9I5E/s5QOovN9EMUjFA6i830QxSIUAAAAAAAAAAAA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27144\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"Label\": [\"0\", \"10\", \"20\", \"30\", \"40\", \"50\", \"60\", \"70\", \"80\", \"90\", \"100\"], \"x\": {\"__ndarray__\": \"AAAAAAAACMAAAAAAAAAcQAAAAAAAADFAAAAAAAAAO0AAAAAAAIBCQAAAAAAAgEdAAAAAAACATEAAAAAAAMBQQAAAAAAAQFNAAAAAAADAVUAAAAAAAEBYQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}, \"y\": {\"__ndarray__\": \"AQAAAAAAHMABAAAAAAAcwAEAAAAAABzAAQAAAAAAHMABAAAAAAAcwAEAAAAAABzAAQAAAAAAHMABAAAAAAAcwAEAAAAAABzAAQAAAAAAHMABAAAAAAAcwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27153\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"Label\": [\"100\", \"90\", \"80\", \"70\", \"60\", \"50\", \"40\", \"30\", \"20\", \"10\", \"0\"], \"x\": {\"__ndarray__\": \"AAAAAAAAEMAAAAAAAADwPwAAAAAAABhAAAAAAAAAJkAAAAAAAAAwQAAAAAAAADVAAAAAAAAAOkAAAAAAAAA/QAAAAAAAAEJAAAAAAACAREAAAAAAAABHQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}, \"y\": {\"__ndarray__\": \"AAAAAAAAEkDqLzfRDFIqQOovN9EM0jVA38fSORN7PkDqLzfRDJJDQOX7hAWQ5kdA38fSORM7TEDtSRA3y0dQQOovN9EMclJA6BVea06cVEDl+4QFkMZWQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}}}, {\"attr\": \"text\", \"hint\": null, \"kind\": \"ModelChanged\", \"model\": {\"id\": \"26738\"}, \"new\": \"Substrate:: InP\"}], \"references\": []}","header":"{\"msgid\": \"28288\", \"msgtype\": \"PATCH-DOC\"}","metadata":"{}"},"Si":{"content":"{\"events\": [{\"cols\": null, \"column_source\": {\"id\": \"26790\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"color\": {\"__ndarray__\": \"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\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [1952]}, \"values\": {\"__ndarray__\": \"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\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [1952]}, \"x\": {\"__ndarray__\": \"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\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [1952]}, \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAKpMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq26z+qTFjoerbrP6pMWOh6tus/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/qkxY6Hq2+z+qTFjoerb7P6pMWOh6tvs/gDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQIA5Qi7cyARAgDlCLtzIBECAOUIu3MgEQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQKpMWOh6tgtAqkxY6Hq2C0CqTFjoerYLQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQOovN9EMUhFA6i830QxSEUDqLzfRDFIRQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQIA5Qi7cyBRAgDlCLtzIFECAOUIu3MgUQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQBVDTYurPxhAFUNNi6s/GEAVQ02Lqz8YQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQKpMWOh6thtAqkxY6Hq2G0CqTFjoerYbQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQD9WY0VKLR9AP1ZjRUotH0A/VmNFSi0fQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQOovN9EMUiFA6i830QxSIUDqLzfRDFIhQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQLW0vH90DSNAtbS8f3QNI0C1tLx/dA0jQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQIA5Qi7cyCRAgDlCLtzIJECAOUIu3MgkQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQEq+x9xDhCZASr7H3EOEJkBKvsfcQ4QmQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQBVDTYurPyhAFUNNi6s/KEAVQ02Lqz8oQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUDfx9I5E/spQN/H0jkT+ylA38fSORP7KUCqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAqkxY6Hq2K0CqTFjoerYrQKpMWOh6titAddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQHXR3ZbicS1AddHdluJxLUB10d2W4nEtQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0A/VmNFSi0vQD9WY0VKLS9AP1ZjRUotL0CFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBAhW30+Vh0MECFbfT5WHQwQIVt9PlYdDBA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQOovN9EMUjFA6i830QxSMUDqLzfRDFIxQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkBQ8nmowC8yQFDyeajALzJAUPJ5qMAvMkC1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAtbS8f3QNM0C1tLx/dA0zQLW0vH90DTNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQBp3/1Yo6zNAGnf/VijrM0Aad/9WKOszQIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINECAOUIu3Mg0QIA5Qi7cyDRAgDlCLtzINEDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVA5fuEBZCmNUDl+4QFkKY1QOX7hAWQpjVASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QEq+x9xDhDZASr7H3EOENkBKvsfcQ4Q2QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAr4AKtPdhN0CvgAq092E3QK+ACrT3YTdAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEAVQ02Lqz84QBVDTYurPzhAFUNNi6s/OEB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QHoFkGJfHTlAegWQYl8dOUB6BZBiXx05QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlA38fSORP7OUDfx9I5E/s5QN/H0jkT+zlARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkBFihURx9g6QEWKFRHH2DpARYoVEcfYOkCqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QKpMWOh6tjtAqkxY6Hq2O0CqTFjoerY7QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxADw+bvy6UPEAPD5u/LpQ8QA8Pm78ulDxAddHdluJxPUB10d2W4nE9QHXR3ZbicT1AddHdluJxPUDakyBulk8+QA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [1952]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26802\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAABZQAAAAAAAAElAAAAAAAAAAAA=\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [4]}, \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAAAOX7hAWQplVAAAAAAAAAAAA=\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [4]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26811\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"text\": [\"GaP\"], \"x\": [43.0], \"y\": [-12.124355652982143]}}, {\"cols\": null, \"column_source\": {\"id\": \"26820\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"text\": [\"GaSb\"], \"x\": [85.0], \"y\": [51.96152422706631]}}, {\"cols\": null, \"column_source\": {\"id\": \"26829\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"text\": [\"GaAs\"], \"x\": [10.0], \"y\": [43.30127018922193]}}, {\"cols\": null, \"column_source\": {\"id\": \"26838\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [0, -2], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26847\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [10, 8], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26856\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [20, 18], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26865\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [30, 28], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26874\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [40, 38], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26883\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [50, 48], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26892\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [60, 58], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26901\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [70, 68], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26910\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [80, 78], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26919\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [90, 88], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26928\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": [100, 98], \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26937\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAAwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAIQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26946\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAFEAAAAAAAAAIQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSIUDqLzfRDFInQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26955\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAJEAAAAAAAAAgQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSMUDqLzfRDFI0QA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26964\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAALkAAAAAAAAAqQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"38fSORP7OUDfx9I5E/s8QA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26973\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAANEAAAAAAAAAyQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSQUDqLzfRDNJCQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26982\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAOUAAAAAAAAA3QA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"5fuEBZCmRUDl+4QFkCZHQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"26991\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAPkAAAAAAAAA8QA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"38fSORP7SUDfx9I5E3tLQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27000\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAACAQUAAAAAAAIBAQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"2pMgbpZPTkDakyBuls9PQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27009\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAREAAAAAAAABDQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSUUDqLzfRDBJSQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27018\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAACARkAAAAAAAIBFQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6BVea058U0DoFV5rTjxUQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27027\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAASUAAAAAAAABIQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"5fuEBZCmVUDl+4QFkGZWQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27036\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAASUAAAAAAAMBKQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"5fuEBZCmVUDl+4QFkKZVQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27045\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAACAS0AAAAAAAEBNQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6BVea058U0DoFV5rTnxTQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27054\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAATkAAAAAAAMBPQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSUUDqLzfRDFJRQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27063\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAABAUEAAAAAAACBRQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"2pMgbpZPTkDakyBulk9OQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27072\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAACAUUAAAAAAAGBSQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"38fSORP7SUDfx9I5E/tJQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27081\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAADAUkAAAAAAAKBTQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"5fuEBZCmRUDl+4QFkKZFQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27090\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAVEAAAAAAAOBUQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSQUDqLzfRDFJBQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27099\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAABAVUAAAAAAACBWQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"38fSORP7OUDfx9I5E/s5QA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27108\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAACAVkAAAAAAAGBXQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSMUDqLzfRDFIxQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27117\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAADAV0AAAAAAAKBYQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"6i830QxSIUDqLzfRDFIhQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27126\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"x\": {\"__ndarray__\": \"AAAAAAAAWUAAAAAAAOBZQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}, \"y\": {\"__ndarray__\": \"AAAAAAAAAAAAAAAAAAAAAA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [2]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27135\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"Label\": [\"100\", \"90\", \"80\", \"70\", \"60\", \"50\", \"40\", \"30\", \"20\", \"10\", \"0\"], \"x\": {\"__ndarray__\": \"AAAAAACATEAAAAAAAABPQAAAAAAAwFBAAAAAAAAAUkAAAAAAAEBTQAAAAAAAgFRAAAAAAADAVUAAAAAAAABXQAAAAAAAQFhAAAAAAACAWUAAAAAAAMBaQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}, \"y\": {\"__ndarray__\": \"5fuEBZCmVUDoFV5rTnxTQOovN9EMUlFA2pMgbpZPTkDfx9I5E/tJQOX7hAWQpkVA6i830QxSQUDfx9I5E/s5QOovN9EMUjFA6i830QxSIUAAAAAAAAAAAA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27144\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"Label\": [\"0\", \"10\", \"20\", \"30\", \"40\", \"50\", \"60\", \"70\", \"80\", \"90\", \"100\"], \"x\": {\"__ndarray__\": \"AAAAAAAACMAAAAAAAAAcQAAAAAAAADFAAAAAAAAAO0AAAAAAAIBCQAAAAAAAgEdAAAAAAACATEAAAAAAAMBQQAAAAAAAQFNAAAAAAADAVUAAAAAAAEBYQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}, \"y\": {\"__ndarray__\": \"AQAAAAAAHMABAAAAAAAcwAEAAAAAABzAAQAAAAAAHMABAAAAAAAcwAEAAAAAABzAAQAAAAAAHMABAAAAAAAcwAEAAAAAABzAAQAAAAAAHMABAAAAAAAcwA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}}}, {\"cols\": null, \"column_source\": {\"id\": \"27153\"}, \"kind\": \"ColumnDataChanged\", \"new\": {\"Label\": [\"100\", \"90\", \"80\", \"70\", \"60\", \"50\", \"40\", \"30\", \"20\", \"10\", \"0\"], \"x\": {\"__ndarray__\": \"AAAAAAAAEMAAAAAAAADwPwAAAAAAABhAAAAAAAAAJkAAAAAAAAAwQAAAAAAAADVAAAAAAAAAOkAAAAAAAAA/QAAAAAAAAEJAAAAAAACAREAAAAAAAABHQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}, \"y\": {\"__ndarray__\": \"AAAAAAAAEkDqLzfRDFIqQOovN9EM0jVA38fSORN7PkDqLzfRDJJDQOX7hAWQ5kdA38fSORM7TEDtSRA3y0dQQOovN9EMclJA6BVea06cVEDl+4QFkMZWQA==\", \"dtype\": \"float64\", \"order\": \"little\", \"shape\": [11]}}}, {\"attr\": \"text\", \"hint\": null, \"kind\": \"ModelChanged\", \"model\": {\"id\": \"26738\"}, \"new\": \"Substrate:: Si\"}], \"references\": []}","header":"{\"msgid\": \"28099\", \"msgtype\": \"PATCH-DOC\"}","metadata":"{}"}},"values":["GaAs"],"widgets":{"27633":0}},"id":"27727","type":"panel.models.state.State"},{"attributes":{"code":"\nvar state = null\nfor (var root of cb_obj.document.roots()) {\n  if (root.id == '27727') {\n    state = root;\n    break;\n  }\n}\nif (!state) { return; }\nstate.set_state(cb_obj, cb_obj.value)\n"},"id":"27728","type":"CustomJS"},{"attributes":{},"id":"26742","type":"LinearScale"},{"attributes":{},"id":"27109","type":"Selection"},{"attributes":{},"id":"27178","type":"UnionRenderers"},{"attributes":{},"id":"27238","type":"UnionRenderers"},{"attributes":{"coordinates":null,"data_source":{"id":"27054"},"glyph":{"id":"27057"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"27059"},"nonselection_glyph":{"id":"27058"},"selection_glyph":{"id":"27062"},"view":{"id":"27061"}},"id":"27060","type":"GlyphRenderer"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27112","type":"Line"},{"attributes":{"coordinates":null,"data_source":{"id":"27063"},"glyph":{"id":"27066"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"27068"},"nonselection_glyph":{"id":"27067"},"selection_glyph":{"id":"27071"},"view":{"id":"27070"}},"id":"27069","type":"GlyphRenderer"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27058","type":"Line"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27057","type":"Line"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27059","type":"Line"},{"attributes":{},"id":"27055","type":"Selection"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27066","type":"Line"},{"attributes":{},"id":"27180","type":"UnionRenderers"},{"attributes":{},"id":"27240","type":"UnionRenderers"},{"attributes":{"source":{"id":"27054"}},"id":"27061","type":"CDSView"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27062","type":"Line"},{"attributes":{"below":[{"id":"26746"}],"center":[{"id":"26749"},{"id":"26753"}],"frame_height":1040,"frame_width":1200,"height":null,"left":[{"id":"26750"}],"margin":[5,5,5,5],"match_aspect":true,"min_border_bottom":10,"min_border_left":10,"min_border_right":10,"min_border_top":10,"renderers":[{"id":"26798"},{"id":"26808"},{"id":"26817"},{"id":"26826"},{"id":"26835"},{"id":"26844"},{"id":"26853"},{"id":"26862"},{"id":"26871"},{"id":"26880"},{"id":"26889"},{"id":"26898"},{"id":"26907"},{"id":"26916"},{"id":"26925"},{"id":"26934"},{"id":"26943"},{"id":"26952"},{"id":"26961"},{"id":"26970"},{"id":"26979"},{"id":"26988"},{"id":"26997"},{"id":"27006"},{"id":"27015"},{"id":"27024"},{"id":"27033"},{"id":"27042"},{"id":"27051"},{"id":"27060"},{"id":"27069"},{"id":"27078"},{"id":"27087"},{"id":"27096"},{"id":"27105"},{"id":"27114"},{"id":"27123"},{"id":"27132"},{"id":"27141"},{"id":"27150"},{"id":"27159"}],"right":[{"id":"26801"}],"sizing_mode":"fixed","title":{"id":"26738"},"toolbar":{"id":"26760"},"width":null,"x_range":{"id":"26734"},"x_scale":{"id":"26742"},"y_range":{"id":"26735"},"y_scale":{"id":"26744"}},"id":"26737","subtype":"Figure","type":"Plot"},{"attributes":{},"id":"26747","type":"BasicTicker"},{"attributes":{"coordinates":null,"group":null,"text":"Substrate:: GaAs","text_color":"black","text_font_size":"12pt"},"id":"26738","type":"Title"},{"attributes":{},"id":"26755","type":"PanTool"},{"attributes":{"coordinates":null,"data_source":{"id":"27072"},"glyph":{"id":"27075"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"27077"},"nonselection_glyph":{"id":"27076"},"selection_glyph":{"id":"27080"},"view":{"id":"27079"}},"id":"27078","type":"GlyphRenderer"},{"attributes":{"axis_label":"x","coordinates":null,"formatter":{"id":"26768"},"group":null,"major_label_policy":{"id":"26769"},"ticker":{"id":"26747"},"visible":false},"id":"26746","type":"LinearAxis"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27111","type":"Line"},{"attributes":{"axis":{"id":"26746"},"coordinates":null,"grid_line_color":null,"group":null,"ticker":null},"id":"26749","type":"Grid"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27067","type":"Line"},{"attributes":{},"id":"26744","type":"LinearScale"},{"attributes":{"data":{"x":{"__ndarray__":"AAAAAABAUEAAAAAAACBRQA==","dtype":"float64","order":"little","shape":[2]},"y":{"__ndarray__":"2pMgbpZPTkDakyBulk9OQA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"27064"},"selection_policy":{"id":"27230"}},"id":"27063","type":"ColumnDataSource"},{"attributes":{},"id":"27182","type":"UnionRenderers"},{"attributes":{},"id":"27242","type":"UnionRenderers"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27068","type":"Line"},{"attributes":{"axis_label":"y","coordinates":null,"formatter":{"id":"26771"},"group":null,"major_label_policy":{"id":"26772"},"ticker":{"id":"26751"},"visible":false},"id":"26750","type":"LinearAxis"},{"attributes":{},"id":"27064","type":"Selection"},{"attributes":{"axis":{"id":"26750"},"coordinates":null,"dimension":1,"grid_line_color":null,"group":null,"ticker":null},"id":"26753","type":"Grid"},{"attributes":{},"id":"26751","type":"BasicTicker"},{"attributes":{"zoom_on_axis":false},"id":"26756","type":"WheelZoomTool"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27075","type":"Line"},{"attributes":{"source":{"id":"27063"}},"id":"27070","type":"CDSView"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27071","type":"Line"},{"attributes":{},"id":"26754","type":"SaveTool"},{"attributes":{"match_aspect":true,"overlay":{"id":"26759"}},"id":"26757","type":"BoxZoomTool"},{"attributes":{},"id":"26758","type":"ResetTool"},{"attributes":{"bottom_units":"screen","coordinates":null,"fill_alpha":0.5,"fill_color":"lightgrey","group":null,"left_units":"screen","level":"overlay","line_alpha":1.0,"line_color":"black","line_dash":[4,4],"line_width":2,"right_units":"screen","syncable":false,"top_units":"screen"},"id":"26759","type":"BoxAnnotation"},{"attributes":{"coordinates":null,"data_source":{"id":"27081"},"glyph":{"id":"27084"},"group":null,"hover_glyph":null,"muted_glyph":{"id":"27086"},"nonselection_glyph":{"id":"27085"},"selection_glyph":{"id":"27089"},"view":{"id":"27088"}},"id":"27087","type":"GlyphRenderer"},{"attributes":{},"id":"26768","type":"BasicTickFormatter"},{"attributes":{},"id":"27184","type":"UnionRenderers"},{"attributes":{},"id":"27244","type":"UnionRenderers"},{"attributes":{"data":{"x":{"__ndarray__":"AAAAAADAV0AAAAAAAKBYQA==","dtype":"float64","order":"little","shape":[2]},"y":{"__ndarray__":"6i830QxSIUDqLzfRDFIhQA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"27118"},"selection_policy":{"id":"27242"}},"id":"27117","type":"ColumnDataSource"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27076","type":"Line"},{"attributes":{"data":{"x":{"__ndarray__":"AAAAAACAUUAAAAAAAGBSQA==","dtype":"float64","order":"little","shape":[2]},"y":{"__ndarray__":"38fSORP7SUDfx9I5E/tJQA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"27073"},"selection_policy":{"id":"27232"}},"id":"27072","type":"ColumnDataSource"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27077","type":"Line"},{"attributes":{},"id":"27073","type":"Selection"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27084","type":"Line"},{"attributes":{"source":{"id":"27072"}},"id":"27079","type":"CDSView"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27080","type":"Line"},{"attributes":{"tools":[{"id":"26736"},{"id":"26754"},{"id":"26755"},{"id":"26756"},{"id":"26757"},{"id":"26758"}]},"id":"26760","type":"Toolbar"},{"attributes":{},"id":"27186","type":"UnionRenderers"},{"attributes":{},"id":"27246","type":"UnionRenderers"},{"attributes":{"data":{"x":{"__ndarray__":"AAAAAACAVkAAAAAAAGBXQA==","dtype":"float64","order":"little","shape":[2]},"y":{"__ndarray__":"6i830QxSMUDqLzfRDFIxQA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"27109"},"selection_policy":{"id":"27240"}},"id":"27108","type":"ColumnDataSource"},{"attributes":{"children":[{"id":"26733"},{"id":"26737"},{"id":"27629"}],"margin":[0,0,0,0],"name":"Row1919463"},"id":"26732","type":"Row"},{"attributes":{},"id":"26769","type":"AllLabels"},{"attributes":{},"id":"26791","type":"Selection"},{"attributes":{"children":[{"id":"26732"},{"id":"27630"}],"margin":[0,0,0,0],"name":"Column1919464"},"id":"26731","type":"Column"},{"attributes":{"margin":[5,5,5,5],"name":"HSpacer1919460","sizing_mode":"stretch_width"},"id":"26730","type":"Spacer"},{"attributes":{"line_alpha":0.1,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27085","type":"Line"},{"attributes":{},"id":"26771","type":"BasicTickFormatter"},{"attributes":{"margin":[5,5,5,5],"name":"HSpacer1919465","sizing_mode":"stretch_width"},"id":"27635","type":"Spacer"},{"attributes":{"data":{"x":{"__ndarray__":"AAAAAADAUkAAAAAAAKBTQA==","dtype":"float64","order":"little","shape":[2]},"y":{"__ndarray__":"5fuEBZCmRUDl+4QFkKZFQA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"27082"},"selection_policy":{"id":"27234"}},"id":"27081","type":"ColumnDataSource"},{"attributes":{"line_alpha":0.2,"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27086","type":"Line"},{"attributes":{},"id":"27082","type":"Selection"},{"attributes":{"fill_color":{"field":"color","transform":{"id":"26789"}},"hatch_color":{"field":"color","transform":{"id":"26789"}},"line_color":{"field":"color","transform":{"id":"26789"}},"marker":{"value":"square"},"size":{"value":12.0},"x":{"field":"x"},"y":{"field":"y"}},"id":"26795","type":"Scatter"},{"attributes":{"margin":[5,5,5,5],"name":"HSpacer1919461","sizing_mode":"stretch_width"},"id":"26733","type":"Spacer"},{"attributes":{"data":{"x":[0,-2],"y":{"__ndarray__":"AAAAAAAAAAAAAAAAAAAIwA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"26839"},"selection_policy":{"id":"27180"}},"id":"26838","type":"ColumnDataSource"},{"attributes":{},"id":"27188","type":"UnionRenderers"},{"attributes":{},"id":"27091","type":"Selection"},{"attributes":{},"id":"27248","type":"UnionRenderers"},{"attributes":{"data":{"x":{"__ndarray__":"AAAAAAAAAAAAAAAAAABZQAAAAAAAAElAAAAAAAAAAAA=","dtype":"float64","order":"little","shape":[4]},"y":{"__ndarray__":"AAAAAAAAAAAAAAAAAAAAAOX7hAWQplVAAAAAAAAAAAA=","dtype":"float64","order":"little","shape":[4]}},"selected":{"id":"26803"},"selection_policy":{"id":"27172"}},"id":"26802","type":"ColumnDataSource"},{"attributes":{"source":{"id":"27081"}},"id":"27088","type":"CDSView"},{"attributes":{"children":[{"id":"26730"},{"id":"26731"},{"id":"27635"}],"margin":[0,0,0,0],"name":"Row1919449","tags":["embedded"]},"id":"26729","type":"Row"},{"attributes":{"line_width":4,"x":{"field":"x"},"y":{"field":"y"}},"id":"27089","type":"Line"},{"attributes":{"data":{"x":{"__ndarray__":"AAAAAAAAVEAAAAAAAOBUQA==","dtype":"float64","order":"little","shape":[2]},"y":{"__ndarray__":"6i830QxSQUDqLzfRDFJBQA==","dtype":"float64","order":"little","shape":[2]}},"selected":{"id":"27091"},"selection_policy":{"id":"27236"}},"id":"27090","type":"ColumnDataSource"},{"attributes":{"fill_alpha":{"value":0.1},"fill_color":{"field":"color","transform":{"id":"26789"}},"hatch_alpha":{"value":0.1},"hatch_color":{"field":"color","transform":{"id":"26789"}},"line_alpha":{"value":0.1},"line_color":{"field":"color","transform":{"id":"26789"}},"marker":{"value":"square"},"size":{"value":12.0},"x":{"field":"x"},"y":{"field":"y"}},"id":"26794","type":"Scatter"},{"attributes":{"fill_color":{"field":"color","transform":{"id":"26789"}},"hatch_color":{"field":"color","transform":{"id":"26789"}},"line_color":{"field":"color","transform":{"id":"26789"}},"marker":{"value":"square"},"size":{"value":12.0},"x":{"field":"x"},"y":{"field":"y"}},"id":"26793","type":"Scatter"}],"root_ids":["26729","27727"]},"title":"Bokeh Application","version":"2.4.3"}}
        </script>
        <script type="text/javascript">
          (function() {
            const fn = function() {
              Bokeh.safely(function() {
                (function(root) {
                  function embed_document(root) {
                  const docs_json = document.getElementById('29402').textContent;
                  const render_items = [{"docid":"d05710f5-216e-4758-9132-de4b98b06604","root_ids":["26729","27727"],"roots":{"26729":"c998b384-c31b-457a-b6f4-ed508b5d3294","27727":"8b83096f-79a3-48ef-b30b-77523fbf75db"}}];
                  root.Bokeh.embed.embed_items(docs_json, render_items);
                  }
                  if (root.Bokeh !== undefined) {
                    embed_document(root);
                  } else {
                    let attempts = 0;
                    const timer = setInterval(function(root) {
                      if (root.Bokeh !== undefined) {
                        clearInterval(timer);
                        embed_document(root);
                      } else {
                        attempts++;
                        if (attempts > 100) {
                          clearInterval(timer);
                          console.log("Bokeh: ERROR: Unable to run BokehJS code because BokehJS library is missing");
                        }
                      }
                    }, 10, root)
                  }
                })(window);
              });
            };
            if (document.readyState != "loading") fn();
            else document.addEventListener("DOMContentLoaded", fn);
          })();
        </script>
  </body>
</html>
